Form factors for the processes $B_c^+ \to D^0 \ell^+ \nu_{\ell}$ and $B_c^+ \to D_s^+ \ell^+ \ell^- (\nu \overline{\nu})$ from lattice QCD

We present results of the first lattice QCD calculations of the weak matrix elements for the decays $B_c^+ \to D^0 \ell^+ \nu_{\ell}$, $B_c^+ \to D_s^+ \ell^+ \ell^-$ and $B_c^+ \to D_s^+ \nu \overline{\nu}$. Form factors across the entire physical $q^2$ range are then extracted and extrapolated to the continuum limit with physical quark masses. Results are derived from correlation functions computed on MILC Collaboration gauge configurations with three different lattice spacings and including 2+1+1 flavours of sea quarks in the Highly Improved Staggered Quark (HISQ) formalism. HISQ is also used for all of the valence quarks. The uncertainty on the decay widths from our form factors is similar in size to that from the present value for $V_{ub}$. We obtain the ratio $\Gamma (B_{c}^{+} \rightarrow D^0 \mu^{+} \nu_{\mu}) /\left|\eta_{\mathrm{EW}} V_{u b}\right|^{2}=4.43(63) \times 10^{12} \mathrm{~s}^{-1}$. Combining our form factors with those found previously by HPQCD for $B_{c}^{+} \rightarrow J / \psi \mu^{+} \nu_{\mu}$, we find $\left|V_{cb}/V_{ub} \right|^2 \Gamma( B_c^+ \to D^0 \mu^+ \nu_\mu )/\Gamma(B_{c}^{+} \rightarrow J / \psi \mu^{+} \nu_{\mu}) = 0.257(36)_{B_c \to D}(18)_{B_c \to J/\psi}$. We calculate the differential decay widths of $B_c^+ \to D_s^+ \ell^+ \ell^-$ across the full $q^2$ range, and give integrated results in $q^2$ bins that avoid possible effects from charmonium and $u \overline{u}$ resonances. For example, we find that the ratio of differential branching fractions integrated over the range $q^2 = 1 \; \mathrm{GeV}^2 - 6 \; \mathrm{GeV}^2$ for $B_c^+ \to D_s^+ \mu^+ \mu^-$ and $B_{c}^{+} \rightarrow J / \psi \mu^{+} \nu_{\mu}$ is $5.23{\tiny }(73)_{B_c \to D_s}(54)_{B_c \to J/\psi} \times 10^{-6}$. We also give results for the branching fraction of $B_c^+ \to D_s^+ \nu \overline{\nu}$. Prospects for reducing our errors in the future are discussed.

==> anc/CHECK_ffs_extrema.txt <==
BcDl, f0: [f(0), f(q^2_max)] =  [0.186(23), 0.668(20)]
-->       f(0).mean = 0.186281743
-->       f(0).sdev = 0.0230554765728
--> f(q^2_max).mean = 0.667558404127
--> f(q^2_max).sdev = 0.020031039415
BcDl, fplus: [f(0), f(q^2_max)] =  [0.186(23), 1.53(19)]
-->       f(0).mean = 0.186281743
-->       f(0).sdev = 0.0230554765728
--> f(q^2_max).mean = 1.52844436716
--> f(q^2_max).sdev = 0.189159017555
BcDs, f0: [f(0), f(q^2_max)] =  [0.217(18), 0.736(11)]
-->       f(0).mean = 0.217412044
-->       f(0).sdev = 0.0184207763137
--> f(q^2_max).mean = 0.735773158548
--> f(q^2_max).sdev = 0.0108796274492
BcDs, fplus: [f(0), f(q^2_max)] =  [0.217(18), 1.46(13)]
-->       f(0).mean = 0.217412044
-->       f(0).sdev = 0.0184207763137
--> f(q^2_max).mean = 1.45962182046
--> f(q^2_max).sdev = 0.127382712992
BcDs, ftensor: [f(0), f(q^2_max)] =  [0.299(54), 2.026(64)]
-->       f(0).mean = 0.299250211
-->       f(0).sdev = 0.0536781612949
--> f(q^2_max).mean = 2.02647618343
--> f(q^2_max).sdev = 0.0641493304705


==> anc/README.txt <==
#######################################
#                                     # 
#     Created by Laurence Cooper      #
#  form factors f_{0,+}   for Bc->D   #
#  form factors f_{0,+,T} for Bc->Ds  #
#            August 2021              #
#                                     #
#######################################

# Run the following python scripts:
python construct_ffs.py
python plot.py

# You may wish to edit and expand on main.py.


==> anc/cn_BcDl.py <==
labels = ['c_f0_BcDl_n0', 'c_f0_BcDl_n1', 'c_f0_BcDl_n2', 'c_f0_BcDl_n3', 'c_fplus_BcDl_n0', 'c_fplus_BcDl_n1', 'c_fplus_BcDl_n2', 'c_fplus_BcDl_n3']
means = [0.167674006, -0.118724258, 0.225615964, -1.099840862, 0.167674006, -0.736600568, 1.768444889, 0.597588157]
covariance_matrix = [[0.000853245, 0.006064681, 0.010375953, -0.008063569, 0.000853245, 0.004549421, 0.005345345, 0.000894104], [0.006064681, 0.057415722, 0.156758249, 0.087923736, 0.006064681, 0.042581288, 0.06219238, 0.004090865], [0.010375953, 0.156758249, 0.936925016, 1.812057631, 0.010375953, 0.14067077, 0.487218741, -0.025009496], [-0.008063569, 0.087923736, 1.812057631, 5.256794979, -0.008063569, 0.142080134, 1.165142798, -0.116471342], [0.000853245, 0.006064681, 0.010375953, -0.008063569, 0.000853245, 0.004549421, 0.005345345, 0.000894104], [0.004549421, 0.042581288, 0.14067077, 0.142080134, 0.004549421, 0.109890251, 0.423747432, 0.026171845], [0.005345345, 0.06219238, 0.487218741, 1.165142798, 0.005345345, 0.423747432, 2.658395179, 0.447202502], [0.000894104, 0.004090865, -0.025009496, -0.116471342, 0.000894104, 0.026171845, 0.447202502, 2.891318393]]


==> anc/cn_BcDs.py <==
labels = ['c_f0_BcDs_n0', 'c_f0_BcDs_n1', 'c_f0_BcDs_n2', 'c_f0_BcDs_n3', 'c_fplus_BcDs_n0', 'c_fplus_BcDs_n1', 'c_fplus_BcDs_n2', 'c_fplus_BcDs_n3', 'c_ftensor_BcDs_n0', 'c_ftensor_BcDs_n1', 'c_ftensor_BcDs_n2', 'c_ftensor_BcDs_n3']
means = [0.217412044, -0.220124597, 1.300675348, -0.508919499, 0.217412044, -0.559599481, 5.149167762, -0.217163837, 0.299250211, -1.50184686, 3.579309489, -0.348176216]
covariance_matrix = [[0.000339325, 0.003941894, 0.011292678, 6.6748e-05, 0.000339325, 0.003222734, 0.006940725, 6.0136e-05, 0.000108114, 0.000931666, 0.002115672, -0.000141659], [0.003941894, 0.054304922, 0.188389336, 0.082146766, 0.003941894, 0.043485077, 0.083270612, -0.000159673, 0.001200501, 0.011412994, 0.028221493, -0.002043026], [0.011292678, 0.188389336, 0.893592086, 1.149233134, 0.011292678, 0.151126793, 0.355733112, -0.008873402, 0.003147131, 0.030967293, 0.083388952, -0.006082228], [6.6748e-05, 0.082146766, 1.149233134, 3.782253982, 6.6748e-05, 0.063313634, 0.572389699, -0.032895398, -0.000577589, -0.008383327, -0.033564698, 0.003501305], [0.000339325, 0.003941894, 0.011292678, 6.6748e-05, 0.000339325, 0.003222734, 0.006940725, 6.0136e-05, 0.000108114, 0.000931666, 0.002115672, -0.000141659], [0.003222734, 0.043485077, 0.151126793, 0.063313634, 0.003222734, 0.069340797, 0.306812255, 0.014956419, 0.001098016, 0.0111891, 0.028505886, -0.002035362], [0.006940725, 0.083270612, 0.355733112, 0.572389699, 0.006940725, 0.306812255, 2.994676797, 0.581377557, 0.002577312, 0.028320313, 0.114467485, -0.008540355], [6.0136e-05, -0.000159673, -0.008873402, -0.032895398, 6.0136e-05, 0.014956419, 0.581377557, 4.077124677, 3.7397e-05, 0.000202547, -0.002909919, 0.000343368], [0.000108114, 0.001200501, 0.003147131, -0.000577589, 0.000108114, 0.001098016, 0.002577312, 3.7397e-05, 0.002881345, 0.033886269, 0.103021081, -0.005505073], [0.000931666, 0.011412994, 0.030967293, -0.008383327, 0.000931666, 0.0111891, 0.028320313, 0.000202547, 0.033886269, 0.523103804, 1.90003755, -0.058088317], [0.002115672, 0.028221493, 0.083388952, -0.033564698, 0.002115672, 0.028505886, 0.114467485, -0.002909919, 0.103021081, 1.90003755, 7.881546507, 0.504531633], [-0.000141659, -0.002043026, -0.006082228, 0.003501305, -0.000141659, -0.002035362, -0.008540355, 0.000343368, -0.005505073, -0.058088317, 0.504531633, 4.305981782]]


==> anc/construct_ffs.py <==
import numpy as np
import gvar as gv
import sys
import os

import cn_BcDl
import cn_BcDs

# Masses given in units GeV.
# See the paper for references.
meson_masses = {'M_pi': 0.134977, \
	         'M_K': 0.497611, \
	         'M_D': 1.8648, \
                'M_Ds': 1.9690, \
                 'M_B': 5.27964, \
                'M_Bc': 6.2749, \
	  'M_B_1minus': 5.324, \
	   'M_B_0plus': 5.627, \
	 'M_Bs_1minus': 5.4158, \
	  'M_Bs_0plus': 5.711}

# Pf is expressed as a polynomial in z-hat.
# The truncation is set by Nn:
Nn = 3
# The coefficients of these expansions are loaded here.
def import_cn(processes):
	cn_dict = {}
	for process in processes:
		ff_labels = which_ff_labels(process)
		cn_process_dict = {}
		if process == 'BcDl':
			labels, gv_tmp = cn_BcDl.labels, gv.gvar(cn_BcDl.means, cn_BcDl.covariance_matrix)
		elif process == 'BcDs':
			labels, gv_tmp = cn_BcDs.labels, gv.gvar(cn_BcDs.means, cn_BcDs.covariance_matrix)
		for ff_label in ff_labels:
			array = []
			for n in range(Nn+1):
				key = 'c_'+ff_label+'_'+process+'_n'+str(n)
				for index, label in enumerate(labels):
					if label == key:
						array.append(gv_tmp[index])
						break
			cn_process_dict[ff_label] = array
		
		cn_dict[process] = cn_process_dict
	return cn_dict

def unrecognised_process(process):
	sys.exit('Unrecognised process: ' + str(process))

# We calculated the form factors f_{0.+} for the process Bc->D,
# and the form factors f_{0,+,T} for the process Bc->Ds.
def which_ff_labels(process):
	if process == 'BcDl':
		return ['f0', 'fplus']
	elif process == 'BcDs':
		return ['f0', 'fplus', 'ftensor']
	else:
		unrecognised_process(process)

# tminus is also the maximum allowed q^2.
def fetch_tminus(process):
	M_initial = meson_masses['M_Bc']	
	if process == 'BcDl':
		M_final = meson_masses['M_D']	
	elif process == 'BcDs':
		M_final = meson_masses['M_Ds']	
	else:
		unrecognised_process(process)
	return (M_initial - M_final)**2

def fetch_tplus(process):
	M_B = meson_masses['M_B']	
	if process == 'BcDl':
		M_pi = meson_masses['M_pi']	
		return (M_B + M_pi)**2
	elif process == 'BcDs':
		M_K = meson_masses['M_K']	
		return (M_B + M_K)**2
	else:
		unrecognised_process(process)

# The pole factor is  P(q^2).
def fetch_pole_factor(process, ff_label, qSq):
	if process == 'BcDl':
		if ff_label == 'f0':
			M_res = meson_masses['M_B_0plus']
		else:
			M_res = meson_masses['M_B_1minus']
	elif process == 'BcDs':
		if ff_label == 'f0':
			M_res = meson_masses['M_Bs_0plus']
		else:
			M_res = meson_masses['M_Bs_1minus']
	else:
		unrecognised_process(process)
	return 1 - ( qSq / (M_res**2) )


def z_from_qSq(qSq, process):
	# t0 = 0 means that qSq and z coincide at 0.
	t0 = 0.0
	tminus = fetch_tminus(process)
	tplus = fetch_tplus(process)
	return ( np.sqrt(tplus - qSq) - np.sqrt(tplus - t0) ) / ( np.sqrt(tplus - qSq) + np.sqrt(tplus - t0) )

# For the BCL form of the the z expansion.
def zhat_from_qSq(process, ff_label, qSq, n):
	z = z_from_qSq(qSq, process)
	if ff_label == 'f0':
		return z**n
	else:
		return (z**n) - ( (n / (Nn+1))*((-1)**(Nn+1))*(z**(Nn+1)) )

# Pf = \sum_n c^{(n)} \hat{z}^{(n,N_n=3)}
def f_at_qSq(process, cn_dict, ff_label, qSq):
	# Pole factor P times form factor f: Pf
	Pf = 0.0
	for n in range(Nn+1):
		zhat = zhat_from_qSq(process, ff_label, qSq, n)
		tmp = cn_dict[process][ff_label][n] * zhat	
		Pf = Pf + tmp
	P = fetch_pole_factor(process, ff_label, qSq)
	f = Pf / P
	return f

def fetch_f(qSq_array, process, ff_label):
	cn_dict = import_cn([process])
	f_array = []
	for qSq in qSq_array:
		f = f_at_qSq(process, cn_dict, ff_label, qSq)
		f_array.append(f)
	return f_array

# Check values of the constructed form factors at maximum q^2 and q^2 = 0.0
# against the file 'CHECK_ffs_extrema.txt'.
def compare_files():
	status = 1
	my_ffs = open('./ffs_extrema.txt')
	check_against = open('./CHECK_ffs_extrema.txt')

	lines = my_ffs.readlines()
	check_lines = check_against.readlines()
	for index, line in enumerate(lines):
		check_line = check_lines[index]
		if line != check_line:
			if status:
				print('F not matched with check!.')
			status = 0
			print('-check-')
			print(check_line.strip())
			print('-mine-\nVVVVV')
			print(line.strip())
	if status:
		print('qSq extrema check completed, good.')
		os.remove('./ffs_extrema.txt')

def check_ffs_extrema():
	lines = []
	qSq_min = 0.0
	processes = ['BcDl', 'BcDs']
	dictionary = {}
	for process in processes:
		qSq_max = fetch_tminus(process)
		qSq_array = [qSq_min, qSq_max]
		ff_labels = which_ff_labels(process)
		for ff_label in ff_labels:
			f_array =  fetch_f(qSq_array, process, ff_label)
			lines.append(process + ', ' + ff_label + ': [f(0), f(q^2_max)] =  ' + str(f_array))
			lines.append('-->       f(0).mean = ' + str(f_array[0].mean))
			lines.append('-->       f(0).sdev = ' + str(f_array[0].sdev))
			lines.append('--> f(q^2_max).mean = ' + str(f_array[1].mean))
			lines.append('--> f(q^2_max).sdev = ' + str(f_array[1].sdev))
	file_ffs_extrema = open("ffs_extrema.txt", "w")
	for line in lines:
		file_ffs_extrema.write(line + '\n')
	file_ffs_extrema.close()
	compare_files()

# Construct the form factors across the full range of q^2.
# Sample form factors at range of q^2 specified by the resolution,
def construct_ffs_full_range(qSq_resolution):
	processes = ['BcDl', 'BcDs']
	ffs_dictionary = {}
	for process in processes:
		qSq_min = 0.0
		qSq_max = fetch_tminus(process)
		qSq_array = np.linspace(qSq_min, qSq_max, qSq_resolution)
		ffs_dictionary[process] = {}
		ffs_dictionary[process]['qSq'] = qSq_array
		ff_labels = which_ff_labels(process)
		for ff_label in ff_labels:
			f_array =  fetch_f(qSq_array, process, ff_label)
			ffs_dictionary[process][ff_label] = f_array
	print("All ffs loaded into the ffs_dictionary.")
	return ffs_dictionary		
	
if __name__ == "__main__":
	# Run check
	check_ffs_extrema()
	# Fetch all form factors across the entire range of q^2
	qSq_resolution = 1000
	ffs_dictionary = construct_ffs_full_range(qSq_resolution)


==> anc/corrfit_results/BcDl/f5_N8_tmin2pt4_tmin3pt4_svd0.0025_withHls.p <==
(dp0
S'gvlist'
p1
S"(dp0\nS'shape'\np1\n(lp2\nI56\nasS'bufsize'\np3\nI56\nsS'bcovs'\np4\n(lp5\n(lp6\n(lp7\na(lp8\na(lp9\na(lp10\naa(lp11\n(lp12\nI0\naI1\naI2\naI3\naI4\naI5\naI6\naI7\naI8\naI9\naI10\naI11\naI12\naI13\naI14\naI15\naI16\naI17\naI18\naI19\naI20\naI21\naI22\naI23\naI24\naI25\naI26\naI27\naI28\naI29\naI30\naI31\naI32\naI33\naI34\naI35\naI36\naI37\naI38\naI39\naI40\naI41\naI42\naI43\naI44\naI45\naI46\naI47\naI48\naI49\naI50\naI51\naI52\naI53\naI54\naI55\naa(lp13\n(lp14\nF3.238273514283125e-05\naF1.304315780486592e-06\naF1.446345406998691e-06\naF1.1619740646980218e-06\naF1.886667192644869e-06\naF1.4159491178672466e-06\naF7.626388629155524e-06\naF7.855787836843718e-06\naF8.658480427453011e-07\naF4.20858660065579e-06\naF1.3393054863688715e-07\naF4.414264290581055e-06\naF1.4525356262048e-06\naF1.3191879485415259e-06\naF2.0035046047529022e-07\naF1.9798354952178705e-07\naF4.21340847816272e-06\naF7.559728507381311e-06\naF1.4639378709518296e-06\naF1.4351418630440378e-06\naF1.137137434316987e-06\naF1.7923824674902033e-07\naF1.6994908361762788e-06\naF1.4396205875194948e-06\naF1.9117369762494356e-07\naF2.0378111645610235e-07\naF1.0336786472096002e-09\naF6.651048647602261e-10\naF7.645869398345047e-06\naF4.6149764636861617e-07\naF-2.534338253430738e-08\naF1.7054633024112487e-07\naF7.583732399364447e-06\naF1.1823035192542145e-05\naF8.046998609828748e-07\naF9.643164760988823e-10\naF1.388966958159438e-06\naF-1.4636262225207435e-10\naF1.1105253801588357e-05\naF6.352391879941914e-11\naF5.110515214964117e-07\naF1.2137159675443387e-06\naF1.0775395320872565e-05\naF2.1936805962649284e-06\naF4.643384225979043e-06\naF5.154312314096879e-06\naF-6.006172808611068e-08\naF8.687601668770779e-07\naF4.953570875343758e-07\naF1.077144449284694e-06\naF1.0361587973394197e-05\naF1.0964987942339758e-05\naF4.470034966938507e-06\naF8.488032120544728e-08\naF4.406313548793778e-07\naF1.1843763321557055e-05\naa(lp15\nF1.304315780486592e-06\naF6.084454543758697e-05\naF3.166804172075072e-05\naF2.1889726597285943e-05\naF1.707125328966458e-07\naF2.5027543818048172e-05\naF1.6383427245389922e-07\naF9.060365302305803e-07\naF1.6887981267531144e-07\naF5.0012923025140254e-06\naF4.173227443850496e-06\naF5.060215550997243e-06\naF1.065879029554808e-07\naF3.306485866534629e-05\naF5.331737496484525e-06\naF5.422860187355912e-06\naF4.8811164114147e-06\naF8.405076726730202e-07\naF3.19601014892696e-05\naF3.126108511111086e-05\naF2.2137952684073772e-05\naF5.918959260287613e-06\naF8.105241978988668e-08\naF2.473931430901365e-05\naF8.204874056891499e-06\naF5.939606536582041e-06\naF-2.72032008072495e-09\naF-2.6507884243602627e-09\naF8.226612939988756e-07\naF7.034277741660936e-07\naF-5.804343791689581e-09\naF4.38488168660931e-06\naF8.024244980010051e-07\naF1.253501163485861e-06\naF1.279883844873123e-07\naF-2.4602595863822995e-09\naF2.5469989232843782e-05\naF-6.203805860893751e-09\naF1.191107682471434e-06\naF-2.291945564517422e-09\naF9.931841870747164e-07\naF3.054276059467644e-07\naF1.2334938034873127e-06\naF1.9140114071233145e-07\naF5.315454449068378e-06\naF5.154888109011086e-06\naF2.1793653309204237e-05\naF3.40048125445258e-05\naF8.71823481430467e-07\naF2.5454045854803606e-07\naF1.3472625738970213e-06\naF8.300102016702805e-07\naF5.136788827844684e-06\naF3.944046412780982e-06\naF6.605490280129213e-07\naF7.258713233268819e-07\naa(lp16\nF1.446345406998691e-06\naF3.166804172075072e-05\naF5.413623152856042e-05\naF2.2944479039544695e-05\naF1.4152478025636624e-07\naF2.779334494950122e-05\naF9.676202447810775e-07\naF1.1893478165623753e-06\naF1.3054733989771797e-07\naF5.526641628453581e-06\naF4.047520648121724e-06\naF5.964470381853737e-06\naF7.649333843546863e-08\naF3.1304395002078664e-05\naF5.131427142733075e-06\naF5.435563596683663e-06\naF5.5781538080716145e-06\naF1.001802469737951e-06\naF3.243147515293652e-05\naF3.253564700098754e-05\naF2.288381206038734e-05\naF5.676899227393099e-06\naF5.490566047525122e-08\naF2.717794565929293e-05\naF7.622708163894649e-06\naF5.700492081364705e-06\naF-5.257425794290415e-09\naF-5.111798635389459e-09\naF9.391395417359596e-07\naF6.510785530287049e-07\naF-9.307579683003916e-09\naF4.272926383813492e-06\naF1.0856118775760248e-06\naF1.4236449506561717e-06\naF9.662204176362441e-08\naF-8.319623603334603e-09\naF2.844754884944031e-05\naF-9.794323136140572e-09\naF1.5027752193224128e-06\naF-9.354281888049139e-09\naF9.00832445117816e-07\naF2.367917156997724e-07\naF1.452353272927225e-06\naF1.685116177223823e-07\naF6.406189316018202e-06\naF5.67302955880148e-06\naF2.2840843792213704e-05\naF3.2176818217547025e-05\naF7.96557893055834e-07\naF2.0084651734715523e-07\naF1.6924703490421787e-06\naF9.491212772202424e-07\naF6.1706479574748865e-06\naF3.82338242406333e-06\naF6.219424471227455e-07\naF1.4228011220846857e-06\naa(lp17\nF1.1619740646980218e-06\naF2.1889726597285943e-05\naF2.2944479039544695e-05\naF0.00014135351657031076\naF2.1783902207330408e-07\naF9.592351525377532e-05\naF1.2995847476332034e-06\naF1.098809636890791e-06\naF3.143305910603287e-07\naF2.878773347998459e-06\naF1.1581934038267132e-05\naF3.086848728338521e-06\naF1.4945569812100101e-07\naF2.2227168755075326e-05\naF4.7225950774560715e-06\naF2.3235999266573604e-05\naF3.416689451772166e-06\naF-5.387131750024568e-07\naF2.2872700479240317e-05\naF2.3097487012109242e-05\naF8.597739994426329e-05\naF4.890095818216899e-06\naF1.271662826463276e-07\naF9.523040768174121e-05\naF5.1596704235201366e-06\naF4.969613459650791e-06\naF-4.819675160187597e-09\naF-5.32978295698747e-09\naF1.0371066732092213e-06\naF4.731186174464676e-07\naF-6.572477824747791e-09\naF1.1742541812050426e-05\naF1.0331724756426366e-06\naF-3.992339078564782e-07\naF2.5697939593048797e-07\naF-4.842879166646079e-09\naF9.726104790840167e-05\naF6.074447860445958e-09\naF8.412239610937665e-07\naF-6.56901631101228e-09\naF6.649345484346711e-07\naF5.839935455086766e-07\naF8.691303554753813e-07\naF2.507839545932797e-07\naF3.1347385209462495e-06\naF3.484332883571351e-06\naF8.621852279936992e-05\naF2.2104115975796387e-05\naF5.743812185417731e-07\naF4.688668979133343e-07\naF9.653247664967293e-07\naF1.3355066357396592e-06\naF3.0871406975918014e-06\naF1.1056498525975081e-05\naF4.3967285611177193e-07\naF1.122360272035327e-06\naa(lp18\nF1.886667192644869e-06\naF1.707125328966458e-07\naF1.4152478025636624e-07\naF2.1783902207330408e-07\naF1.2778256697204902e-06\naF2.867345300356434e-07\naF1.1201384247619709e-06\naF7.96439030589494e-07\naF3.7277277902380956e-07\naF6.007494676393457e-07\naF5.787123649729284e-08\naF5.431404109928787e-07\naF6.589155023421754e-07\naF1.8183174247145518e-07\naF6.338477666198242e-08\naF6.59812307118211e-08\naF5.768572279299273e-07\naF1.1332764138487119e-06\naF1.620583450613564e-07\naF1.1245922209634288e-07\naF2.093147458037814e-07\naF7.977824562551945e-08\naF5.590355995185735e-07\naF2.89747495993134e-07\naF6.086432792586693e-08\naF7.650087289609048e-08\naF2.1054330303937834e-09\naF1.7777493492598878e-09\naF9.042031831724204e-07\naF2.0677856588754374e-07\naF1.2957520505136579e-09\naF6.013597581055127e-08\naF9.695409979833802e-07\naF1.9147302545261327e-06\naF3.172488605543003e-07\naF1.8846912220428905e-09\naF2.928728161811694e-07\naF1.3115609544242316e-09\naF1.6280220690558278e-06\naF1.2830984256140066e-09\naF2.9110603290406227e-07\naF6.920300783740797e-07\naF1.4997843687612034e-06\naF1.206089356482559e-06\naF4.3823495552570523e-07\naF5.47629196861452e-07\naF1.976942861370604e-07\naF1.548167476973894e-07\naF2.550581486520857e-07\naF5.386759367159056e-07\naF1.2940401898677393e-06\naF1.1148683079990781e-06\naF5.026085465293252e-07\naF4.784029866586165e-08\naF1.8801106818391124e-07\naF1.8928947848320467e-06\naa(lp19\nF1.4159491178672466e-06\naF2.5027543818048172e-05\naF2.779334494950122e-05\naF9.592351525377532e-05\naF2.867345300356434e-07\naF0.00015740629293637835\naF1.5032723032736133e-06\naF1.2958157232296803e-06\naF3.3363539043028535e-07\naF3.952014962342434e-06\naF1.2636029286351929e-05\naF3.888526434040373e-06\naF1.861914732477133e-07\naF2.4887328728070156e-05\naF5.0798313630399135e-06\naF2.583448482495168e-05\naF3.974469891856105e-06\naF1.5443788419828113e-06\naF2.7398918328051675e-05\naF2.816172910243268e-05\naF9.603664691775058e-05\naF5.2212165361368415e-06\naF1.5839041792743944e-07\naF0.00011354918751955921\naF5.634922850270788e-06\naF5.337150341148861e-06\naF-1.0033843123521922e-08\naF-1.0051218957165442e-08\naF-9.098721036098263e-07\naF5.135505778147727e-07\naF-1.2158264628166041e-08\naF1.2832023486834375e-05\naF1.2634696324883363e-06\naF1.4187372183731457e-06\naF2.7322158382857354e-07\naF-5.2414394969327364e-09\naF0.00011792149037150664\naF-1.2658779834204359e-08\naF1.1745009250899962e-06\naF-1.1884502988074566e-08\naF7.429846019014643e-07\naF6.206040396297734e-07\naF-6.129127843048838e-07\naF3.5570878484505876e-07\naF4.0552346054633395e-06\naF4.0318285574729335e-06\naF9.627144931058762e-05\naF2.530707954564555e-05\naF6.291616797663089e-07\naF4.983771809601891e-07\naF1.3063093869456763e-06\naF1.503256786739532e-06\naF3.1238919181069984e-06\naF1.2040097489389342e-05\naF4.78940918679372e-07\naF1.4007255666123542e-06\naa(lp20\nF7.626388629155524e-06\naF1.6383427245389922e-07\naF9.676202447810775e-07\naF1.2995847476332034e-06\naF1.1201384247619709e-06\naF1.5032723032736133e-06\naF4.120766505354321e-05\naF1.2977267699690199e-05\naF1.7299189275357959e-06\naF1.9390171393968527e-06\naF9.896059850257889e-08\naF2.1576238839843347e-06\naF9.233875863007184e-07\naF8.278916339211122e-07\naF4.037932629163968e-08\naF1.7565693810866293e-07\naF3.2291446623013084e-06\naF1.4948658861537289e-05\naF9.713629988139052e-07\naF9.628383739709715e-07\naF-4.482317281313734e-07\naF-3.0740207762034117e-08\naF8.61572396316925e-07\naF1.5134146264038762e-06\naF4.2029360588082436e-08\naF1.4893015015288173e-08\naF-2.469463701862411e-09\naF-2.8278139661403667e-09\naF1.3706020951541351e-05\naF1.1710173894103907e-07\naF-2.1083822987112005e-09\naF1.4907225477321069e-07\naF1.4212788983229727e-05\naF7.492433078341478e-06\naF2.0818955655054185e-06\naF-2.6252059064423517e-09\naF1.4780306211326787e-06\naF-3.3593416102906316e-09\naF7.590079140205757e-06\naF-3.751505865970301e-08\naF1.238868315295161e-07\naF2.6083067336850153e-06\naF7.6033901458524074e-06\naF1.2144390422776376e-06\naF2.3228216797241064e-06\naF1.927223516937984e-06\naF1.2734564363060134e-06\naF8.138686415542382e-07\naF1.1014925472121134e-07\naF2.2359571435431437e-06\naF7.716543685285493e-06\naF1.5066460558080235e-05\naF2.203801018481272e-06\naF4.2513024877415343e-08\naF1.1091726268625284e-07\naF1.100462779968162e-05\naa(lp21\nF7.855787836843718e-06\naF9.060365302305803e-07\naF1.1893478165623753e-06\naF1.098809636890791e-06\naF7.96439030589494e-07\naF1.2958157232296803e-06\naF1.2977267699690199e-05\naF5.809671314476863e-05\naF1.276752159754838e-06\naF2.1936857098306378e-06\naF7.830311249963086e-08\naF2.7053944801184375e-06\naF6.711572701555277e-07\naF9.135542375925081e-07\naF7.837015919772793e-08\naF1.6509478987507335e-07\naF2.1964587629325115e-06\naF1.2871577253783129e-05\naF1.1844198485917879e-06\naF9.389065893296544e-07\naF1.0759672536263163e-06\naF-1.3439500038570675e-08\naF6.323747720208089e-07\naF1.3282090722268625e-06\naF1.0610395336679378e-07\naF4.854823767966043e-08\naF-6.228932292048887e-08\naF-2.41680197726329e-09\naF1.3852559702811154e-05\naF1.1123121314116829e-07\naF-2.4349130126077243e-09\naF1.2121283468340703e-07\naF1.3799109539531633e-05\naF7.694057569905782e-06\naF1.4562126578115783e-06\naF-2.4139866985141276e-09\naF-1.4783359205619426e-06\naF-4.249698129146193e-09\naF8.428947744708925e-06\naF-3.76504928559378e-09\naF1.059890041041962e-07\naF1.8662781472206807e-06\naF8.620223381614515e-06\naF8.364742292905907e-07\naF9.269795687458694e-06\naF2.1785116824903086e-06\naF1.0485317820306131e-06\naF8.952576020862952e-07\naF9.665048369023549e-08\naF1.6260366415059502e-06\naF2.233656413778559e-05\naF1.32096664436669e-05\naF2.815632402767549e-06\naF2.539831446968636e-08\naF1.0613510395292144e-07\naF7.758898749684959e-06\naa(lp22\nF8.658480427453011e-07\naF1.6887981267531144e-07\naF1.3054733989771797e-07\naF3.143305910603287e-07\naF3.7277277902380956e-07\naF3.3363539043028535e-07\naF1.7299189275357959e-06\naF1.276752159754838e-06\naF6.885175411570352e-07\naF1.292064352398352e-07\naF4.855458606613903e-08\naF9.010904311597472e-08\naF2.871707366136186e-07\naF1.720484917855493e-07\naF3.2621955838542714e-08\naF6.321737558912527e-08\naF1.1976594435020852e-07\naF1.7377056590083801e-06\naF1.401404873587988e-07\naF1.1732619040361294e-07\naF3.129971709188298e-07\naF3.489341893854649e-08\naF2.5346734775935875e-07\naF3.2916087646936866e-07\naF3.5409150906160894e-08\naF3.4958001258464975e-08\naF1.8483203473388545e-09\naF1.5861600273289136e-09\naF1.433823983533181e-06\naF5.652408959905459e-08\naF1.5532065251738194e-09\naF5.498542414521409e-08\naF1.53025549161516e-06\naF8.817273265924329e-07\naF4.441554422321905e-07\naF1.6668479752848333e-09\naF3.461753444662311e-07\naF1.4715823421135797e-09\naF7.458717752951599e-07\naF1.4593470775355599e-09\naF7.841263457424438e-08\naF8.404982974765056e-07\naF6.847953179983853e-07\naF4.3540714186110556e-07\naF4.0551491091726605e-08\naF1.0857515376374402e-07\naF3.1066327228084554e-07\naF1.647672716018441e-07\naF6.759796144829962e-08\naF6.930920435967395e-07\naF5.846880495935471e-07\naF1.7428064544693735e-06\naF7.225281097053736e-08\naF4.077196433598825e-08\naF5.405954217634805e-08\naF8.709295740034865e-07\naa(lp23\nF4.20858660065579e-06\naF5.0012923025140254e-06\naF5.526641628453581e-06\naF2.878773347998459e-06\naF6.007494676393457e-07\naF3.952014962342434e-06\naF1.9390171393968527e-06\naF2.1936857098306378e-06\naF1.292064352398352e-07\naF5.280126429344051e-05\naF1.9089107796886024e-07\naF2.2071548610643055e-05\naF4.823219099603114e-07\naF4.792107136493988e-06\naF6.004281501439729e-07\naF3.8555498100887693e-07\naF2.390297307223855e-05\naF3.1057956410242444e-06\naF5.451176134774706e-06\naF5.639692501726971e-06\naF3.382906014132301e-06\naF5.836208841027492e-07\naF4.4620032877673576e-07\naF3.872058598146095e-06\naF6.85897398524595e-07\naF6.369885314445493e-07\naF-2.3882593064130993e-10\naF-9.991722056677878e-10\naF2.0183594703600243e-06\naF3.5247242033670182e-06\naF1.0179454858239034e-09\naF2.2487413460032353e-07\naF2.004541642245433e-06\naF5.09314558277276e-06\naF1.2045985707378323e-07\naF-4.840786743709258e-10\naF4.078075018828062e-06\naF-1.3091453904861428e-08\naF4.19060196455983e-06\naF1.1317074783295766e-10\naF4.3179682969955765e-06\naF1.581917757187865e-07\naF4.188770737342657e-06\naF6.533029152309175e-07\naF2.0469118340306728e-05\naF2.4069883252767976e-05\naF3.352404471449969e-06\naF5.033085972641995e-06\naF4.0702827742501985e-06\naF1.5902187062692366e-07\naF4.322905807192745e-06\naF1.954791073927686e-06\naF2.1334498792373527e-05\naF1.7936863015314843e-07\naF4.497366042877754e-06\naF4.144164169369603e-06\naa(lp24\nF1.3393054863688715e-07\naF4.173227443850496e-06\naF4.047520648121724e-06\naF1.1581934038267132e-05\naF5.787123649729284e-08\naF1.2636029286351929e-05\naF9.896059850257889e-08\naF7.830311249963086e-08\naF4.855458606613903e-08\naF1.9089107796886024e-07\naF6.681149568055236e-06\naF9.495134184162734e-08\naF4.169662406291654e-08\naF4.195457390490602e-06\naF1.6555617413942726e-06\naF4.3487420072570245e-06\naF1.8950465987178228e-07\naF9.603557157420691e-08\naF4.137334231003218e-06\naF3.92935377861879e-06\naF1.1478715064570016e-05\naF2.1807470542056257e-06\naF3.63979627093113e-08\naF1.2689389279355687e-05\naF1.603948674397444e-06\naF1.9637234860556545e-06\naF-7.573153479403857e-10\naF-1.4019186762491387e-09\naF6.026797613744722e-08\naF1.0473092900536691e-07\naF-1.1191804612269579e-09\naF4.077765639937134e-06\naF5.802114484457891e-08\naF1.2443065224883948e-07\naF3.915350797720189e-08\naF-1.0525619198779849e-09\naF1.2583536992141132e-05\naF-1.8404263866893548e-09\naF6.99685477507596e-08\naF-1.4623090580226105e-09\naF1.974195584502706e-07\naF1.1779051366322997e-07\naF7.054787072221855e-08\naF6.571652755613033e-08\naF6.302949809261938e-08\naF1.9065841333622253e-07\naF1.1380785488811254e-05\naF4.160848424223916e-06\naF1.4948696933554298e-07\naF8.453027861898918e-08\naF8.582674166213744e-08\naF1.0432256800062876e-07\naF7.660977552859238e-08\naF4.414903482952861e-06\naF9.11844362250182e-08\naF1.2707771458731607e-07\naa(lp25\nF4.414264290581055e-06\naF5.060215550997243e-06\naF5.964470381853737e-06\naF3.086848728338521e-06\naF5.431404109928787e-07\naF3.888526434040373e-06\naF2.1576238839843347e-06\naF2.7053944801184375e-06\naF9.010904311597472e-08\naF2.2071548610643055e-05\naF9.495134184162734e-08\naF5.493210678059627e-05\naF4.430956646882209e-07\naF5.033148775072465e-06\naF5.49547231262333e-07\naF3.14390181564615e-07\naF2.1995772144388676e-05\naF2.178395352153597e-06\naF5.828949480784264e-06\naF6.1488891284391155e-06\naF3.0897319462705524e-06\naF5.198178263819442e-07\naF4.124789333577144e-07\naF2.9644554071078903e-06\naF6.655710131542306e-07\naF5.733739153412255e-07\naF-3.0229086513186382e-09\naF-2.7865008260724762e-08\naF2.5296650798775665e-06\naF3.2438370440117957e-06\naF-2.2378521297168522e-09\naF1.3330255692475104e-07\naF7.327409106735485e-06\naF4.374156851833483e-06\naF8.995617463624888e-08\naF-3.345677049675359e-09\naF4.0640023992467385e-06\naF-4.13740583536539e-09\naF8.866260368452141e-06\naF-3.416078277060315e-09\naF3.988363331448706e-06\naF6.923994953003563e-08\naF4.775953539869468e-06\naF5.815658621547824e-07\naF2.096228742789128e-05\naF2.2070202593769137e-05\naF3.0728494507291053e-06\naF5.09178251561004e-06\naF3.7530298078766284e-06\naF9.599984369969813e-08\naF4.9414819956213944e-06\naF2.1378695203815086e-06\naF2.1450643407023135e-05\naF8.656763375892436e-08\naF4.0063902348421365e-06\naF4.379354233034261e-06\naa(lp26\nF1.4525356262048e-06\naF1.065879029554808e-07\naF7.649333843546863e-08\naF1.4945569812100101e-07\naF6.589155023421754e-07\naF1.861914732477133e-07\naF9.233875863007184e-07\naF6.711572701555277e-07\naF2.871707366136186e-07\naF4.823219099603114e-07\naF4.169662406291654e-08\naF4.430956646882209e-07\naF6.446156332960623e-07\naF1.1504802395998637e-07\naF4.380096026700847e-08\naF4.188653205748845e-08\naF4.6519715328613414e-07\naF9.333052943103231e-07\naF9.186303684694883e-08\naF5.531782158104398e-08\naF1.4266822568040424e-07\naF5.763450491293238e-08\naF4.2489359600065556e-07\naF1.8852820680157204e-07\naF4.0001575584554196e-08\naF5.374682893062317e-08\naF2.0818505809273306e-09\naF1.7905319738778787e-09\naF7.565957521073892e-07\naF1.5724121252409338e-07\naF1.6757814016700882e-09\naF4.147774940121153e-08\naF8.086435268187657e-07\naF1.4729013765025593e-06\naF2.525329703675668e-07\naF1.889782986598407e-09\naF1.9139388569146251e-07\naF1.6270322904767151e-09\naF1.2581400257195707e-06\naF1.625911959947043e-09\naF1.9656413203161356e-07\naF4.5030768199289035e-07\naF1.1602837751763544e-06\naF7.923070303390278e-07\naF3.687764140322752e-07\naF4.4449074434772246e-07\naF1.3299546895129483e-07\naF9.44123116558813e-08\naF1.8180764604615403e-07\naF3.785780220350606e-07\naF1.00357988758663e-06\naF9.206498456988764e-07\naF4.1473672383779927e-07\naF3.620704040693363e-08\naF1.4551796210787967e-07\naF1.4564909213357466e-06\naa(lp27\nF1.3191879485415259e-06\naF3.306485866534629e-05\naF3.1304395002078664e-05\naF2.2227168755075326e-05\naF1.8183174247145518e-07\naF2.4887328728070156e-05\naF8.278916339211122e-07\naF9.135542375925081e-07\naF1.720484917855493e-07\naF4.792107136493988e-06\naF4.195457390490602e-06\naF5.033148775072465e-06\naF1.1504802395998637e-07\naF5.935675875485938e-05\naF5.335518750580309e-06\naF5.435970697986238e-06\naF5.023358889809586e-06\naF9.359882715442742e-08\naF3.160457502137665e-05\naF3.088911144704856e-05\naF2.1718372461104284e-05\naF5.927536841352515e-06\naF8.857595729947698e-08\naF2.461263300699596e-05\naF8.160697724860152e-06\naF5.942613252658156e-06\naF-2.631897321470164e-09\naF-2.5688231610319887e-09\naF8.313647049641766e-07\naF7.134615332772161e-07\naF-5.7427595344765165e-09\naF4.405048047944719e-06\naF8.104323143829192e-07\naF6.524239546572082e-07\naF1.306765251240528e-07\naF-2.3799966265859366e-09\naF2.530973163616893e-05\naF-1.7652229228387521e-09\naF1.2060719624585113e-06\naF-5.743247002931319e-09\naF1.0107329442500284e-06\naF3.130083113705772e-07\naF1.2472792850113357e-06\naF2.0483949795256687e-07\naF5.274543162262286e-06\naF5.11779738230565e-06\naF2.166507579302797e-05\naF3.359753198053202e-05\naF8.858576746193018e-07\naF2.597696629844594e-07\naF1.3569143994876546e-06\naF8.391835059629218e-07\naF5.105254721577888e-06\naF3.968264781101841e-06\naF6.690986540968142e-07\naF1.2763664482186707e-06\naa(lp28\nF2.0035046047529022e-07\naF5.331737496484525e-06\naF5.131427142733075e-06\naF4.7225950774560715e-06\naF6.338477666198242e-08\naF5.0798313630399135e-06\naF4.037932629163968e-08\naF7.837015919772793e-08\naF3.2621955838542714e-08\naF6.004281501439729e-07\naF1.6555617413942726e-06\naF5.49547231262333e-07\naF4.380096026700847e-08\naF5.335518750580309e-06\naF2.992578004052308e-06\naF1.8340542256225495e-06\naF5.959738742386416e-07\naF4.2743921832994104e-08\naF5.239813779662578e-06\naF4.973386198463474e-06\naF4.663801112599669e-06\naF2.3563453274674622e-06\naF3.633435753753747e-08\naF5.12782174124561e-06\naF1.96722601085003e-06\naF2.291291110976476e-06\naF-1.2433933571342738e-09\naF-1.2222181748035392e-09\naF6.383325747353551e-08\naF2.396967147101858e-07\naF-2.0476622729233046e-09\naF1.6669596204459825e-06\naF5.926708081236276e-08\naF1.9326988272785335e-07\naF2.3816148657200784e-08\naF-1.1967060132293922e-09\naF5.014818243689761e-06\naF-2.161758633608508e-09\naF1.9204541187576397e-07\naF-2.0882889109423977e-09\naF3.7236766635765897e-07\naF8.27136827613889e-08\naF1.9550462220386906e-07\naF7.262600860046978e-08\naF5.20237281169507e-07\naF5.936794510620213e-07\naF4.596065122623718e-06\naF5.340435179546562e-06\naF3.1282381909413157e-07\naF5.856348817259125e-08\naF2.0715202186779486e-07\naF3.946087592635632e-08\naF5.333080251706349e-07\naF1.6256508854655375e-06\naF2.177112733601065e-07\naF1.9462442043345574e-07\naa(lp29\nF1.9798354952178705e-07\naF5.422860187355912e-06\naF5.435563596683663e-06\naF2.3235999266573604e-05\naF6.59812307118211e-08\naF2.583448482495168e-05\naF1.7565693810866293e-07\naF1.6509478987507335e-07\naF6.321737558912527e-08\naF3.8555498100887693e-07\naF4.3487420072570245e-06\naF3.14390181564615e-07\naF4.188653205748845e-08\naF5.435970697986238e-06\naF1.8340542256225495e-06\naF7.768618310068902e-06\naF3.866530962292519e-07\naF1.81811620630861e-07\naF5.515295525258297e-06\naF5.323475681218303e-06\naF2.3176498357247237e-05\naF1.964401508988829e-06\naF3.5083743471414995e-08\naF2.5768490380078254e-05\naF1.9069148378845792e-06\naF1.9463703783119127e-06\naF-2.985732917829873e-09\naF-3.2570149686819358e-09\naF1.5431548577467177e-07\naF1.268079874856283e-07\naF-3.3562747997538392e-09\naF4.399079906518369e-06\naF1.5558938838380308e-07\naF1.972713515514221e-07\naF4.8832922834002476e-08\naF-3.067808769722261e-09\naF2.6008198188927854e-05\naF-3.7041550489322747e-09\naF1.6126026499980803e-07\naF-3.4564657616763525e-09\naF1.881975384342044e-07\naF1.5589945658166157e-07\naF1.635425996775101e-07\naF8.318918197528984e-08\naF2.9788355153277317e-07\naF3.9489404913915384e-07\naF2.3145017513860695e-05\naF5.424571759978651e-06\naF1.6020161750707782e-07\naF1.110079835778194e-07\naF1.8071079945430455e-07\naF1.7457646177379506e-07\naF3.0222087251450396e-07\naF4.1770563531730266e-06\naF1.1505096593738294e-07\naF1.9422589406010858e-07\naa(lp30\nF4.21340847816272e-06\naF4.8811164114147e-06\naF5.5781538080716145e-06\naF3.416689451772166e-06\naF5.768572279299273e-07\naF3.974469891856105e-06\naF3.2291446623013084e-06\naF2.1964587629325115e-06\naF1.1976594435020852e-07\naF2.390297307223855e-05\naF1.8950465987178228e-07\naF2.1995772144388676e-05\naF4.6519715328613414e-07\naF5.023358889809586e-06\naF5.959738742386416e-07\naF3.866530962292519e-07\naF5.327521764697799e-05\naF1.9420845154574286e-06\naF5.4982660021636e-06\naF5.698505948909299e-06\naF2.9074462796884325e-06\naF5.747061526217506e-07\naF4.3169720652046925e-07\naF3.894079153125579e-06\naF6.817122128085088e-07\naF6.300279209529037e-07\naF-8.871302286357404e-12\naF-7.629306743531163e-10\naF2.0097655416702504e-06\naF3.495547635713842e-06\naF1.2365750130757174e-09\naF2.24210574205525e-07\naF1.9916258841755844e-06\naF4.118064120883533e-06\naF1.1276667142430566e-07\naF-2.3805393806695697e-10\naF4.0998792650655e-06\naF-2.503167527644527e-10\naF4.170198512366297e-06\naF-1.2230847363987018e-08\naF4.274517476841277e-06\naF1.4050031732719814e-07\naF4.174165804172686e-06\naF6.234225334450203e-07\naF2.0464238109672048e-05\naF2.409004693087631e-05\naF3.3817328796043463e-06\naF5.09261319227036e-06\naF4.033154403050733e-06\naF1.45318693602092e-07\naF4.322350245846902e-06\naF1.9609925767367833e-06\naF2.1284847785936574e-05\naF1.7792866007896741e-07\naF4.468120414144657e-06\naF5.208257157846771e-06\naa(lp31\nF7.559728507381311e-06\naF8.405076726730202e-07\naF1.001802469737951e-06\naF-5.387131750024568e-07\naF1.1332764138487119e-06\naF1.5443788419828113e-06\naF1.4948658861537289e-05\naF1.2871577253783129e-05\naF1.7377056590083801e-06\naF3.1057956410242444e-06\naF9.603557157420691e-08\naF2.178395352153597e-06\naF9.333052943103231e-07\naF9.359882715442742e-08\naF4.2743921832994104e-08\naF1.81811620630861e-07\naF1.9420845154574286e-06\naF4.044869922652588e-05\naF1.0033260166636841e-06\naF9.998047025990163e-07\naF1.308673581709902e-06\naF-3.05990420027395e-08\naF8.693226893934213e-07\naF1.5497270633567328e-06\naF4.57424330632764e-08\naF1.6311664459550886e-08\naF-2.9399502575842388e-09\naF-3.3229264515971496e-09\naF1.3655468738534004e-05\naF1.2286466044999355e-07\naF-2.6249914192135156e-09\naF1.501026511800145e-07\naF1.4196539200734191e-05\naF1.059550563271824e-05\naF2.094145007172778e-06\naF-3.1217756250579095e-09\naF1.5264559689090475e-06\naF-3.788406550949335e-08\naF7.5543149545635645e-06\naF-3.6080611636963296e-09\naF1.2680331451684916e-07\naF2.619903358675787e-06\naF7.55736257014818e-06\naF1.2299087189524502e-06\naF2.3288902759465693e-06\naF1.9231982185249484e-06\naF1.2975074270028458e-06\naF8.332236855322645e-07\naF1.150065940405232e-07\naF2.246166860478416e-06\naF7.648108888454585e-06\naF1.50410152359953e-05\naF2.220748721573013e-06\naF3.6390191673773736e-08\naF1.1825641267444428e-07\naF7.485910167595694e-06\naa(lp32\nF1.4639378709518296e-06\naF3.19601014892696e-05\naF3.243147515293652e-05\naF2.2872700479240317e-05\naF1.620583450613564e-07\naF2.7398918328051675e-05\naF9.713629988139052e-07\naF1.1844198485917879e-06\naF1.401404873587988e-07\naF5.451176134774706e-06\naF4.137334231003218e-06\naF5.828949480784264e-06\naF9.186303684694883e-08\naF3.160457502137665e-05\naF5.239813779662578e-06\naF5.515295525258297e-06\naF5.4982660021636e-06\naF1.0033260166636841e-06\naF5.352564291374316e-05\naF3.2402930699048136e-05\naF2.2801329034493313e-05\naF5.801504487785604e-06\naF6.828906466675415e-08\naF2.708492027978027e-05\naF7.788738614209932e-06\naF5.8215892700395434e-06\naF-5.238208139361945e-09\naF-7.713450608349666e-09\naF1.0979769080959369e-06\naF6.786311231290482e-07\naF-9.310150486598033e-09\naF4.36242266088577e-06\naF7.802219898746249e-07\naF1.4377984950948348e-06\naF1.0456068309280467e-07\naF-4.940383643466578e-09\naF2.809500769049684e-05\naF-9.78845258961623e-09\naF1.287393502113373e-06\naF-9.354548111715511e-09\naF9.421957377942379e-07\naF2.5769892220044584e-07\naF1.5544923891073988e-06\naF1.928366146525642e-07\naF6.239831907079101e-06\naF5.587686526045244e-06\naF2.274483238606261e-05\naF3.2460110035573526e-05\naF8.321359057393562e-07\naF2.1590955226214528e-07\naF1.6859227991745341e-06\naF9.57668236232005e-07\naF5.970520761839851e-06\naF3.909792239348315e-06\naF6.458066501662193e-07\naF1.4377259325655104e-06\naa(lp33\nF1.4351418630440378e-06\naF3.126108511111086e-05\naF3.253564700098754e-05\naF2.3097487012109242e-05\naF1.1245922209634288e-07\naF2.816172910243268e-05\naF9.628383739709715e-07\naF9.389065893296544e-07\naF1.1732619040361294e-07\naF5.639692501726971e-06\naF3.92935377861879e-06\naF6.1488891284391155e-06\naF5.531782158104398e-08\naF3.088911144704856e-05\naF4.973386198463474e-06\naF5.323475681218303e-06\naF5.698505948909299e-06\naF9.998047025990163e-07\naF3.2402930699048136e-05\naF5.4499243345930837e-05\naF2.3053042615352603e-05\naF5.499598203223579e-06\naF3.710049326465162e-08\naF2.758646526247111e-05\naF7.384766000527052e-06\naF5.525205235655626e-06\naF-8.753906648549034e-09\naF-5.1505861108349176e-09\naF1.107442297157704e-06\naF6.038572211412555e-07\naF-9.345492666968258e-09\naF4.153982437310061e-06\naF1.0914157306853692e-06\naF1.4142799355649611e-06\naF8.597879769660536e-08\naF-4.989741355171975e-09\naF2.92165775250678e-05\naF-9.813328836655014e-09\naF1.5096566681136397e-06\naF-9.37637256690568e-09\naF8.306333871728091e-07\naF2.0687443477355034e-07\naF1.5663724481972259e-06\naF1.3363780758835238e-07\naF6.762338130559825e-06\naF5.803687058220301e-06\naF2.3030426374517325e-05\naF3.178175327742601e-05\naF7.357255638506912e-07\naF1.7955486758716723e-07\naF1.5334563242029855e-06\naF9.397802224225987e-07\naF6.318931834358816e-06\naF3.7123496925016403e-06\naF5.819264285029539e-07\naF1.4129297842969804e-06\naa(lp34\nF1.137137434316987e-06\naF2.2137952684073772e-05\naF2.288381206038734e-05\naF8.597739994426329e-05\naF2.093147458037814e-07\naF9.603664691775058e-05\naF-4.482317281313734e-07\naF1.0759672536263163e-06\naF3.129971709188298e-07\naF3.382906014132301e-06\naF1.1478715064570016e-05\naF3.0897319462705524e-06\naF1.4266822568040424e-07\naF2.1718372461104284e-05\naF4.663801112599669e-06\naF2.3176498357247237e-05\naF2.9074462796884325e-06\naF1.308673581709902e-06\naF2.2801329034493313e-05\naF2.3053042615352603e-05\naF0.00014266766596448345\naF4.8190110039154674e-06\naF1.2108059518476545e-07\naF9.53162720143875e-05\naF5.097789094539091e-06\naF4.904075638015441e-06\naF-4.979482694878685e-09\naF-5.479902091400649e-09\naF1.0186453553239498e-06\naF4.6386854472919483e-07\naF-6.723930540701766e-09\naF1.163952015842343e-05\naF1.0190108717778747e-06\naF1.1086045046282222e-06\naF2.5600271880833103e-07\naF-4.997969800391552e-09\naF9.741277960952949e-05\naF-7.616757818922227e-09\naF8.246054143080425e-07\naF5.104207698745623e-09\naF6.484647910632394e-07\naF5.795919612313627e-07\naF8.511594789039396e-07\naF2.4181724872841827e-07\naF3.1434852659412364e-06\naF3.477939622207098e-06\naF8.633953886923237e-05\naF2.2060800741136618e-05\naF5.611345724415183e-07\naF4.658848314621593e-07\naF9.472819724023142e-07\naF1.3152672544317786e-06\naF3.092082791126138e-06\naF1.0953435926760952e-05\naF4.3138787784907226e-07\naF-3.178453007612137e-07\naa(lp35\nF1.7923824674902033e-07\naF5.918959260287613e-06\naF5.676899227393099e-06\naF4.890095818216899e-06\naF7.977824562551945e-08\naF5.2212165361368415e-06\naF-3.0740207762034117e-08\naF-1.3439500038570675e-08\naF3.489341893854649e-08\naF5.836208841027492e-07\naF2.1807470542056257e-06\naF5.198178263819442e-07\naF5.763450491293238e-08\naF5.927536841352515e-06\naF2.3563453274674622e-06\naF1.964401508988829e-06\naF5.747061526217506e-07\naF-3.05990420027395e-08\naF5.801504487785604e-06\naF5.499598203223579e-06\naF4.8190110039154674e-06\naF4.936799965685926e-06\naF4.866751547854065e-08\naF5.2820366499600075e-06\naF2.2174053114664535e-06\naF2.941040789096117e-06\naF-1.3519254444277612e-09\naF-1.413346289598133e-09\naF-2.919219425466231e-08\naF2.8156227726362745e-07\naF-1.998551517987085e-09\naF1.915869630645452e-06\naF-3.179336840418702e-08\naF1.6757114509910755e-07\naF2.604896207878959e-08\naF-1.328636973498727e-09\naF5.1430694124811295e-06\naF-2.1398086406111157e-09\naF1.3794574475585851e-07\naF-2.050102058225699e-09\naF5.586098276563753e-07\naF8.363874094653123e-08\naF1.3654909548919037e-07\naF8.81635774985816e-08\naF4.794923623013717e-07\naF5.666561572917892e-07\naF4.736416950419906e-06\naF5.924671951047711e-06\naF4.2356598748815554e-07\naF6.121987855218463e-08\naF1.4417367445751835e-07\naF-2.8420717643463894e-08\naF4.980538537151686e-07\naF2.3732030442969554e-06\naF2.4327424196124895e-07\naF1.705465368238344e-07\naa(lp36\nF1.6994908361762788e-06\naF8.105241978988668e-08\naF5.490566047525122e-08\naF1.271662826463276e-07\naF5.590355995185735e-07\naF1.5839041792743944e-07\naF8.61572396316925e-07\naF6.323747720208089e-07\naF2.5346734775935875e-07\naF4.4620032877673576e-07\naF3.63979627093113e-08\naF4.124789333577144e-07\naF4.2489359600065556e-07\naF8.857595729947698e-08\naF3.633435753753747e-08\naF3.5083743471414995e-08\naF4.3169720652046925e-07\naF8.693226893934213e-07\naF6.828906466675415e-08\naF3.710049326465162e-08\naF1.2108059518476545e-07\naF4.866751547854065e-08\naF4.772923695753563e-07\naF1.6015899161396722e-07\naF3.2368319627054787e-08\naF4.4971673409999e-08\naF2.0421168091854153e-09\naF1.752785053507397e-09\naF7.057867900039776e-07\naF1.388300822891442e-07\naF1.6937076846101964e-09\naF3.5659295835502427e-08\naF7.537826015907228e-07\naF1.7238413435995755e-06\naF2.2624704932466531e-07\naF1.85973573599301e-09\naF1.6377793322522936e-07\naF1.6237716246869398e-09\naF1.4384240597340656e-06\naF1.6323302287935514e-09\naF1.6714960211891956e-07\naF3.754921831822156e-07\naF1.30103265660828e-06\naF6.593006200987128e-07\naF3.49733204019405e-07\naF4.143336769321208e-07\naF1.1231697391861583e-07\naF7.018277213993634e-08\naF1.5734744382276482e-07\naF3.243913009195102e-07\naF1.0824647659617955e-06\naF8.604852964216152e-07\naF3.8746651725367195e-07\naF3.207428824075143e-08\naF1.3016623012564992e-07\naF1.7034708388075129e-06\naa(lp37\nF1.4396205875194948e-06\naF2.473931430901365e-05\naF2.717794565929293e-05\naF9.523040768174121e-05\naF2.89747495993134e-07\naF0.00011354918751955921\naF1.5134146264038762e-06\naF1.3282090722268625e-06\naF3.2916087646936866e-07\naF3.872058598146095e-06\naF1.2689389279355687e-05\naF2.9644554071078903e-06\naF1.8852820680157204e-07\naF2.461263300699596e-05\naF5.12782174124561e-06\naF2.5768490380078254e-05\naF3.894079153125579e-06\naF1.5497270633567328e-06\naF2.708492027978027e-05\naF2.758646526247111e-05\naF9.53162720143875e-05\naF5.2820366499600075e-06\naF1.6015899161396722e-07\naF0.00015334702712309207\naF5.670592900747687e-06\naF5.390547707658869e-06\naF-9.823608843725684e-09\naF-4.913669174946345e-09\naF1.270242259759118e-06\naF5.160540055539684e-07\naF-1.2008589294738906e-08\naF1.2881757606710528e-05\naF-8.425568805457406e-07\naF1.4341862104501058e-06\naF2.6891503875654977e-07\naF-9.588027857772427e-09\naF0.00011601400344375811\naF-1.2572613076136397e-08\naF-5.746196016177208e-07\naF-1.1777773797568713e-08\naF7.418031934321053e-07\naF6.185840352473499e-07\naF1.2161750855827219e-06\naF3.5810154353603093e-07\naF3.919427339704157e-06\naF3.951494854731926e-06\naF9.552148221297748e-05\naF2.4999545189272995e-05\naF6.309814176750031e-07\naF4.946405710649433e-07\naF1.3250381766808707e-06\naF1.5206395750542732e-06\naF3.8094114349828137e-06\naF1.2096868431021587e-05\naF4.800865522757271e-07\naF1.4191612549919886e-06\naa(lp38\nF1.9117369762494356e-07\naF8.204874056891499e-06\naF7.622708163894649e-06\naF5.1596704235201366e-06\naF6.086432792586693e-08\naF5.634922850270788e-06\naF4.2029360588082436e-08\naF1.0610395336679378e-07\naF3.5409150906160894e-08\naF6.85897398524595e-07\naF1.603948674397444e-06\naF6.655710131542306e-07\naF4.0001575584554196e-08\naF8.160697724860152e-06\naF1.96722601085003e-06\naF1.9069148378845792e-06\naF6.817122128085088e-07\naF4.57424330632764e-08\naF7.788738614209932e-06\naF7.384766000527052e-06\naF5.097789094539091e-06\naF2.2174053114664535e-06\naF3.2368319627054787e-08\naF5.670592900747687e-06\naF2.771882257478884e-06\naF2.1870426086929123e-06\naF-1.5176030727214966e-09\naF-1.4351290913328165e-09\naF8.864070685336278e-08\naF2.387240934087885e-07\naF-2.307964078819746e-09\naF1.662877116322046e-06\naF8.312787385913381e-08\naF1.8300053107581006e-07\naF2.55468232050834e-08\naF-1.4314780484336825e-09\naF5.577127959121631e-06\naF-2.3379524881124122e-09\naF2.0193453403722984e-07\naF-2.2893792621436653e-09\naF3.457757301507406e-07\naF8.956580465860106e-08\naF2.076056394460978e-07\naF7.189671962585488e-08\naF6.452566988237151e-07\naF6.814995054342464e-07\naF5.0258921379877855e-06\naF8.279616053733329e-06\naF2.9962820143730694e-07\naF6.357200583031238e-08\naF2.2400627329701262e-07\naF4.337995000492943e-08\naF6.536705344688247e-07\naF1.5358897411678859e-06\naF2.211832469241849e-07\naF1.8359393637588064e-07\naa(lp39\nF2.0378111645610235e-07\naF5.939606536582041e-06\naF5.700492081364705e-06\naF4.969613459650791e-06\naF7.650087289609048e-08\naF5.337150341148861e-06\naF1.4893015015288173e-08\naF4.854823767966043e-08\naF3.4958001258464975e-08\naF6.369885314445493e-07\naF1.9637234860556545e-06\naF5.733739153412255e-07\naF5.374682893062317e-08\naF5.942613252658156e-06\naF2.291291110976476e-06\naF1.9463703783119127e-06\naF6.300279209529037e-07\naF1.6311664459550886e-08\naF5.8215892700395434e-06\naF5.525205235655626e-06\naF4.904075638015441e-06\naF2.941040789096117e-06\naF4.4971673409999e-08\naF5.390547707658869e-06\naF2.1870426086929123e-06\naF4.313980101618027e-06\naF-1.4606424002828296e-09\naF-1.4689757367660072e-09\naF3.062297482063999e-08\naF2.762112724073887e-07\naF-2.217399645413682e-09\naF1.8295443435988479e-06\naF2.6299498441033144e-08\naF1.9467659252222294e-07\naF2.6137190546973774e-08\naF-1.4145222895059433e-09\naF5.264538422374243e-06\naF-2.3447880174436926e-09\naF1.7938744143648982e-07\naF-2.2595816773153777e-09\naF4.951063974354274e-07\naF8.524842709438353e-08\naF1.8059508886862828e-07\naF8.674061248266237e-08\naF5.343786679624947e-07\naF6.246106136215999e-07\naF4.827733253910941e-06\naF5.951416894874302e-06\naF3.916515671866302e-07\naF6.151734606919247e-08\naF1.9172319527610722e-07\naF1.5730242702355495e-08\naF5.524009303621941e-07\naF2.0471017419380358e-06\naF2.4281499891151864e-07\naF1.9664327682489817e-07\naa(lp40\nF1.0336786472096002e-09\naF-2.72032008072495e-09\naF-5.257425794290415e-09\naF-4.819675160187597e-09\naF2.1054330303937834e-09\naF-1.0033843123521922e-08\naF-2.469463701862411e-09\naF-6.228932292048887e-08\naF1.8483203473388545e-09\naF-2.3882593064130993e-10\naF-7.573153479403857e-10\naF-3.0229086513186382e-09\naF2.0818505809273306e-09\naF-2.631897321470164e-09\naF-1.2433933571342738e-09\naF-2.985732917829873e-09\naF-8.871302286357404e-12\naF-2.9399502575842388e-09\naF-5.238208139361945e-09\naF-8.753906648549034e-09\naF-4.979482694878685e-09\naF-1.3519254444277612e-09\naF2.0421168091854153e-09\naF-9.823608843725684e-09\naF-1.5176030727214966e-09\naF-1.4606424002828296e-09\naF1.8667863198692675e-09\naF1.200006913311944e-09\naF-2.954384491144459e-09\naF1.2954276365991267e-09\naF1.337483504055137e-09\naF-1.8088335183893462e-09\naF-3.4046414405411185e-09\naF-2.5226039372383983e-10\naF1.8433329990895988e-09\naF1.2306887699839507e-09\naF-4.1874122195528345e-09\naF1.2671884320248073e-09\naF-1.6762074530912816e-09\naF1.2955376628061411e-09\naF7.213234439364984e-10\naF2.160405411270919e-09\naF-1.5594601964653776e-09\naF1.876569312513768e-09\naF-3.351287405707206e-08\naF4.2397885716160635e-10\naF-5.087462185857826e-09\naF-2.762316678635898e-09\naF1.0954389897865747e-09\naF1.9790432094516556e-09\naF-5.4538221939688395e-08\naF-1.6942976251013558e-09\naF-3.1468372017791185e-09\naF-1.8404262712821156e-10\naF1.4617952187492292e-09\naF2.1696002526458e-10\naa(lp41\nF6.651048647602261e-10\naF-2.6507884243602627e-09\naF-5.111798635389459e-09\naF-5.32978295698747e-09\naF1.7777493492598878e-09\naF-1.0051218957165442e-08\naF-2.8278139661403667e-09\naF-2.41680197726329e-09\naF1.5861600273289136e-09\naF-9.991722056677878e-10\naF-1.4019186762491387e-09\naF-2.7865008260724762e-08\naF1.7905319738778787e-09\naF-2.5688231610319887e-09\naF-1.2222181748035392e-09\naF-3.2570149686819358e-09\naF-7.629306743531163e-10\naF-3.3229264515971496e-09\naF-7.713450608349666e-09\naF-5.1505861108349176e-09\naF-5.479902091400649e-09\naF-1.413346289598133e-09\naF1.752785053507397e-09\naF-4.913669174946345e-09\naF-1.4351290913328165e-09\naF-1.4689757367660072e-09\naF1.200006913311944e-09\naF1.6428388840714019e-09\naF-3.1463117893918465e-09\naF1.2160132164940143e-09\naF1.260582512876924e-09\naF-2.2751845706670156e-09\naF-5.071440822467927e-08\naF-6.488018216591982e-10\naF1.5958812501710166e-09\naF1.159242253084353e-09\naF-1.036688240622551e-08\naF1.2020238281843638e-09\naF-4.2806277903296765e-08\naF1.2252182370224497e-09\naF8.809329059117064e-10\naF1.7426509999097683e-09\naF-1.7202875746761843e-09\naF1.5479289366945363e-09\naF-4.41591319912671e-09\naF-3.4435467828142373e-10\naF-5.590500212363311e-09\naF-2.696217864909509e-09\naF1.1282604482345014e-09\naF1.6347051090100015e-09\naF-1.4727724029349166e-09\naF-2.034315478597358e-09\naF-3.955987314486769e-09\naF-9.424563322023054e-10\naF1.3351729602662233e-09\naF-1.5975259173396782e-10\naa(lp42\nF7.645869398345047e-06\naF8.226612939988756e-07\naF9.391395417359596e-07\naF1.0371066732092213e-06\naF9.042031831724204e-07\naF-9.098721036098263e-07\naF1.3706020951541351e-05\naF1.3852559702811154e-05\naF1.433823983533181e-06\naF2.0183594703600243e-06\naF6.026797613744722e-08\naF2.5296650798775665e-06\naF7.565957521073892e-07\naF8.313647049641766e-07\naF6.383325747353551e-08\naF1.5431548577467177e-07\naF2.0097655416702504e-06\naF1.3655468738534004e-05\naF1.0979769080959369e-06\naF1.107442297157704e-06\naF1.0186453553239498e-06\naF-2.919219425466231e-08\naF7.057867900039776e-07\naF1.270242259759118e-06\naF8.864070685336278e-08\naF3.062297482063999e-08\naF-2.954384491144459e-09\naF-3.1463117893918465e-09\naF5.624116173152365e-05\naF1.0739441981216816e-07\naF-2.807873870586225e-09\naF1.1178112176144773e-07\naF1.4350818010067235e-05\naF7.5405251402323955e-06\naF1.6910399226726786e-06\naF-5.3907239868929795e-08\naF1.207206197593782e-06\naF-4.51301988297089e-09\naF8.214462504401547e-06\naF-4.078810015545145e-09\naF9.760089860003433e-08\naF2.1152035519772087e-06\naF1.9740630308794674e-05\naF9.595824423318156e-07\naF2.7695038994008086e-06\naF1.9748201228450573e-06\naF9.97491334668912e-07\naF8.103871656212909e-07\naF9.080974910379987e-08\naF1.8344193032448906e-06\naF8.586691437686804e-06\naF1.3881712649966403e-05\naF8.232597149519365e-06\naF2.0083277549683693e-09\naF1.0189262974228524e-07\naF7.582170027620232e-06\naa(lp43\nF4.6149764636861617e-07\naF7.034277741660936e-07\naF6.510785530287049e-07\naF4.731186174464676e-07\naF2.0677856588754374e-07\naF5.135505778147727e-07\naF1.1710173894103907e-07\naF1.1123121314116829e-07\naF5.652408959905459e-08\naF3.5247242033670182e-06\naF1.0473092900536691e-07\naF3.2438370440117957e-06\naF1.5724121252409338e-07\naF7.134615332772161e-07\naF2.396967147101858e-07\naF1.268079874856283e-07\naF3.495547635713842e-06\naF1.2286466044999355e-07\naF6.786311231290482e-07\naF6.038572211412555e-07\naF4.6386854472919483e-07\naF2.8156227726362745e-07\naF1.388300822891442e-07\naF5.160540055539684e-07\naF2.387240934087885e-07\naF2.762112724073887e-07\naF1.2954276365991267e-09\naF1.2160132164940143e-09\naF1.0739441981216816e-07\naF1.5700256880654682e-06\naF1.5375050862977785e-09\naF1.1141080095194499e-07\naF1.1595030326278627e-07\naF4.745691633868003e-07\naF4.8759316057572884e-08\naF1.230537078698373e-09\naF5.155134855677462e-07\naF1.272149039617341e-09\naF4.5133170905742233e-07\naF1.369121288252463e-09\naF1.5018971789413072e-06\naF9.035781593083434e-08\naF4.2637878713957264e-07\naF2.3721935268099449e-07\naF2.9389378817576583e-06\naF3.4849873165646104e-06\naF4.4982805545639833e-07\naF6.879391271749151e-07\naF1.3610252782752207e-06\naF7.728973138882439e-08\naF4.005396826598813e-07\naF1.138671902993896e-07\naF3.112109814200598e-06\naF1.0136594208999694e-07\naF1.0004983206717853e-06\naF4.658431602992406e-07\naa(lp44\nF-2.534338253430738e-08\naF-5.804343791689581e-09\naF-9.307579683003916e-09\naF-6.572477824747791e-09\naF1.2957520505136579e-09\naF-1.2158264628166041e-08\naF-2.1083822987112005e-09\naF-2.4349130126077243e-09\naF1.5532065251738194e-09\naF1.0179454858239034e-09\naF-1.1191804612269579e-09\naF-2.2378521297168522e-09\naF1.6757814016700882e-09\naF-5.7427595344765165e-09\naF-2.0476622729233046e-09\naF-3.3562747997538392e-09\naF1.2365750130757174e-09\naF-2.6249914192135156e-09\naF-9.310150486598033e-09\naF-9.345492666968258e-09\naF-6.723930540701766e-09\naF-1.998551517987085e-09\naF1.6937076846101964e-09\naF-1.2008589294738906e-08\naF-2.307964078819746e-09\naF-2.217399645413682e-09\naF1.337483504055137e-09\naF1.260582512876924e-09\naF-2.807873870586225e-09\naF1.5375050862977785e-09\naF2.1094857705214405e-09\naF-2.204876082507486e-09\naF-3.3219302563053356e-09\naF-5.442340414151145e-10\naF1.6069047469838329e-09\naF1.2906407521094527e-09\naF-1.239330827612589e-08\naF1.4370181870246089e-09\naF-2.287224725242665e-09\naF1.4621457963161628e-09\naF8.292470260428366e-10\naF1.2132451248104803e-09\naF-2.103906203621469e-09\naF6.367820198696058e-10\naF-3.3832511218161858e-09\naF-9.240281760493904e-09\naF2.8837723505424475e-09\naF-3.0792739919975693e-09\naF1.3278873905598607e-09\naF1.3666128336286806e-09\naF-2.1831664163214197e-09\naF-3.2833852571721756e-08\naF-2.4839428017850017e-09\naF-4.1817346316877473e-10\naF1.6832959128306856e-09\naF-3.045606955952194e-11\naa(lp45\nF1.7054633024112487e-07\naF4.38488168660931e-06\naF4.272926383813492e-06\naF1.1742541812050426e-05\naF6.013597581055127e-08\naF1.2832023486834375e-05\naF1.4907225477321069e-07\naF1.2121283468340703e-07\naF5.498542414521409e-08\naF2.2487413460032353e-07\naF4.077765639937134e-06\naF1.3330255692475104e-07\naF4.147774940121153e-08\naF4.405048047944719e-06\naF1.6669596204459825e-06\naF4.399079906518369e-06\naF2.24210574205525e-07\naF1.501026511800145e-07\naF4.36242266088577e-06\naF4.153982437310061e-06\naF1.163952015842343e-05\naF1.915869630645452e-06\naF3.5659295835502427e-08\naF1.2881757606710528e-05\naF1.662877116322046e-06\naF1.8295443435988479e-06\naF-1.8088335183893462e-09\naF-2.2751845706670156e-09\naF1.1178112176144773e-07\naF1.1141080095194499e-07\naF-2.204876082507486e-09\naF6.0744091138390405e-06\naF1.1228126600738791e-07\naF1.6627444534777023e-07\naF4.366827538801341e-08\naF-2.015632382941343e-09\naF1.2782166786220244e-05\naF-2.766394713400565e-09\naF1.1961418704932936e-07\naF-2.4564452252248503e-09\naF1.8096540241194265e-07\naF1.325977978238319e-07\naF1.1988587760883621e-07\naF7.145413161167188e-08\naF1.0501025379604922e-07\naF2.272985719148083e-07\naF1.153986925639712e-05\naF4.374583605741547e-06\naF1.473918241647977e-07\naF9.506132271321775e-08\naF1.3119594612341839e-07\naF1.5007103389928142e-07\naF1.1667956188725193e-07\naF4.0034443654576e-06\naF9.81706619482709e-08\naF1.662467557781936e-07\naa(lp46\nF7.583732399364447e-06\naF8.024244980010051e-07\naF1.0856118775760248e-06\naF1.0331724756426366e-06\naF9.695409979833802e-07\naF1.2634696324883363e-06\naF1.4212788983229727e-05\naF1.3799109539531633e-05\naF1.53025549161516e-06\naF2.004541642245433e-06\naF5.802114484457891e-08\naF7.327409106735485e-06\naF8.086435268187657e-07\naF8.104323143829192e-07\naF5.926708081236276e-08\naF1.5558938838380308e-07\naF1.9916258841755844e-06\naF1.4196539200734191e-05\naF7.802219898746249e-07\naF1.0914157306853692e-06\naF1.0190108717778747e-06\naF-3.179336840418702e-08\naF7.537826015907228e-07\naF-8.425568805457406e-07\naF8.312787385913381e-08\naF2.6299498441033144e-08\naF-3.4046414405411185e-09\naF-5.071440822467927e-08\naF1.4350818010067235e-05\naF1.1595030326278627e-07\naF-3.3219302563053356e-09\naF1.1228126600738791e-07\naF5.355726825533354e-05\naF7.502237316885014e-06\naF1.8343097005846816e-06\naF-3.6254291887647285e-09\naF1.235151254166139e-06\naF-4.980479537529294e-09\naF1.7668164977940208e-05\naF-4.567809066866181e-09\naF1.0354724416778557e-07\naF2.266324789288448e-06\naF8.194347533941124e-06\naF1.0337011912227535e-06\naF2.6975232428630133e-06\naF1.95140229103441e-06\naF1.0035299361048398e-06\naF7.91039720330153e-07\naF9.882256377350734e-08\naF1.961428846630133e-06\naF8.372721238811049e-06\naF1.435233493997676e-05\naF2.5716285981736653e-06\naF-2.3131944845985953e-09\naF1.1420904751740056e-07\naF7.533560344202529e-06\naa(lp47\nF1.1823035192542145e-05\naF1.253501163485861e-06\naF1.4236449506561717e-06\naF-3.992339078564782e-07\naF1.9147302545261327e-06\naF1.4187372183731457e-06\naF7.492433078341478e-06\naF7.694057569905782e-06\naF8.817273265924329e-07\naF5.09314558277276e-06\naF1.2443065224883948e-07\naF4.374156851833483e-06\naF1.4729013765025593e-06\naF6.524239546572082e-07\naF1.9326988272785335e-07\naF1.972713515514221e-07\naF4.118064120883533e-06\naF1.059550563271824e-05\naF1.4377984950948348e-06\naF1.4142799355649611e-06\naF1.1086045046282222e-06\naF1.6757114509910755e-07\naF1.7238413435995755e-06\naF1.4341862104501058e-06\naF1.8300053107581006e-07\naF1.9467659252222294e-07\naF-2.5226039372383983e-10\naF-6.488018216591982e-10\naF7.5405251402323955e-06\naF4.745691633868003e-07\naF-5.442340414151145e-10\naF1.6627444534777023e-07\naF7.502237316885014e-06\naF3.165661954293224e-05\naF8.159584444458244e-07\naF-3.744352027756214e-10\naF1.4020057825117717e-06\naF-3.00079064096404e-08\naF1.1049085121400209e-05\naF-1.2831546297405879e-09\naF5.233331516440525e-07\naF1.2412955659488624e-06\naF1.0675824108246277e-05\naF2.228450084882023e-06\naF4.561452699852087e-06\naF4.107404173313708e-06\naF1.0824531538080563e-06\naF1.23311720499228e-06\naF5.089814297898029e-07\naF1.0996613043085458e-06\naF1.0178900782743164e-05\naF7.570493041769675e-06\naF4.419843887613511e-06\naF7.004826309758127e-08\naF4.514369332271721e-07\naF1.1746464700948282e-05\naa(lp48\nF8.046998609828748e-07\naF1.279883844873123e-07\naF9.662204176362441e-08\naF2.5697939593048797e-07\naF3.172488605543003e-07\naF2.7322158382857354e-07\naF2.0818955655054185e-06\naF1.4562126578115783e-06\naF4.441554422321905e-07\naF1.2045985707378323e-07\naF3.915350797720189e-08\naF8.995617463624888e-08\naF2.525329703675668e-07\naF1.306765251240528e-07\naF2.3816148657200784e-08\naF4.8832922834002476e-08\naF1.1276667142430566e-07\naF2.094145007172778e-06\naF1.0456068309280467e-07\naF8.597879769660536e-08\naF2.5600271880833103e-07\naF2.604896207878959e-08\naF2.2624704932466531e-07\naF2.6891503875654977e-07\naF2.55468232050834e-08\naF2.6137190546973774e-08\naF1.8433329990895988e-09\naF1.5958812501710166e-09\naF1.6910399226726786e-06\naF4.8759316057572884e-08\naF1.6069047469838329e-09\naF4.366827538801341e-08\naF1.8343097005846816e-06\naF8.159584444458244e-07\naF5.113970664203106e-07\naF1.6791603779247549e-09\naF2.8506741508973164e-07\naF1.5115463869649226e-09\naF6.971759867426567e-07\naF1.5103386683885821e-09\naF6.523915089019437e-08\naF6.96777212098615e-07\naF6.435376576112844e-07\naF3.592621636464637e-07\naF4.9803631735093744e-08\naF1.0345205039837766e-07\naF2.5418154420538766e-07\naF1.2427306089620376e-07\naF5.7125030965382594e-08\naF5.856422318228384e-07\naF5.594248306053386e-07\naF2.0967884972346214e-06\naF7.478786475347753e-08\naF3.315944733815073e-08\naF4.7569027236447883e-08\naF8.076268247198055e-07\naa(lp49\nF9.643164760988823e-10\naF-2.4602595863822995e-09\naF-8.319623603334603e-09\naF-4.842879166646079e-09\naF1.8846912220428905e-09\naF-5.2414394969327364e-09\naF-2.6252059064423517e-09\naF-2.4139866985141276e-09\naF1.6668479752848333e-09\naF-4.840786743709258e-10\naF-1.0525619198779849e-09\naF-3.345677049675359e-09\naF1.889782986598407e-09\naF-2.3799966265859366e-09\naF-1.1967060132293922e-09\naF-3.067808769722261e-09\naF-2.3805393806695697e-10\naF-3.1217756250579095e-09\naF-4.940383643466578e-09\naF-4.989741355171975e-09\naF-4.997969800391552e-09\naF-1.328636973498727e-09\naF1.85973573599301e-09\naF-9.588027857772427e-09\naF-1.4314780484336825e-09\naF-1.4145222895059433e-09\naF1.2306887699839507e-09\naF1.159242253084353e-09\naF-5.3907239868929795e-08\naF1.230537078698373e-09\naF1.2906407521094527e-09\naF-2.015632382941343e-09\naF-3.6254291887647285e-09\naF-3.744352027756214e-10\naF1.6791603779247549e-09\naF1.7187601084318091e-09\naF-1.0117060849523508e-08\naF1.227070977383632e-09\naF-1.8035716205425281e-09\naF1.2525207593888304e-09\naF7.889205086781728e-10\naF1.8681439746401555e-09\naF-4.608129357946991e-08\naF1.6491526076279794e-09\naF-3.8998625263922945e-09\naF2.0852545488506868e-10\naF-5.10713126111361e-09\naF-2.4971187452536316e-09\naF1.09187607716797e-09\naF1.738728943333506e-09\naF-1.411246504526694e-09\naF-1.8184971227610156e-09\naF-2.935549879289571e-08\naF-5.349355340148724e-10\naF1.380401382390407e-09\naF1.1980111038304544e-10\naa(lp50\nF1.388966958159438e-06\naF2.5469989232843782e-05\naF2.844754884944031e-05\naF9.726104790840167e-05\naF2.928728161811694e-07\naF0.00011792149037150664\naF1.4780306211326787e-06\naF-1.4783359205619426e-06\naF3.461753444662311e-07\naF4.078075018828062e-06\naF1.2583536992141132e-05\naF4.0640023992467385e-06\naF1.9139388569146251e-07\naF2.530973163616893e-05\naF5.014818243689761e-06\naF2.6008198188927854e-05\naF4.0998792650655e-06\naF1.5264559689090475e-06\naF2.809500769049684e-05\naF2.92165775250678e-05\naF9.741277960952949e-05\naF5.1430694124811295e-06\naF1.6377793322522936e-07\naF0.00011601400344375811\naF5.577127959121631e-06\naF5.264538422374243e-06\naF-4.1874122195528345e-09\naF-1.036688240622551e-08\naF1.207206197593782e-06\naF5.155134855677462e-07\naF-1.239330827612589e-08\naF1.2782166786220244e-05\naF1.235151254166139e-06\naF1.4020057825117717e-06\naF2.8506741508973164e-07\naF-1.0117060849523508e-08\naF0.00016309913298256004\naF-1.2767453174050737e-08\naF1.1638010209473283e-06\naF-1.2036575158856823e-08\naF7.537625033638367e-07\naF6.30939492771561e-07\naF1.1842919394008017e-06\naF3.6391792868602823e-07\naF3.3265572441385394e-06\naF4.156905552384358e-06\naF9.769528655823427e-05\naF2.5778672698160725e-05\naF6.334569680021248e-07\naF5.108265502749248e-07\naF-1.0422206920972043e-06\naF1.4702442215742292e-06\naF4.117318348296536e-06\naF1.1985954510473343e-05\naF4.827663753761985e-07\naF1.379156137943744e-06\naa(lp51\nF-1.4636262225207435e-10\naF-6.203805860893751e-09\naF-9.794323136140572e-09\naF6.074447860445958e-09\naF1.3115609544242316e-09\naF-1.2658779834204359e-08\naF-3.3593416102906316e-09\naF-4.249698129146193e-09\naF1.4715823421135797e-09\naF-1.3091453904861428e-08\naF-1.8404263866893548e-09\naF-4.13740583536539e-09\naF1.6270322904767151e-09\naF-1.7652229228387521e-09\naF-2.161758633608508e-09\naF-3.7041550489322747e-09\naF-2.503167527644527e-10\naF-3.788406550949335e-08\naF-9.78845258961623e-09\naF-9.813328836655014e-09\naF-7.616757818922227e-09\naF-2.1398086406111157e-09\naF1.6237716246869398e-09\naF-1.2572613076136397e-08\naF-2.3379524881124122e-09\naF-2.3447880174436926e-09\naF1.2671884320248073e-09\naF1.2020238281843638e-09\naF-4.51301988297089e-09\naF1.272149039617341e-09\naF1.4370181870246089e-09\naF-2.766394713400565e-09\naF-4.980479537529294e-09\naF-3.00079064096404e-08\naF1.5115463869649226e-09\naF1.227070977383632e-09\naF-1.2767453174050737e-08\naF1.994494725411839e-09\naF-3.63310885967141e-09\naF1.4072199468905574e-09\naF8.355285581797632e-10\naF1.1331686725913106e-09\naF-3.5069284769024554e-09\naF7.397382557694896e-10\naF-5.294189189293359e-09\naF1.1922885256297403e-10\naF-7.83392580553867e-09\naF-6.287044239286092e-09\naF1.1889512914685581e-09\naF1.2850591494943567e-09\naF-3.7130817437621573e-09\naF-2.5401011351943123e-09\naF-4.394852351569373e-09\naF-1.2247986792995967e-09\naF1.4003993319115984e-09\naF-9.849808972298417e-10\naa(lp52\nF1.1105253801588357e-05\naF1.191107682471434e-06\naF1.5027752193224128e-06\naF8.412239610937665e-07\naF1.6280220690558278e-06\naF1.1745009250899962e-06\naF7.590079140205757e-06\naF8.428947744708925e-06\naF7.458717752951599e-07\naF4.19060196455983e-06\naF6.99685477507596e-08\naF8.866260368452141e-06\naF1.2581400257195707e-06\naF1.2060719624585113e-06\naF1.9204541187576397e-07\naF1.6126026499980803e-07\naF4.170198512366297e-06\naF7.5543149545635645e-06\naF1.287393502113373e-06\naF1.5096566681136397e-06\naF8.246054143080425e-07\naF1.3794574475585851e-07\naF1.4384240597340656e-06\naF-5.746196016177208e-07\naF2.0193453403722984e-07\naF1.7938744143648982e-07\naF-1.6762074530912816e-09\naF-4.2806277903296765e-08\naF8.214462504401547e-06\naF4.5133170905742233e-07\naF-2.287224725242665e-09\naF1.1961418704932936e-07\naF1.7668164977940208e-05\naF1.1049085121400209e-05\naF6.971759867426567e-07\naF-1.8035716205425281e-09\naF1.1638010209473283e-06\naF-3.63310885967141e-09\naF4.1518116686905247e-05\naF-3.2866286128755996e-09\naF4.95791039291601e-07\naF1.0098875902052818e-06\naF1.1050375904110943e-05\naF1.8853449875943e-06\naF4.991036069999715e-06\naF4.134919693353732e-06\naF8.005042819044664e-07\naF1.1693171446404843e-06\naF4.811907932292414e-07\naF9.132951098066845e-07\naF1.076232811477428e-05\naF7.637859272544407e-06\naF4.82483718012867e-06\naF1.1625060585077453e-08\naF4.3120546626836055e-07\naF1.104418320021027e-05\naa(lp53\nF6.352391879941914e-11\naF-2.291945564517422e-09\naF-9.354281888049139e-09\naF-6.56901631101228e-09\naF1.2830984256140066e-09\naF-1.1884502988074566e-08\naF-3.751505865970301e-08\naF-3.76504928559378e-09\naF1.4593470775355599e-09\naF1.1317074783295766e-10\naF-1.4623090580226105e-09\naF-3.416078277060315e-09\naF1.625911959947043e-09\naF-5.743247002931319e-09\naF-2.0882889109423977e-09\naF-3.4564657616763525e-09\naF-1.2230847363987018e-08\naF-3.6080611636963296e-09\naF-9.354548111715511e-09\naF-9.37637256690568e-09\naF5.104207698745623e-09\naF-2.050102058225699e-09\naF1.6323302287935514e-09\naF-1.1777773797568713e-08\naF-2.2893792621436653e-09\naF-2.2595816773153777e-09\naF1.2955376628061411e-09\naF1.2252182370224497e-09\naF-4.078810015545145e-09\naF1.369121288252463e-09\naF1.4621457963161628e-09\naF-2.4564452252248503e-09\naF-4.567809066866181e-09\naF-1.2831546297405879e-09\naF1.5103386683885821e-09\naF1.2525207593888304e-09\naF-1.2036575158856823e-08\naF1.4072199468905574e-09\naF-3.2866286128755996e-09\naF2.0343454474604032e-09\naF8.094387397301442e-10\naF1.1048348079053522e-09\naF-3.139208292798516e-09\naF6.769542201387266e-10\naF-4.581966878622369e-09\naF7.103315901013547e-10\naF-6.95502698843694e-09\naF-5.889602109800057e-09\naF1.2275134485486253e-09\naF1.2632648881671337e-09\naF-3.2956536600956697e-09\naF-2.2788000258431932e-09\naF-3.674251751271309e-09\naF-8.121000321571074e-10\naF1.5149631382592239e-09\naF-2.950501676042767e-08\naa(lp54\nF5.110515214964117e-07\naF9.931841870747164e-07\naF9.00832445117816e-07\naF6.649345484346711e-07\naF2.9110603290406227e-07\naF7.429846019014643e-07\naF1.238868315295161e-07\naF1.059890041041962e-07\naF7.841263457424438e-08\naF4.3179682969955765e-06\naF1.974195584502706e-07\naF3.988363331448706e-06\naF1.9656413203161356e-07\naF1.0107329442500284e-06\naF3.7236766635765897e-07\naF1.881975384342044e-07\naF4.274517476841277e-06\naF1.2680331451684916e-07\naF9.421957377942379e-07\naF8.306333871728091e-07\naF6.484647910632394e-07\naF5.586098276563753e-07\naF1.6714960211891956e-07\naF7.418031934321053e-07\naF3.457757301507406e-07\naF4.951063974354274e-07\naF7.213234439364984e-10\naF8.809329059117064e-10\naF9.760089860003433e-08\naF1.5018971789413072e-06\naF8.292470260428366e-10\naF1.8096540241194265e-07\naF1.0354724416778557e-07\naF5.233331516440525e-07\naF6.523915089019437e-08\naF7.889205086781728e-10\naF7.537625033638367e-07\naF8.355285581797632e-10\naF4.95791039291601e-07\naF8.094387397301442e-10\naF3.4189355141879827e-06\naF1.426990588766495e-07\naF4.7272145748298666e-07\naF3.7153262750288245e-07\naF3.605388577858794e-06\naF4.249948604076652e-06\naF6.248408054166012e-07\naF9.673404843924616e-07\naF2.03372236129589e-06\naF1.1523607804397958e-07\naF4.4985033356797483e-07\naF1.2473676908179315e-07\naF3.82588027792306e-06\naF2.1332520457226693e-07\naF1.2780670489519689e-06\naF5.147088942151046e-07\naa(lp55\nF1.2137159675443387e-06\naF3.054276059467644e-07\naF2.367917156997724e-07\naF5.839935455086766e-07\naF6.920300783740797e-07\naF6.206040396297734e-07\naF2.6083067336850153e-06\naF1.8662781472206807e-06\naF8.404982974765056e-07\naF1.581917757187865e-07\naF1.1779051366322997e-07\naF6.923994953003563e-08\naF4.5030768199289035e-07\naF3.130083113705772e-07\naF8.27136827613889e-08\naF1.5589945658166157e-07\naF1.4050031732719814e-07\naF2.619903358675787e-06\naF2.5769892220044584e-07\naF2.0687443477355034e-07\naF5.795919612313627e-07\naF8.363874094653123e-08\naF3.754921831822156e-07\naF6.185840352473499e-07\naF8.956580465860106e-08\naF8.524842709438353e-08\naF2.160405411270919e-09\naF1.7426509999097683e-09\naF2.1152035519772087e-06\naF9.035781593083434e-08\naF1.2132451248104803e-09\naF1.325977978238319e-07\naF2.266324789288448e-06\naF1.2412955659488624e-06\naF6.96777212098615e-07\naF1.8681439746401555e-09\naF6.30939492771561e-07\naF1.1331686725913106e-09\naF1.0098875902052818e-06\naF1.1048348079053522e-09\naF1.426990588766495e-07\naF2.289211515299636e-06\naF9.134375978332016e-07\naF9.283734442853465e-07\naF-3.178075331103287e-08\naF1.2152918190278134e-07\naF5.726115986653317e-07\naF2.9642401507067564e-07\naF1.1618793082147499e-07\naF1.2724232594653784e-06\naF7.502922578683441e-07\naF2.6307382858027424e-06\naF3.164450156921923e-08\naF9.901885331097707e-08\naF8.522639734379998e-08\naF1.2232730310591774e-06\naa(lp56\nF1.0775395320872565e-05\naF1.2334938034873127e-06\naF1.452353272927225e-06\naF8.691303554753813e-07\naF1.4997843687612034e-06\naF-6.129127843048838e-07\naF7.6033901458524074e-06\naF8.620223381614515e-06\naF6.847953179983853e-07\naF4.188770737342657e-06\naF7.054787072221855e-08\naF4.775953539869468e-06\naF1.1602837751763544e-06\naF1.2472792850113357e-06\naF1.9550462220386906e-07\naF1.635425996775101e-07\naF4.174165804172686e-06\naF7.55736257014818e-06\naF1.5544923891073988e-06\naF1.5663724481972259e-06\naF8.511594789039396e-07\naF1.3654909548919037e-07\naF1.30103265660828e-06\naF1.2161750855827219e-06\naF2.076056394460978e-07\naF1.8059508886862828e-07\naF-1.5594601964653776e-09\naF-1.7202875746761843e-09\naF1.9740630308794674e-05\naF4.2637878713957264e-07\naF-2.103906203621469e-09\naF1.1988587760883621e-07\naF8.194347533941124e-06\naF1.0675824108246277e-05\naF6.435376576112844e-07\naF-4.608129357946991e-08\naF1.1842919394008017e-06\naF-3.5069284769024554e-09\naF1.1050375904110943e-05\naF-3.139208292798516e-09\naF4.7272145748298666e-07\naF9.134375978332016e-07\naF4.380428384034257e-05\naF1.7351583221495038e-06\naF5.073039211732606e-06\naF4.145843782693782e-06\naF8.251630331758962e-07\naF1.213456355758845e-06\naF4.5569137912398535e-07\naF8.324076153203088e-07\naF1.0856699522708614e-05\naF7.663516979174184e-06\naF9.708496510653019e-06\naF1.3600618110681523e-08\naF4.046547847186806e-07\naF1.0693552038106216e-05\naa(lp57\nF2.1936805962649284e-06\naF1.9140114071233145e-07\naF1.685116177223823e-07\naF2.507839545932797e-07\naF1.206089356482559e-06\naF3.5570878484505876e-07\naF1.2144390422776376e-06\naF8.364742292905907e-07\naF4.3540714186110556e-07\naF6.533029152309175e-07\naF6.571652755613033e-08\naF5.815658621547824e-07\naF7.923070303390278e-07\naF2.0483949795256687e-07\naF7.262600860046978e-08\naF8.318918197528984e-08\naF6.234225334450203e-07\naF1.2299087189524502e-06\naF1.928366146525642e-07\naF1.3363780758835238e-07\naF2.4181724872841827e-07\naF8.81635774985816e-08\naF6.593006200987128e-07\naF3.5810154353603093e-07\naF7.189671962585488e-08\naF8.674061248266237e-08\naF1.876569312513768e-09\naF1.5479289366945363e-09\naF9.595824423318156e-07\naF2.3721935268099449e-07\naF6.367820198696058e-10\naF7.145413161167188e-08\naF1.0337011912227535e-06\naF2.228450084882023e-06\naF3.592621636464637e-07\naF1.6491526076279794e-09\naF3.6391792868602823e-07\naF7.397382557694896e-10\naF1.8853449875943e-06\naF6.769542201387266e-10\naF3.7153262750288245e-07\naF9.283734442853465e-07\naF1.7351583221495038e-06\naF2.1824678577941375e-06\naF4.5294539190248274e-07\naF5.863172344340035e-07\naF2.299779008208278e-07\naF1.721761016989017e-07\naF3.1081467358844e-07\naF6.813160543137335e-07\naF1.4933390415316208e-06\naF1.2065160405314917e-06\naF5.312938351889927e-07\naF5.0245713472998276e-08\naF2.124150109139727e-07\naF2.2024500232482185e-06\naa(lp58\nF4.643384225979043e-06\naF5.315454449068378e-06\naF6.406189316018202e-06\naF3.1347385209462495e-06\naF4.3823495552570523e-07\naF4.0552346054633395e-06\naF2.3228216797241064e-06\naF9.269795687458694e-06\naF4.0551491091726605e-08\naF2.0469118340306728e-05\naF6.302949809261938e-08\naF2.096228742789128e-05\naF3.687764140322752e-07\naF5.274543162262286e-06\naF5.20237281169507e-07\naF2.9788355153277317e-07\naF2.0464238109672048e-05\naF2.3288902759465693e-06\naF6.239831907079101e-06\naF6.762338130559825e-06\naF3.1434852659412364e-06\naF4.794923623013717e-07\naF3.49733204019405e-07\naF3.919427339704157e-06\naF6.452566988237151e-07\naF5.343786679624947e-07\naF-3.351287405707206e-08\naF-4.41591319912671e-09\naF2.7695038994008086e-06\naF2.9389378817576583e-06\naF-3.3832511218161858e-09\naF1.0501025379604922e-07\naF2.6975232428630133e-06\naF4.561452699852087e-06\naF4.9803631735093744e-08\naF-3.8998625263922945e-09\naF3.3265572441385394e-06\naF-5.294189189293359e-09\naF4.991036069999715e-06\naF-4.581966878622369e-09\naF3.605388577858794e-06\naF-3.178075331103287e-08\naF5.073039211732606e-06\naF4.5294539190248274e-07\naF5.525858944641432e-05\naF2.0610290847592264e-05\naF3.1318704067039573e-06\naF5.364886353147924e-06\naF3.3971337507469063e-06\naF2.0299351593681093e-08\naF1.0822890770524497e-05\naF2.315575163071944e-06\naF2.080771757814774e-05\naF5.7161910390034555e-08\naF3.5393497634598643e-06\naF4.5863949784443645e-06\naa(lp59\nF5.154312314096879e-06\naF5.154888109011086e-06\naF5.67302955880148e-06\naF3.484332883571351e-06\naF5.47629196861452e-07\naF4.0318285574729335e-06\naF1.927223516937984e-06\naF2.1785116824903086e-06\naF1.0857515376374402e-07\naF2.4069883252767976e-05\naF1.9065841333622253e-07\naF2.2070202593769137e-05\naF4.4449074434772246e-07\naF5.11779738230565e-06\naF5.936794510620213e-07\naF3.9489404913915384e-07\naF2.409004693087631e-05\naF1.9231982185249484e-06\naF5.587686526045244e-06\naF5.803687058220301e-06\naF3.477939622207098e-06\naF5.666561572917892e-07\naF4.143336769321208e-07\naF3.951494854731926e-06\naF6.814995054342464e-07\naF6.246106136215999e-07\naF4.2397885716160635e-10\naF-3.4435467828142373e-10\naF1.9748201228450573e-06\naF3.4849873165646104e-06\naF-9.240281760493904e-09\naF2.272985719148083e-07\naF1.95140229103441e-06\naF4.107404173313708e-06\naF1.0345205039837766e-07\naF2.0852545488506868e-10\naF4.156905552384358e-06\naF1.1922885256297403e-10\naF4.134919693353732e-06\naF7.103315901013547e-10\naF4.249948604076652e-06\naF1.2152918190278134e-07\naF4.145843782693782e-06\naF5.863172344340035e-07\naF2.0610290847592264e-05\naF5.372960494882917e-05\naF3.0443505604909854e-06\naF5.0722818827630274e-06\naF4.0159053674302144e-06\naF1.3011639881885996e-07\naF4.314095261381609e-06\naF3.0965092166597822e-06\naF2.1382993634058292e-05\naF1.7856656614238595e-07\naF4.470718290555016e-06\naF4.1391875585804065e-06\naa(lp60\nF-6.006172808611068e-08\naF2.1793653309204237e-05\naF2.2840843792213704e-05\naF8.621852279936992e-05\naF1.976942861370604e-07\naF9.627144931058762e-05\naF1.2734564363060134e-06\naF1.0485317820306131e-06\naF3.1066327228084554e-07\naF3.352404471449969e-06\naF1.1380785488811254e-05\naF3.0728494507291053e-06\naF1.3299546895129483e-07\naF2.166507579302797e-05\naF4.596065122623718e-06\naF2.3145017513860695e-05\naF3.3817328796043463e-06\naF1.2975074270028458e-06\naF2.274483238606261e-05\naF2.3030426374517325e-05\naF8.633953886923237e-05\naF4.736416950419906e-06\naF1.1231697391861583e-07\naF9.552148221297748e-05\naF5.0258921379877855e-06\naF4.827733253910941e-06\naF-5.087462185857826e-09\naF-5.590500212363311e-09\naF9.97491334668912e-07\naF4.4982805545639833e-07\naF2.8837723505424475e-09\naF1.153986925639712e-05\naF1.0035299361048398e-06\naF1.0824531538080563e-06\naF2.5418154420538766e-07\naF-5.10713126111361e-09\naF9.769528655823427e-05\naF-7.83392580553867e-09\naF8.005042819044664e-07\naF-6.95502698843694e-09\naF6.248408054166012e-07\naF5.726115986653317e-07\naF8.251630331758962e-07\naF2.299779008208278e-07\naF3.1318704067039573e-06\naF3.0443505604909854e-06\naF0.0001441525111613848\naF2.2238778082734517e-05\naF5.416959830365821e-07\naF4.611598084461052e-07\naF9.206694492674778e-07\naF-1.412469889189414e-07\naF3.07729469214037e-06\naF1.0856445535818509e-05\naF4.175063501833785e-07\naF1.0757198812775582e-06\naa(lp61\nF8.687601668770779e-07\naF3.40048125445258e-05\naF3.2176818217547025e-05\naF2.2104115975796387e-05\naF1.548167476973894e-07\naF2.530707954564555e-05\naF8.138686415542382e-07\naF8.952576020862952e-07\naF1.647672716018441e-07\naF5.033085972641995e-06\naF4.160848424223916e-06\naF5.09178251561004e-06\naF9.44123116558813e-08\naF3.359753198053202e-05\naF5.340435179546562e-06\naF5.424571759978651e-06\naF5.09261319227036e-06\naF8.332236855322645e-07\naF3.2460110035573526e-05\naF3.178175327742601e-05\naF2.2060800741136618e-05\naF5.924671951047711e-06\naF7.018277213993634e-08\naF2.4999545189272995e-05\naF8.279616053733329e-06\naF5.951416894874302e-06\naF-2.762316678635898e-09\naF-2.696217864909509e-09\naF8.103871656212909e-07\naF6.879391271749151e-07\naF-3.0792739919975693e-09\naF4.374583605741547e-06\naF7.91039720330153e-07\naF1.23311720499228e-06\naF1.2427306089620376e-07\naF-2.4971187452536316e-09\naF2.5778672698160725e-05\naF-6.287044239286092e-09\naF1.1693171446404843e-06\naF-5.889602109800057e-09\naF9.673404843924616e-07\naF2.9642401507067564e-07\naF1.213456355758845e-06\naF1.721761016989017e-07\naF5.364886353147924e-06\naF5.0722818827630274e-06\naF2.2238778082734517e-05\naF6.268320823527072e-05\naF8.507852344054775e-07\naF2.4820395070444585e-07\naF1.3329077904742369e-06\naF3.0782368416622866e-07\naF5.174158325607331e-06\naF3.929388639292788e-06\naF6.475001640333221e-07\naF1.243112266532741e-06\naa(lp62\nF4.953570875343758e-07\naF8.71823481430467e-07\naF7.96557893055834e-07\naF5.743812185417731e-07\naF2.550581486520857e-07\naF6.291616797663089e-07\naF1.1014925472121134e-07\naF9.665048369023549e-08\naF6.759796144829962e-08\naF4.0702827742501985e-06\naF1.4948696933554298e-07\naF3.7530298078766284e-06\naF1.8180764604615403e-07\naF8.858576746193018e-07\naF3.1282381909413157e-07\naF1.6020161750707782e-07\naF4.033154403050733e-06\naF1.150065940405232e-07\naF8.321359057393562e-07\naF7.357255638506912e-07\naF5.611345724415183e-07\naF4.2356598748815554e-07\naF1.5734744382276482e-07\naF6.309814176750031e-07\naF2.9962820143730694e-07\naF3.916515671866302e-07\naF1.0954389897865747e-09\naF1.1282604482345014e-09\naF9.080974910379987e-08\naF1.3610252782752207e-06\naF1.3278873905598607e-09\naF1.473918241647977e-07\naF9.882256377350734e-08\naF5.089814297898029e-07\naF5.7125030965382594e-08\naF1.09187607716797e-09\naF6.334569680021248e-07\naF1.1889512914685581e-09\naF4.811907932292414e-07\naF1.2275134485486253e-09\naF2.03372236129589e-06\naF1.1618793082147499e-07\naF4.5569137912398535e-07\naF3.1081467358844e-07\naF3.3971337507469063e-06\naF4.0159053674302144e-06\naF5.416959830365821e-07\naF8.507852344054775e-07\naF2.4423562992656195e-06\naF9.625760335769146e-08\naF4.297429084586683e-07\naF1.083223271675598e-07\naF3.600612507328669e-06\naF1.5362652064082752e-07\naF1.178686767467858e-06\naF4.997968007778246e-07\naa(lp63\nF1.077144449284694e-06\naF2.5454045854803606e-07\naF2.0084651734715523e-07\naF4.688668979133343e-07\naF5.386759367159056e-07\naF4.983771809601891e-07\naF2.2359571435431437e-06\naF1.6260366415059502e-06\naF6.930920435967395e-07\naF1.5902187062692366e-07\naF8.453027861898918e-08\naF9.599984369969813e-08\naF3.785780220350606e-07\naF2.597696629844594e-07\naF5.856348817259125e-08\naF1.110079835778194e-07\naF1.45318693602092e-07\naF2.246166860478416e-06\naF2.1590955226214528e-07\naF1.7955486758716723e-07\naF4.658848314621593e-07\naF6.121987855218463e-08\naF3.243913009195102e-07\naF4.946405710649433e-07\naF6.357200583031238e-08\naF6.151734606919247e-08\naF1.9790432094516556e-09\naF1.6347051090100015e-09\naF1.8344193032448906e-06\naF7.728973138882439e-08\naF1.3666128336286806e-09\naF9.506132271321775e-08\naF1.961428846630133e-06\naF1.0996613043085458e-06\naF5.856422318228384e-07\naF1.738728943333506e-09\naF5.108265502749248e-07\naF1.2850591494943567e-09\naF9.132951098066845e-07\naF1.2632648881671337e-09\naF1.1523607804397958e-07\naF1.2724232594653784e-06\naF8.324076153203088e-07\naF6.813160543137335e-07\naF2.0299351593681093e-08\naF1.3011639881885996e-07\naF4.611598084461052e-07\naF2.4820395070444585e-07\naF9.625760335769146e-08\naF1.341448937663118e-06\naF6.973264013574382e-07\naF2.2538026221123673e-06\naF6.828869739255599e-08\naF7.156156326511126e-08\naF7.317837320433416e-08\naF1.0847233250773614e-06\naa(lp64\nF1.0361587973394197e-05\naF1.3472625738970213e-06\naF1.6924703490421787e-06\naF9.653247664967293e-07\naF1.2940401898677393e-06\naF1.3063093869456763e-06\naF7.716543685285493e-06\naF2.233656413778559e-05\naF5.846880495935471e-07\naF4.322905807192745e-06\naF8.582674166213744e-08\naF4.9414819956213944e-06\naF1.00357988758663e-06\naF1.3569143994876546e-06\naF2.0715202186779486e-07\naF1.8071079945430455e-07\naF4.322350245846902e-06\naF7.648108888454585e-06\naF1.6859227991745341e-06\naF1.5334563242029855e-06\naF9.472819724023142e-07\naF1.4417367445751835e-07\naF1.0824647659617955e-06\naF1.3250381766808707e-06\naF2.2400627329701262e-07\naF1.9172319527610722e-07\naF-5.4538221939688395e-08\naF-1.4727724029349166e-09\naF8.586691437686804e-06\naF4.005396826598813e-07\naF-2.1831664163214197e-09\naF1.3119594612341839e-07\naF8.372721238811049e-06\naF1.0178900782743164e-05\naF5.594248306053386e-07\naF-1.411246504526694e-09\naF-1.0422206920972043e-06\naF-3.7130817437621573e-09\naF1.076232811477428e-05\naF-3.2956536600956697e-09\naF4.4985033356797483e-07\naF7.502922578683441e-07\naF1.0856699522708614e-05\naF1.4933390415316208e-06\naF1.0822890770524497e-05\naF4.314095261381609e-06\naF9.206694492674778e-07\naF1.3329077904742369e-06\naF4.297429084586683e-07\naF6.973264013574382e-07\naF4.5871074541747946e-05\naF7.806752559276104e-06\naF5.071233455292875e-06\naF3.281906476601173e-08\naF3.8196584111168963e-07\naF1.0238412342802505e-05\naa(lp65\nF1.0964987942339758e-05\naF8.300102016702805e-07\naF9.491212772202424e-07\naF1.3355066357396592e-06\naF1.1148683079990781e-06\naF1.503256786739532e-06\naF1.5066460558080235e-05\naF1.32096664436669e-05\naF1.7428064544693735e-06\naF1.954791073927686e-06\naF1.0432256800062876e-07\naF2.1378695203815086e-06\naF9.206498456988764e-07\naF8.391835059629218e-07\naF3.946087592635632e-08\naF1.7457646177379506e-07\naF1.9609925767367833e-06\naF1.50410152359953e-05\naF9.57668236232005e-07\naF9.397802224225987e-07\naF1.3152672544317786e-06\naF-2.8420717643463894e-08\naF8.604852964216152e-07\naF1.5206395750542732e-06\naF4.337995000492943e-08\naF1.5730242702355495e-08\naF-1.6942976251013558e-09\naF-2.034315478597358e-09\naF1.3881712649966403e-05\naF1.138671902993896e-07\naF-3.2833852571721756e-08\naF1.5007103389928142e-07\naF1.435233493997676e-05\naF7.570493041769675e-06\naF2.0967884972346214e-06\naF-1.8184971227610156e-09\naF1.4702442215742292e-06\naF-2.5401011351943123e-09\naF7.637859272544407e-06\naF-2.2788000258431932e-09\naF1.2473676908179315e-07\naF2.6307382858027424e-06\naF7.663516979174184e-06\naF1.2065160405314917e-06\naF2.315575163071944e-06\naF3.0965092166597822e-06\naF-1.412469889189414e-07\naF3.0782368416622866e-07\naF1.083223271675598e-07\naF2.2538026221123673e-06\naF7.806752559276104e-06\naF4.1362620362922126e-05\naF2.1857151640416436e-06\naF5.129566275119787e-08\naF1.0994980742597038e-07\naF7.630406230454087e-06\naa(lp66\nF4.470034966938507e-06\naF5.136788827844684e-06\naF6.1706479574748865e-06\naF3.0871406975918014e-06\naF5.026085465293252e-07\naF3.1238919181069984e-06\naF2.203801018481272e-06\naF2.815632402767549e-06\naF7.225281097053736e-08\naF2.1334498792373527e-05\naF7.660977552859238e-08\naF2.1450643407023135e-05\naF4.1473672383779927e-07\naF5.105254721577888e-06\naF5.333080251706349e-07\naF3.0222087251450396e-07\naF2.1284847785936574e-05\naF2.220748721573013e-06\naF5.970520761839851e-06\naF6.318931834358816e-06\naF3.092082791126138e-06\naF4.980538537151686e-07\naF3.8746651725367195e-07\naF3.8094114349828137e-06\naF6.536705344688247e-07\naF5.524009303621941e-07\naF-3.1468372017791185e-09\naF-3.955987314486769e-09\naF8.232597149519365e-06\naF3.112109814200598e-06\naF-2.4839428017850017e-09\naF1.1667956188725193e-07\naF2.5716285981736653e-06\naF4.419843887613511e-06\naF7.478786475347753e-08\naF-2.935549879289571e-08\naF4.117318348296536e-06\naF-4.394852351569373e-09\naF4.82483718012867e-06\naF-3.674251751271309e-09\naF3.82588027792306e-06\naF3.164450156921923e-08\naF9.708496510653019e-06\naF5.312938351889927e-07\naF2.080771757814774e-05\naF2.1382993634058292e-05\naF3.07729469214037e-06\naF5.174158325607331e-06\naF3.600612507328669e-06\naF6.828869739255599e-08\naF5.071233455292875e-06\naF2.1857151640416436e-06\naF5.5503029571091534e-05\naF6.898363994979032e-08\naF3.803917696486899e-06\naF4.430441518151721e-06\naa(lp67\nF8.488032120544728e-08\naF3.944046412780982e-06\naF3.82338242406333e-06\naF1.1056498525975081e-05\naF4.784029866586165e-08\naF1.2040097489389342e-05\naF4.2513024877415343e-08\naF2.539831446968636e-08\naF4.077196433598825e-08\naF1.7936863015314843e-07\naF4.414903482952861e-06\naF8.656763375892436e-08\naF3.620704040693363e-08\naF3.968264781101841e-06\naF1.6256508854655375e-06\naF4.1770563531730266e-06\naF1.7792866007896741e-07\naF3.6390191673773736e-08\naF3.909792239348315e-06\naF3.7123496925016403e-06\naF1.0953435926760952e-05\naF2.3732030442969554e-06\naF3.207428824075143e-08\naF1.2096868431021587e-05\naF1.5358897411678859e-06\naF2.0471017419380358e-06\naF-1.8404262712821156e-10\naF-9.424563322023054e-10\naF2.0083277549683693e-09\naF1.0136594208999694e-07\naF-4.1817346316877473e-10\naF4.0034443654576e-06\naF-2.3131944845985953e-09\naF7.004826309758127e-08\naF3.315944733815073e-08\naF-5.349355340148724e-10\naF1.1985954510473343e-05\naF-1.2247986792995967e-09\naF1.1625060585077453e-08\naF-8.121000321571074e-10\naF2.1332520457226693e-07\naF9.901885331097707e-08\naF1.3600618110681523e-08\naF5.0245713472998276e-08\naF5.7161910390034555e-08\naF1.7856656614238595e-07\naF1.0856445535818509e-05\naF3.929388639292788e-06\naF1.5362652064082752e-07\naF7.156156326511126e-08\naF3.281906476601173e-08\naF5.129566275119787e-08\naF6.898363994979032e-08\naF7.1175900649543366e-06\naF8.787484126915352e-08\naF7.534357171807588e-08\naa(lp68\nF4.406313548793778e-07\naF6.605490280129213e-07\naF6.219424471227455e-07\naF4.3967285611177193e-07\naF1.8801106818391124e-07\naF4.78940918679372e-07\naF1.1091726268625284e-07\naF1.0613510395292144e-07\naF5.405954217634805e-08\naF4.497366042877754e-06\naF9.11844362250182e-08\naF4.0063902348421365e-06\naF1.4551796210787967e-07\naF6.690986540968142e-07\naF2.177112733601065e-07\naF1.1505096593738294e-07\naF4.468120414144657e-06\naF1.1825641267444428e-07\naF6.458066501662193e-07\naF5.819264285029539e-07\naF4.3138787784907226e-07\naF2.4327424196124895e-07\naF1.3016623012564992e-07\naF4.800865522757271e-07\naF2.211832469241849e-07\naF2.4281499891151864e-07\naF1.4617952187492292e-09\naF1.3351729602662233e-09\naF1.0189262974228524e-07\naF1.0004983206717853e-06\naF1.6832959128306856e-09\naF9.81706619482709e-08\naF1.1420904751740056e-07\naF4.514369332271721e-07\naF4.7569027236447883e-08\naF1.380401382390407e-09\naF4.827663753761985e-07\naF1.4003993319115984e-09\naF4.3120546626836055e-07\naF1.5149631382592239e-09\naF1.2780670489519689e-06\naF8.522639734379998e-08\naF4.046547847186806e-07\naF2.124150109139727e-07\naF3.5393497634598643e-06\naF4.470718290555016e-06\naF4.175063501833785e-07\naF6.475001640333221e-07\naF1.178686767467858e-06\naF7.317837320433416e-08\naF3.8196584111168963e-07\naF1.0994980742597038e-07\naF3.803917696486899e-06\naF8.787484126915352e-08\naF1.2186896988977154e-06\naF4.4227447500155434e-07\naa(lp69\nF1.1843763321557055e-05\naF7.258713233268819e-07\naF1.4228011220846857e-06\naF1.122360272035327e-06\naF1.8928947848320467e-06\naF1.4007255666123542e-06\naF1.100462779968162e-05\naF7.758898749684959e-06\naF8.709295740034865e-07\naF4.144164169369603e-06\naF1.2707771458731607e-07\naF4.379354233034261e-06\naF1.4564909213357466e-06\naF1.2763664482186707e-06\naF1.9462442043345574e-07\naF1.9422589406010858e-07\naF5.208257157846771e-06\naF7.485910167595694e-06\naF1.4377259325655104e-06\naF1.4129297842969804e-06\naF-3.178453007612137e-07\naF1.705465368238344e-07\naF1.7034708388075129e-06\naF1.4191612549919886e-06\naF1.8359393637588064e-07\naF1.9664327682489817e-07\naF2.1696002526458e-10\naF-1.5975259173396782e-10\naF7.582170027620232e-06\naF4.658431602992406e-07\naF-3.045606955952194e-11\naF1.662467557781936e-07\naF7.533560344202529e-06\naF1.1746464700948282e-05\naF8.076268247198055e-07\naF1.1980111038304544e-10\naF1.379156137943744e-06\naF-9.849808972298417e-10\naF1.104418320021027e-05\naF-2.950501676042767e-08\naF5.147088942151046e-07\naF1.2232730310591774e-06\naF1.0693552038106216e-05\naF2.2024500232482185e-06\naF4.5863949784443645e-06\naF4.1391875585804065e-06\naF1.0757198812775582e-06\naF1.243112266532741e-06\naF4.997968007778246e-07\naF1.0847233250773614e-06\naF1.0238412342802505e-05\naF7.630406230454087e-06\naF4.430441518151721e-06\naF7.534357171807588e-08\naF4.4227447500155434e-07\naF3.223723704898115e-05\naaa(lp70\na(lp71\naasS'means'\np72\n(lp73\nF0.8471134357426815\naF0.5921777077426208\naF0.6999760955988314\naF0.5166588615091955\naF1.092516803703743\naF0.6098098795677067\naF0.8448437934738395\naF0.9779619557722917\naF0.9237286265459699\naF0.7325897287983822\naF1.1743505587981364\naF0.8282770910832942\naF0.9263816934242982\naF0.5983297404270597\naF0.9937616498666234\naF0.9673790320000223\naF0.7328377002071554\naF0.8381638735202567\naF0.6937909593858853\naF0.7118419853245047\naF0.5083992331481888\naF1.302125978285784\naF0.8683885720848731\naF0.6071652510679295\naF0.9397028367611908\naF1.1508490581830024\naF1.4194279285830371\naF1.7213236185415277\naF0.9454926905744588\naF0.9475694179609386\naF1.4209844213682388\naF1.0208217547333267\naF0.9261176778175887\naF0.827516896046325\naF0.8655117640242302\naF1.5732294895086518\naF0.6162340288294873\naF1.7231990036589437\naF0.9169044612420785\naF1.5749356727087616\naF1.26563351564053\naF1.2477817620247718\naF0.9356813277645034\naF1.2493739431063557\naF0.8655547582687386\naF0.737742653979433\naF0.5006080672257821\naF0.5875192942455684\naF1.110581903160956\naF1.0905658530631201\naF0.967429380290296\naF0.8594951150799757\naF0.8418859122601262\naF1.3228046623907692\naF0.8910981496506476\naF0.8334872307789193\nasS'fix_cov'\np74\nI01\ns."
p2
sS'data'
p3
(dp4
S'energy_DlG5_th0.0'
p5
(igvar._utilities
GVarRef
p6
(dp7
S'loc'
p8
I34
sbsS'Vnn_3pt_SCA_light_m0.65_th2.141'
p9
(igvar._utilities
GVarRef
p10
(dp11
g8
I2
sbsS'dof'
p12
I2160
sS'Vnn_3pt_TEM_light_m0.8_th2.570'
p13
(igvar._utilities
GVarRef
p14
(dp15
g8
I3
sbsS'energy_HlG5_m0.65_th0.4281'
p16
(igvar._utilities
GVarRef
p17
(dp18
g8
I4
sbsS'Vnn_3pt_SCA_light_m0.5_th0.4281'
p19
(igvar._utilities
GVarRef
p20
(dp21
g8
I50
sbsS'Vnn_3pt_SCA_light_m0.65_th2.570'
p22
(igvar._utilities
GVarRef
p23
(dp24
g8
I5
sbsS'Vnn_3pt_TEM_light_m0.65_th0.0'
p25
(igvar._utilities
GVarRef
p26
(dp27
g8
I6
sbsS'Vnn_3pt_SCA_light_m0.5_th0.0'
p28
(igvar._utilities
GVarRef
p29
(dp30
g8
I7
sbsS'energy_HlG5_m0.5_th0.0'
p31
(igvar._utilities
GVarRef
p32
(dp33
g8
I8
sbsS'Vnn_3pt_TEM_light_m0.8_th1.282'
p34
(igvar._utilities
GVarRef
p35
(dp36
g8
I9
sbsS'energy_HlG5_m0.65_th2.570'
p37
(igvar._utilities
GVarRef
p38
(dp39
g8
I10
sbsS'energy_HlG5_m0.5_th0.4281'
p40
(igvar._utilities
GVarRef
p41
(dp42
g8
I12
sbsS'energy_HlG5_m0.5_th2.141'
p43
(igvar._utilities
GVarRef
p44
(dp45
g8
I14
sbsS'energy_DlG5_th2.570'
p46
(igvar._utilities
GVarRef
p47
(dp48
g8
I15
sbsS'Vnn_3pt_TEM_light_m0.65_th1.282'
p49
(igvar._utilities
GVarRef
p50
(dp51
g8
I16
sbsS'Vnn_3pt_TEM_light_m0.8_th0.0'
p52
(igvar._utilities
GVarRef
p53
(dp54
g8
I17
sbsS'Vnn_3pt_SCA_light_m0.8_th2.141'
p55
(igvar._utilities
GVarRef
p56
(dp57
g8
I18
sbsS'Vnn_3pt_SCA_light_m0.5_th2.141'
p58
(igvar._utilities
GVarRef
p59
(dp60
g8
I19
sbsS'Vnn_3pt_TEM_light_m0.65_th2.570'
p61
(igvar._utilities
GVarRef
p62
(dp63
g8
I20
sbsS'energy_HlG5_m0.8_th2.141'
p64
(igvar._utilities
GVarRef
p65
(dp66
g8
I21
sbsS'energy_DlG5_th0.4281'
p67
(igvar._utilities
GVarRef
p68
(dp69
g8
I22
sbsS'Vnn_3pt_SCA_light_m0.8_th2.570'
p70
(igvar._utilities
GVarRef
p71
(dp72
g8
I23
sbsS'energy_DlG5_th2.141'
p73
(igvar._utilities
GVarRef
p74
(dp75
g8
I24
sbsS'energy_HlG5_m0.65_th2.141'
p76
(igvar._utilities
GVarRef
p77
(dp78
g8
I25
sbsS'energy_HcG5_m0.5'
p79
(igvar._utilities
GVarRef
p80
(dp81
g8
I26
sbsS'energy_HcG5_m0.8'
p82
(igvar._utilities
GVarRef
p83
(dp84
g8
I27
sbsS'Vnn_3pt_SCA_light_m0.65_th0.0'
p85
(igvar._utilities
GVarRef
p86
(dp87
g8
I28
sbsS'energy_HlG5_m0.5_th1.282'
p88
(igvar._utilities
GVarRef
p89
(dp90
g8
I29
sbsS'energy_HcG5T_m0.5'
p91
(igvar._utilities
GVarRef
p92
(dp93
g8
I30
sbsS'energy_HlG5_m0.5_th2.570'
p94
(igvar._utilities
GVarRef
p95
(dp96
g8
I31
sbsS'Vnn_3pt_SCA_light_m0.8_th0.0'
p97
(igvar._utilities
GVarRef
p98
(dp99
g8
I32
sbsS'Vnn_3pt_TEM_light_m0.8_th0.4281'
p100
(igvar._utilities
GVarRef
p101
(dp102
g8
I33
sbsS'Vnn_3pt_TEM_light_m0.8_th2.141'
p103
(igvar._utilities
GVarRef
p104
(dp105
g8
I13
sbsS'chi2'
p106
F284.95449898493956
sS'energy_HcG5_m0.65'
p107
(igvar._utilities
GVarRef
p108
(dp109
g8
I35
sbsS'Vnn_3pt_SCA_light_m0.5_th2.570'
p110
(igvar._utilities
GVarRef
p111
(dp112
g8
I36
sbsS'energy_HcG5T_m0.8'
p113
(igvar._utilities
GVarRef
p114
(dp115
g8
I37
sbsS'Vnn_3pt_SCA_light_m0.8_th0.4281'
p116
(igvar._utilities
GVarRef
p117
(dp118
g8
I38
sbsS'energy_HcG5T_m0.65'
p119
(igvar._utilities
GVarRef
p120
(dp121
g8
I39
sbsS'energy_HlG5_m0.8_th1.282'
p122
(igvar._utilities
GVarRef
p123
(dp124
g8
I40
sbsS'energy_HlG5_m0.8_th0.0'
p125
(igvar._utilities
GVarRef
p126
(dp127
g8
I41
sbsS'Vnn_3pt_SCA_light_m0.65_th0.4281'
p128
(igvar._utilities
GVarRef
p129
(dp130
g8
I42
sbsS'energy_HlG5_m0.8_th0.4281'
p131
(igvar._utilities
GVarRef
p132
(dp133
g8
I43
sbsS'Vnn_3pt_SCA_light_m0.5_th1.282'
p134
(igvar._utilities
GVarRef
p135
(dp136
g8
I44
sbsS'Vnn_3pt_TEM_light_m0.5_th1.282'
p137
(igvar._utilities
GVarRef
p138
(dp139
g8
I45
sbsS'Vnn_3pt_TEM_light_m0.65_th2.141'
p140
(igvar._utilities
GVarRef
p141
(dp142
g8
I1
sbsS'Vnn_3pt_TEM_light_m0.5_th2.141'
p143
(igvar._utilities
GVarRef
p144
(dp145
g8
I47
sbsS'chi2_per_dof'
p146
F0.13192337915969424
sS'energy_HlG5_m0.8_th2.570'
p147
(igvar._utilities
GVarRef
p148
(dp149
g8
I53
sbsS'Vnn_3pt_TEM_light_m0.5_th2.570'
p150
(igvar._utilities
GVarRef
p151
(dp152
g8
I46
sbsS'energy_HlG5_m0.65_th1.282'
p153
(igvar._utilities
GVarRef
p154
(dp155
g8
I48
sbsS'energy_HlG5_m0.65_th0.0'
p156
(igvar._utilities
GVarRef
p157
(dp158
g8
I49
sbsS'Vnn_3pt_SCA_light_m0.8_th1.282'
p159
(igvar._utilities
GVarRef
p160
(dp161
g8
I11
sbsS'Vnn_3pt_TEM_light_m0.5_th0.0'
p162
(igvar._utilities
GVarRef
p163
(dp164
g8
I51
sbsS'Vnn_3pt_SCA_light_m0.65_th1.282'
p165
(igvar._utilities
GVarRef
p166
(dp167
g8
I52
sbsS'Vnn_3pt_TEM_light_m0.5_th0.4281'
p168
(igvar._utilities
GVarRef
p169
(dp170
g8
I0
sbsS'energy_DlG5_th1.282'
p171
(igvar._utilities
GVarRef
p172
(dp173
g8
I54
sbsS'Vnn_3pt_TEM_light_m0.65_th0.4281'
p174
(igvar._utilities
GVarRef
p175
(dp176
g8
I55
sbss.

==> anc/corrfit_results/BcDl/fphys_N8_tmin2pt4_tmin3pt6_svd0.0025_withHls.p <==
(dp0
S'gvlist'
p1
S"(dp0\nS'shape'\np1\n(lp2\nI36\nasS'bufsize'\np3\nI36\nsS'bcovs'\np4\n(lp5\n(lp6\n(lp7\na(lp8\na(lp9\na(lp10\naa(lp11\n(lp12\nI0\naI1\naI2\naI3\naI4\naI5\naI6\naI7\naI8\naI9\naI10\naI11\naI12\naI13\naI14\naI15\naI16\naI17\naI18\naI19\naI20\naI21\naI22\naI23\naI24\naI25\naI26\naI27\naI28\naI29\naI30\naI31\naI32\naI33\naI34\naI35\naa(lp13\n(lp14\nF3.8937631406048285e-05\naF9.752047335563113e-08\naF-2.927136766137099e-07\naF-3.297799762355844e-08\naF8.829078100450245e-06\naF3.645184866086052e-07\naF7.544354856599485e-06\naF1.5675506816476873e-06\naF-2.475970606366702e-07\naF1.644781341625942e-06\naF2.225617296350271e-07\naF-6.788399779262027e-08\naF8.474859587217612e-06\naF5.970822264012874e-07\naF-1.7800008061492587e-09\naF-1.7982484345516965e-09\naF8.149081728322943e-06\naF9.825145291108122e-08\naF4.44722832328725e-07\naF-2.3034105718577185e-09\naF1.6821811174732958e-07\naF1.820519375295572e-07\naF-1.8566078789034616e-09\naF1.2779713963632322e-07\naF-5.601080367534045e-09\naF4.365331954668859e-07\naF-2.1534494496046665e-09\naF-3.466249614013353e-07\naF5.818679396050226e-07\naF2.643880467483464e-06\naF-1.5600444174545833e-07\naF5.521152008845028e-07\naF2.134130331593318e-06\naF-1.0649065242045985e-07\naF8.807190728304297e-06\naF5.295026679891745e-08\naa(lp15\nF9.752047335563113e-08\naF1.3983463309541082e-06\naF2.256072880703909e-07\naF2.2395396381139374e-07\naF9.680710846565024e-08\naF5.0760010915765e-06\naF4.272510302375984e-08\naF3.2540701330115746e-08\naF1.4357944182062686e-07\naF3.1124805462310056e-08\naF1.581736331704492e-06\naF2.1659661867868447e-07\naF1.0492923153902664e-07\naF4.097072077940513e-06\naF-1.8135136459387824e-10\naF-2.3819747315230473e-10\naF8.898188462581211e-08\naF3.1147410714654686e-07\naF5.048652934156753e-06\naF4.497803312138192e-11\naF2.983003421834482e-07\naF1.4401148819246911e-06\naF-2.1657585022792823e-10\naF1.2489788107870292e-06\naF-8.125217012798661e-11\naF5.043153732860098e-06\naF-2.258931777917286e-11\naF1.4434079362911329e-07\naF4.45869949148261e-06\naF3.2059377163777566e-08\naF1.4060358205538042e-07\naF4.6259486090775955e-06\naF3.4500082775425e-08\naF1.32929744412999e-07\naF9.761614167823642e-08\naF3.055511553896802e-07\naa(lp16\nF-2.927136766137099e-07\naF2.256072880703909e-07\naF0.00016913219538418174\naF9.037091187623541e-05\naF1.6181181048525455e-08\naF1.2597011557793737e-06\naF-1.6462649598106244e-07\naF9.463915653606378e-08\naF1.3444416963040122e-05\naF6.371349389165435e-08\naF4.058642528982589e-07\naF9.160176828421825e-05\naF-9.21874081796146e-09\naF1.4354812427271924e-06\naF4.4872800703459756e-10\naF5.323658678511792e-10\naF-7.571735583441027e-08\naF8.048451581057978e-05\naF1.1859819521323018e-06\naF1.6008721179227466e-09\naF7.923796282775531e-05\naF3.447921057398287e-07\naF5.967101222293266e-10\naF2.5503239264971236e-07\naF3.962835356854636e-09\naF1.1904458086705795e-06\naF1.81205016149869e-09\naF1.2624128758136897e-05\naF1.4556489417179778e-06\naF3.13265883334826e-07\naF1.5243722088037003e-05\naF1.4332192494326743e-06\naF1.8805869918887336e-07\naF2.6397462420816487e-05\naF6.174279747555737e-08\naF8.213501111220375e-05\naa(lp17\nF-3.297799762355844e-08\naF2.2395396381139374e-07\naF9.037091187623541e-05\naF0.00016875101232096968\naF-3.0793767542807327e-07\naF1.2122275655049586e-06\naF-1.9240244257138608e-07\naF9.134107235549289e-08\naF1.3380886650634126e-05\naF6.069271811125931e-08\naF4.1692371784612693e-07\naF9.235127157284396e-05\naF-3.385420198796576e-08\naF1.4235388503046895e-06\naF5.964134958564147e-10\naF6.835228693983324e-10\naF-1.0329677527036842e-07\naF8.038170776228595e-05\naF1.1921858844894676e-06\naF1.7880579485009627e-09\naF7.913643364906508e-05\naF3.49549683237477e-07\naF7.49503713730884e-10\naF2.5510902550206986e-07\naF1.9828067001334254e-09\naF1.2449220597128346e-06\naF4.3495801460561784e-09\naF1.2553765072891636e-05\naF1.4469386666273843e-06\naF3.084608175746632e-07\naF1.519097618118232e-05\naF1.4247764495495784e-06\naF1.838189027004869e-07\naF2.65346416447163e-05\naF4.0836806538179093e-08\naF8.202114546917634e-05\naa(lp18\nF8.829078100450245e-06\naF9.680710846565024e-08\naF1.6181181048525455e-08\naF-3.0793767542807327e-07\naF3.875748784798252e-05\naF4.190877440970606e-07\naF7.569727196378655e-06\naF1.5554177192332769e-06\naF-2.2878071586541138e-07\naF1.6219463795789954e-06\naF2.2224226611893012e-07\naF-4.064282916892969e-08\naF8.431787879877704e-06\naF5.993237716070396e-07\naF-1.7959092827838513e-09\naF-1.8248084434413978e-09\naF8.137282678350386e-06\naF1.2723291492083105e-07\naF4.4093387565060907e-07\naF-2.307102000295381e-09\naF1.955245657528085e-07\naF1.8148466814229772e-07\naF-1.881249548941338e-09\naF1.2703086279098393e-07\naF-1.987185612494057e-09\naF3.671665157099803e-07\naF-6.0041195252695e-09\naF-3.270838556081396e-07\naF5.818352367691853e-07\naF2.6267356634348346e-06\naF-1.3592288187026959e-07\naF5.511869814784285e-07\naF2.118927567104665e-06\naF-8.652848524921401e-08\naF8.756522520314579e-06\naF8.216997516105401e-08\naa(lp19\nF3.645184866086052e-07\naF5.0760010915765e-06\naF1.2597011557793737e-06\naF1.2122275655049586e-06\naF4.190877440970606e-07\naF6.136422430740531e-05\naF1.5587576991569396e-07\naF1.3566726863341022e-07\naF4.3359442817022935e-07\naF1.196220231111339e-07\naF5.222838257218035e-06\naF1.2093890870603968e-06\naF3.850489540350331e-07\naF1.848276783049674e-05\naF-1.4630113999381007e-10\naF-3.467767323911493e-10\naF3.3196773018239976e-07\naF1.6032487842111315e-06\naF2.2817960762432894e-05\naF5.88461977446172e-10\naF1.609969725045281e-06\naF4.78594225875866e-06\naF-2.628308228738253e-10\naF4.180967651741409e-06\naF8.39791321280509e-11\naF2.2743201131085283e-05\naF2.126380513546622e-10\naF4.46566056260661e-07\naF2.000106198115331e-05\naF1.9653768921884723e-07\naF4.3010789546442337e-07\naF2.0669544182531798e-05\naF1.7195890953253043e-07\naF4.1823175147704573e-07\naF4.183754692604528e-07\naF1.570669482094522e-06\naa(lp20\nF7.544354856599485e-06\naF4.272510302375984e-08\naF-1.6462649598106244e-07\naF-1.9240244257138608e-07\naF7.569727196378655e-06\naF1.5587576991569396e-07\naF2.3468218256048776e-05\naF1.2475912935034755e-06\naF-2.1456919579661587e-07\naF1.2505926683540517e-06\naF1.6765636644166946e-07\naF-2.416409072280611e-07\naF8.480558239608509e-06\naF1.3001420776754877e-06\naF-9.35204442167596e-09\naF-3.6352135830181667e-09\naF8.470427285232002e-06\naF-3.345031690928382e-08\naF1.4546803642409684e-07\naF-4.721877484481311e-09\naF-5.499826818035046e-08\naF1.2736865803128496e-07\naF-3.698938978328236e-09\naF7.734593313446761e-08\naF-4.368771659284021e-09\naF1.5950922730206633e-07\naF-4.528350979007341e-09\naF-2.8890976060532176e-07\naF4.2888972191899985e-07\naF2.1007531860286404e-06\naF-1.5449347841687745e-07\naF3.8783959830993045e-07\naF1.6943292861415722e-06\naF-9.205480249874897e-08\naF7.674640648261383e-06\naF-7.378577569785017e-08\naa(lp21\nF1.5675506816476873e-06\naF3.2540701330115746e-08\naF9.463915653606378e-08\naF9.134107235549289e-08\naF1.5554177192332769e-06\naF1.3566726863341022e-07\naF1.2475912935034755e-06\naF6.857882477276256e-07\naF-2.3781624598868318e-08\naF4.562168392915591e-07\naF5.5352314311136985e-08\naF8.527530158074184e-08\naF1.4757431607794041e-06\naF1.3167345755105505e-07\naF-4.5241749401707094e-12\naF2.2465758644960493e-11\naF1.4110814262759124e-06\naF1.2031901556136625e-07\naF1.479001503643102e-07\naF1.206517444032619e-11\naF1.3686245191740425e-07\naF4.993329051309534e-08\naF4.236183733582689e-12\naF3.8929001135798024e-08\naF3.01685951697513e-11\naF1.4098817423787056e-07\naF1.1203549338238868e-11\naF-4.122619389715217e-08\naF1.3780429433119088e-07\naF1.0408596594187195e-06\naF-9.891431267017655e-09\naF1.3776027409542128e-07\naF8.049756725112781e-07\naF-2.7648176488114255e-09\naF1.552637713366057e-06\naF1.0991338528945307e-07\naa(lp22\nF-2.475970606366702e-07\naF1.4357944182062686e-07\naF1.3444416963040122e-05\naF1.3380886650634126e-05\naF-2.2878071586541138e-07\naF4.3359442817022935e-07\naF-2.1456919579661587e-07\naF-2.3781624598868318e-08\naF9.239082953479471e-06\naF-2.355605697211943e-08\naF2.1412550237559356e-07\naF1.3346022432985944e-05\naF-2.3551086654262907e-07\naF5.791152806408056e-07\naF-8.466827702874071e-10\naF-8.113242901067774e-10\naF-2.3125703380564038e-07\naF1.4295267058931104e-05\naF4.0676857954612313e-07\naF-4.035308924886227e-10\naF1.423668395836749e-05\naF1.9413611115274997e-07\naF-8.230161551046722e-10\naF1.608453923632784e-07\naF-2.391544490172155e-10\naF4.2193917050171555e-07\naF-2.931039793049224e-10\naF6.487571136972607e-06\naF5.676337182832724e-07\naF-2.4688688556426892e-08\naF5.945925712834671e-06\naF5.50175073145326e-07\naF-2.528262124590701e-08\naF5.304278555051713e-06\naF-2.0938453616948505e-07\naF1.4341031308734038e-05\naa(lp23\nF1.644781341625942e-06\naF3.1124805462310056e-08\naF6.371349389165435e-08\naF6.069271811125931e-08\naF1.6219463795789954e-06\naF1.196220231111339e-07\naF1.2505926683540517e-06\naF4.562168392915591e-07\naF-2.355605697211943e-08\naF4.5015483436756524e-07\naF5.3387796937896636e-08\naF5.550779629221066e-08\naF1.5341886819987111e-06\naF1.108618797085166e-07\naF3.857788089457134e-11\naF6.355351990796511e-11\naF1.45050850066526e-06\naF8.280451359573725e-08\naF1.3065614468320888e-07\naF6.746688658191545e-11\naF9.509591180301983e-08\naF4.761296509439453e-08\naF4.6166041510623054e-11\naF3.709224457568238e-08\naF8.907270905900196e-11\naF1.2436891264721053e-07\naF6.936538479984055e-11\naF-3.8553198198812044e-08\naF1.1910905990905148e-07\naF7.845425093193229e-07\naF-1.3095785447906866e-08\naF1.1974881829551497e-07\naF6.279633553573923e-07\naF-8.662345047250594e-09\naF1.6074412960266173e-06\naF7.52099031786416e-08\naa(lp24\nF2.225617296350271e-07\naF1.581736331704492e-06\naF4.058642528982589e-07\naF4.1692371784612693e-07\naF2.2224226611893012e-07\naF5.222838257218035e-06\naF1.6765636644166946e-07\naF5.5352314311136985e-08\naF2.1412550237559356e-07\naF5.3387796937896636e-08\naF4.2911108852313e-06\naF4.2328293940193104e-07\naF2.525677009833247e-07\naF4.614578608027163e-06\naF-1.2846166559359046e-09\naF-1.2525088159262186e-09\naF2.2916922070660927e-07\naF5.084422950655515e-07\naF5.216246639594959e-06\naF-1.314337625073782e-09\naF5.047371701183902e-07\naF2.6298184505182597e-06\naF-1.2811433333153857e-09\naF1.9396590511534015e-06\naF-1.4211406274206038e-09\naF5.201759685275051e-06\naF-1.3721948587183148e-09\naF2.3409594621010175e-07\naF4.880156977302319e-06\naF5.456029389826506e-08\naF1.8948740110022555e-07\naF4.993767994518082e-06\naF5.7278003197639934e-08\naF1.8276251410768903e-07\naF2.2519724431933972e-07\naF4.930371260552251e-07\naa(lp25\nF-6.788399779262027e-08\naF2.1659661867868447e-07\naF9.160176828421825e-05\naF9.235127157284396e-05\naF-4.064282916892969e-08\naF1.2093890870603968e-06\naF-2.416409072280611e-07\naF8.527530158074184e-08\naF1.3346022432985944e-05\naF5.550779629221066e-08\naF4.2328293940193104e-07\naF0.000169960424341676\naF-8.011528867263678e-08\naF1.3858310000620464e-06\naF9.357349733016356e-10\naF1.0473813036915916e-09\naF-1.519475195807887e-07\naF8.07094920586269e-05\naF1.315761761128395e-06\naF5.373978415016898e-09\naF7.948250946889671e-05\naF3.4823821946882686e-07\naF1.1113386809706172e-09\naF2.485121026703e-07\naF2.368272581360484e-09\naF1.1944844007304432e-06\naF2.395382824538118e-09\naF1.2504856595934642e-05\naF1.4171044590024574e-06\naF2.9820493395664643e-07\naF1.517886780874743e-05\naF1.3976835419613287e-06\naF1.7552465497628895e-07\naF2.684774877607652e-05\naF-4.2264132866831564e-07\naF8.23609247637967e-05\naa(lp26\nF8.474859587217612e-06\naF1.0492923153902664e-07\naF-9.21874081796146e-09\naF-3.385420198796576e-08\naF8.431787879877704e-06\naF3.850489540350331e-07\naF8.480558239608509e-06\naF1.4757431607794041e-06\naF-2.3551086654262907e-07\naF1.5341886819987111e-06\naF2.525677009833247e-07\naF-8.011528867263678e-08\naF3.0163690438163167e-05\naF6.826853183276323e-07\naF-3.2261926159186736e-09\naF-1.0274518246210335e-08\naF9.080172489359535e-06\naF8.995741059333603e-08\naF3.8384277819849676e-07\naF-4.323223510470997e-09\naF1.7844004710641424e-07\naF2.03000187830217e-07\naF-3.3717766607078876e-09\naF1.392068577186835e-07\naF-3.9256517224902986e-09\naF3.921845700838672e-07\naF-4.1163684567843404e-09\naF-3.227906931388894e-07\naF6.313115502257264e-07\naF2.4821490389586856e-06\naF-1.6154140255701769e-07\naF6.552406355989853e-07\naF2.0044036490217745e-06\naF-8.207810793320671e-08\naF8.450648639475451e-06\naF-9.124712803480609e-07\naa(lp27\nF5.970822264012874e-07\naF4.097072077940513e-06\naF1.4354812427271924e-06\naF1.4235388503046895e-06\naF5.993237716070396e-07\naF1.848276783049674e-05\naF1.3001420776754877e-06\naF1.3167345755105505e-07\naF5.791152806408056e-07\naF1.108618797085166e-07\naF4.614578608027163e-06\naF1.3858310000620464e-06\naF6.826853183276323e-07\naF3.269746908827768e-05\naF-3.6214177342407e-09\naF-1.8328104893204042e-09\naF6.265605271707439e-07\naF1.9704932315974248e-06\naF1.8601583725210312e-05\naF-1.4117918764557489e-09\naF2.0447088665361666e-06\naF4.182671628846827e-06\naF-1.7332923479076138e-09\naF3.6154476005242753e-06\naF-2.1475622778111955e-09\naF1.8460867365843275e-05\naF-1.7600097761709152e-09\naF6.366446564277549e-07\naF1.8423612955935818e-05\naF2.0264646232099537e-07\naF5.541164330829739e-07\naF1.8576267125235214e-05\naF1.7172582608973919e-07\naF5.379872074981587e-07\naF6.050843073520892e-07\naF1.9051867777247375e-06\naa(lp28\nF-1.7800008061492587e-09\naF-1.8135136459387824e-10\naF4.4872800703459756e-10\naF5.964134958564147e-10\naF-1.7959092827838513e-09\naF-1.4630113999381007e-10\naF-9.35204442167596e-09\naF-4.5241749401707094e-12\naF-8.466827702874071e-10\naF3.857788089457134e-11\naF-1.2846166559359046e-09\naF9.357349733016356e-10\naF-3.2261926159186736e-09\naF-3.6214177342407e-09\naF2.367582640913554e-10\naF1.8122483406992e-10\naF-3.3141925312692727e-09\naF9.501307867440512e-10\naF5.6149061086852835e-11\naF2.0027670376872854e-10\naF1.908511359248568e-09\naF-6.773942022825073e-10\naF1.8420501877730789e-10\naF-3.139201497195163e-10\naF1.91445334772616e-10\naF-1.0402233233651964e-10\naF1.9457970943823222e-10\naF-1.1760835000954554e-09\naF-1.1306501739384879e-09\naF-2.9769187830592163e-10\naF-5.108621298318129e-10\naF-9.554912600304057e-10\naF-1.2850339390198523e-10\naF-5.681462548387761e-10\naF-1.8340458023845344e-09\naF9.399006475820671e-10\naa(lp29\nF-1.7982484345516965e-09\naF-2.3819747315230473e-10\naF5.323658678511792e-10\naF6.835228693983324e-10\naF-1.8248084434413978e-09\naF-3.467767323911493e-10\naF-3.6352135830181667e-09\naF2.2465758644960493e-11\naF-8.113242901067774e-10\naF6.355351990796511e-11\naF-1.2525088159262186e-09\naF1.0473813036915916e-09\naF-1.0274518246210335e-08\naF-1.8328104893204042e-09\naF1.8122483406992e-10\naF2.2891617729295957e-10\naF-3.3752550469098276e-09\naF9.682056583816737e-10\naF-1.1106856217354958e-10\naF1.936214414166968e-10\naF1.0143780500920941e-09\naF-6.922802123938902e-10\naF1.7838802534980763e-10\naF-3.6233577740257836e-10\naF1.8717524456362225e-10\naF-2.991676250233681e-10\naF1.892256101087723e-10\naF-1.135544229419888e-09\naF-1.3944809426592944e-09\naF-2.726707210538213e-10\naF-4.927724239964283e-10\naF-2.179916220373847e-09\naF-9.803885140287993e-11\naF-5.435842441557995e-10\naF-1.8721775090356504e-09\naF3.897756006038805e-09\naa(lp30\nF8.149081728322943e-06\naF8.898188462581211e-08\naF-7.571735583441027e-08\naF-1.0329677527036842e-07\naF8.137282678350386e-06\naF3.3196773018239976e-07\naF8.470427285232002e-06\naF1.4110814262759124e-06\naF-2.3125703380564038e-07\naF1.45050850066526e-06\naF2.2916922070660927e-07\naF-1.519475195807887e-07\naF9.080172489359535e-06\naF6.265605271707439e-07\naF-3.3141925312692727e-09\naF-3.3752550469098276e-09\naF2.7407389523947863e-05\naF-4.3203831540434857e-07\naF3.2760822619692804e-07\naF-4.413571670867885e-09\naF1.059729198090209e-07\naF1.8203628933706516e-07\naF-9.633372122011308e-09\naF1.2165886561288845e-07\naF-4.03133409718454e-09\naF3.3761044674747835e-07\naF-4.210823978131742e-09\naF-3.122127817073459e-07\naF8.656662847239323e-07\naF2.3749030856345475e-06\naF-1.6518048769714e-07\naF5.370286910185176e-07\naF1.916747679004257e-06\naF-9.231054215826315e-08\naF8.190773817324631e-06\naF-2.0039628932322048e-08\naa(lp31\nF9.825145291108122e-08\naF3.1147410714654686e-07\naF8.048451581057978e-05\naF8.038170776228595e-05\naF1.2723291492083105e-07\naF1.6032487842111315e-06\naF-3.345031690928382e-08\naF1.2031901556136625e-07\naF1.4295267058931104e-05\naF8.280451359573725e-08\naF5.084422950655515e-07\naF8.07094920586269e-05\naF8.995741059333603e-08\naF1.9704932315974248e-06\naF9.501307867440512e-10\naF9.682056583816737e-10\naF-4.3203831540434857e-07\naF0.0001292977815807774\naF1.5375330644792624e-06\naF2.0456615371158023e-09\naF8.23192784947566e-05\naF4.484086184706924e-07\naF2.7464054901637456e-09\naF3.485116106118912e-07\naF2.1223116278653263e-09\naF1.564607223373024e-06\naF2.191470390891776e-09\naF1.3737250568193988e-05\naF1.917430696786815e-06\naF3.4252816200036246e-07\naF1.5778413133212462e-05\naF1.9584066176276844e-06\naF2.2186323631039333e-07\naF2.4024353899201125e-05\naF1.7327176041463668e-07\naF8.318068838518749e-05\naa(lp32\nF4.44722832328725e-07\naF5.048652934156753e-06\naF1.1859819521323018e-06\naF1.1921858844894676e-06\naF4.4093387565060907e-07\naF2.2817960762432894e-05\naF1.4546803642409684e-07\naF1.479001503643102e-07\naF4.0676857954612313e-07\naF1.3065614468320888e-07\naF5.216246639594959e-06\naF1.315761761128395e-06\naF3.8384277819849676e-07\naF1.8601583725210312e-05\naF5.6149061086852835e-11\naF-1.1106856217354958e-10\naF3.2760822619692804e-07\naF1.5375330644792624e-06\naF6.161642372894391e-05\naF1.7004931867728094e-09\naF1.5324593539045401e-06\naF4.776118951402611e-06\naF-3.596813654822524e-11\naF4.170267858531486e-06\naF1.1799120069653149e-10\naF2.272565336126758e-05\naF4.960927186975707e-10\naF4.1063416005122725e-07\naF2.0078564692870457e-05\naF2.104796254524138e-07\naF4.124113002636362e-07\naF2.0696636144575916e-05\naF1.8636579986241517e-07\naF4.071934722014261e-07\naF2.9983280210098375e-07\naF1.5140860118146827e-06\naa(lp33\nF-2.3034105718577185e-09\naF4.497803312138192e-11\naF1.6008721179227466e-09\naF1.7880579485009627e-09\naF-2.307102000295381e-09\naF5.88461977446172e-10\naF-4.721877484481311e-09\naF1.206517444032619e-11\naF-4.035308924886227e-10\naF6.746688658191545e-11\naF-1.314337625073782e-09\naF5.373978415016898e-09\naF-4.323223510470997e-09\naF-1.4117918764557489e-09\naF2.0027670376872854e-10\naF1.936214414166968e-10\naF-4.413571670867885e-09\naF2.0456615371158023e-09\naF1.7004931867728094e-09\naF2.9670123668651207e-10\naF2.2118320265147067e-09\naF-5.875309717548341e-10\naF1.9647446182169457e-10\naF-1.3414633296605847e-10\naF2.2508632949274323e-10\naF6.600516987152744e-10\naF2.2754934353240324e-10\naF-6.694953903524307e-10\naF-8.817939963958305e-10\naF-5.253382951791451e-10\naF-2.376481775142113e-10\naF-6.109435595920509e-10\naF-2.0740892874570768e-10\naF-3.232752734447378e-10\naF-6.621788191824375e-09\naF2.019831860614187e-09\naa(lp34\nF1.6821811174732958e-07\naF2.983003421834482e-07\naF7.923796282775531e-05\naF7.913643364906508e-05\naF1.955245657528085e-07\naF1.609969725045281e-06\naF-5.499826818035046e-08\naF1.3686245191740425e-07\naF1.423668395836749e-05\naF9.509591180301983e-08\naF5.047371701183902e-07\naF7.948250946889671e-05\naF1.7844004710641424e-07\naF2.0447088665361666e-06\naF1.908511359248568e-09\naF1.0143780500920941e-09\naF1.059729198090209e-07\naF8.23192784947566e-05\naF1.5324593539045401e-06\naF2.2118320265147067e-09\naF0.00011929008510982712\naF4.415732309554861e-07\naF1.153058727539374e-09\naF3.3902415146904063e-07\naF2.2810844127751713e-09\naF1.567479215251482e-06\naF2.3507984391350254e-09\naF1.3741787405981217e-05\naF2.0213091509587574e-06\naF3.5826699590918573e-07\naF1.5640033431267597e-05\naF1.994901126614714e-06\naF2.4108317680597686e-07\naF2.3515327037098687e-05\naF2.3909568184959805e-07\naF8.258927150198628e-05\naa(lp35\nF1.820519375295572e-07\naF1.4401148819246911e-06\naF3.447921057398287e-07\naF3.49549683237477e-07\naF1.8148466814229772e-07\naF4.78594225875866e-06\naF1.2736865803128496e-07\naF4.993329051309534e-08\naF1.9413611115274997e-07\naF4.761296509439453e-08\naF2.6298184505182597e-06\naF3.4823821946882686e-07\naF2.03000187830217e-07\naF4.182671628846827e-06\naF-6.773942022825073e-10\naF-6.922802123938902e-10\naF1.8203628933706516e-07\naF4.484086184706924e-07\naF4.776118951402611e-06\naF-5.875309717548341e-10\naF4.415732309554861e-07\naF2.854670449524741e-06\naF-6.959520640267943e-10\naF1.7138974328348177e-06\naF-7.052328658263292e-10\naF4.764417460831903e-06\naF-6.520692689354783e-10\naF2.0387886349832627e-07\naF4.438768555315861e-06\naF5.016975697574486e-08\naF1.8073559806342287e-07\naF4.55148201398515e-06\naF5.256524725767377e-08\naF1.7119625585987496e-07\naF1.8353554820267551e-07\naF4.360468485776544e-07\naa(lp36\nF-1.8566078789034616e-09\naF-2.1657585022792823e-10\naF5.967101222293266e-10\naF7.49503713730884e-10\naF-1.881249548941338e-09\naF-2.628308228738253e-10\naF-3.698938978328236e-09\naF4.236183733582689e-12\naF-8.230161551046722e-10\naF4.6166041510623054e-11\naF-1.2811433333153857e-09\naF1.1113386809706172e-09\naF-3.3717766607078876e-09\naF-1.7332923479076138e-09\naF1.8420501877730789e-10\naF1.7838802534980763e-10\naF-9.633372122011308e-09\naF2.7464054901637456e-09\naF-3.596813654822524e-11\naF1.9647446182169457e-10\naF1.153058727539374e-09\naF-6.959520640267943e-10\naF2.3188262583555544e-10\naF-3.462260847679494e-10\naF1.8892451642177914e-10\naF-2.165535635604521e-10\naF1.9148646198284623e-10\naF-1.1566166699843063e-09\naF-2.860316349977497e-09\naF-2.8465144036157786e-10\naF-4.893743153415349e-10\naF-1.1070472537178236e-09\naF-1.157637963651733e-10\naF-5.403830553412489e-10\naF-1.9269566280538614e-09\naF1.1088696539515907e-09\naa(lp37\nF1.2779713963632322e-07\naF1.2489788107870292e-06\naF2.5503239264971236e-07\naF2.5510902550206986e-07\naF1.2703086279098393e-07\naF4.180967651741409e-06\naF7.734593313446761e-08\naF3.8929001135798024e-08\naF1.608453923632784e-07\naF3.709224457568238e-08\naF1.9396590511534015e-06\naF2.485121026703e-07\naF1.392068577186835e-07\naF3.6154476005242753e-06\naF-3.139201497195163e-10\naF-3.6233577740257836e-10\naF1.2165886561288845e-07\naF3.485116106118912e-07\naF4.170267858531486e-06\naF-1.3414633296605847e-10\naF3.3902415146904063e-07\naF1.7138974328348177e-06\naF-3.462260847679494e-10\naF1.8477863328087677e-06\naF-2.567421470142616e-10\naF4.160656822094417e-06\naF-2.0074793568640286e-10\naF1.6333517377016343e-07\naF3.850771765025132e-06\naF3.739166984015236e-08\naF1.5541847771761513e-07\naF3.956281179594002e-06\naF4.0720254460298626e-08\naF1.4541392198121081e-07\naF1.2828664668610042e-07\naF3.395276899760943e-07\naa(lp38\nF-5.601080367534045e-09\naF-8.125217012798661e-11\naF3.962835356854636e-09\naF1.9828067001334254e-09\naF-1.987185612494057e-09\naF8.39791321280509e-11\naF-4.368771659284021e-09\naF3.01685951697513e-11\naF-2.391544490172155e-10\naF8.907270905900196e-11\naF-1.4211406274206038e-09\naF2.368272581360484e-09\naF-3.9256517224902986e-09\naF-2.1475622778111955e-09\naF1.91445334772616e-10\naF1.8717524456362225e-10\naF-4.03133409718454e-09\naF2.1223116278653263e-09\naF1.1799120069653149e-10\naF2.2508632949274323e-10\naF2.2810844127751713e-09\naF-7.052328658263292e-10\naF1.8892451642177914e-10\naF-2.567421470142616e-10\naF2.7924334576385096e-10\naF-9.007243954871955e-11\naF2.2199828367539026e-10\naF-5.169012555865296e-10\naF-1.6358039004870746e-09\naF-5.125846220547008e-10\naF-5.143757779300772e-11\naF-1.3610342679737014e-09\naF-1.8904054607246308e-10\naF-1.0440563871779762e-10\naF-1.9951367102663375e-09\naF2.0948695025747035e-09\naa(lp39\nF4.365331954668859e-07\naF5.043153732860098e-06\naF1.1904458086705795e-06\naF1.2449220597128346e-06\naF3.671665157099803e-07\naF2.2743201131085283e-05\naF1.5950922730206633e-07\naF1.4098817423787056e-07\naF4.2193917050171555e-07\naF1.2436891264721053e-07\naF5.201759685275051e-06\naF1.1944844007304432e-06\naF3.921845700838672e-07\naF1.8460867365843275e-05\naF-1.0402233233651964e-10\naF-2.991676250233681e-10\naF3.3761044674747835e-07\naF1.564607223373024e-06\naF2.272565336126758e-05\naF6.600516987152744e-10\naF1.567479215251482e-06\naF4.764417460831903e-06\naF-2.165535635604521e-10\naF4.160656822094417e-06\naF-9.007243954871955e-11\naF6.128486099005801e-05\naF5.895813844260138e-10\naF4.3175658049044127e-07\naF1.9957643276585732e-05\naF2.0288744544381862e-07\naF4.21592589876132e-07\naF2.0599959341375217e-05\naF1.783074201569715e-07\naF4.119187821598845e-07\naF4.327207385555458e-07\naF1.5349909854757383e-06\naa(lp40\nF-2.1534494496046665e-09\naF-2.258931777917286e-11\naF1.81205016149869e-09\naF4.3495801460561784e-09\naF-6.0041195252695e-09\naF2.126380513546622e-10\naF-4.528350979007341e-09\naF1.1203549338238868e-11\naF-2.931039793049224e-10\naF6.936538479984055e-11\naF-1.3721948587183148e-09\naF2.395382824538118e-09\naF-4.1163684567843404e-09\naF-1.7600097761709152e-09\naF1.9457970943823222e-10\naF1.892256101087723e-10\naF-4.210823978131742e-09\naF2.191470390891776e-09\naF4.960927186975707e-10\naF2.2754934353240324e-10\naF2.3507984391350254e-09\naF-6.520692689354783e-10\naF1.9148646198284623e-10\naF-2.0074793568640286e-10\naF2.2199828367539026e-10\naF5.895813844260138e-10\naF2.8299337356854023e-10\naF-5.593679640099153e-10\naF-1.2469534306284957e-09\naF-5.290972849553637e-10\naF-1.209615783579766e-10\naF-9.76998776044914e-10\naF-2.0909355974225133e-10\naF-1.8718109076994154e-10\naF-2.1661207278344963e-09\naF2.164851216050214e-09\naa(lp41\nF-3.466249614013353e-07\naF1.4434079362911329e-07\naF1.2624128758136897e-05\naF1.2553765072891636e-05\naF-3.270838556081396e-07\naF4.46566056260661e-07\naF-2.8890976060532176e-07\naF-4.122619389715217e-08\naF6.487571136972607e-06\naF-3.8553198198812044e-08\naF2.3409594621010175e-07\naF1.2504856595934642e-05\naF-3.227906931388894e-07\naF6.366446564277549e-07\naF-1.1760835000954554e-09\naF-1.135544229419888e-09\naF-3.122127817073459e-07\naF1.3737250568193988e-05\naF4.1063416005122725e-07\naF-6.694953903524307e-10\naF1.3741787405981217e-05\naF2.0387886349832627e-07\naF-1.1566166699843063e-09\naF1.6333517377016343e-07\naF-5.169012555865296e-10\naF4.3175658049044127e-07\naF-5.593679640099153e-10\naF1.0771606277773356e-05\naF6.100817513954302e-07\naF-6.449644119908671e-08\naF5.891611242031512e-06\naF5.84913728692653e-07\naF-5.1831804754492084e-08\naF5.051922465193463e-06\naF-3.089422928299156e-07\naF1.3740665297304071e-05\naa(lp42\nF5.818679396050226e-07\naF4.45869949148261e-06\naF1.4556489417179778e-06\naF1.4469386666273843e-06\naF5.818352367691853e-07\naF2.000106198115331e-05\naF4.2888972191899985e-07\naF1.3780429433119088e-07\naF5.676337182832724e-07\naF1.1910905990905148e-07\naF4.880156977302319e-06\naF1.4171044590024574e-06\naF6.313115502257264e-07\naF1.8423612955935818e-05\naF-1.1306501739384879e-09\naF-1.3944809426592944e-09\naF8.656662847239323e-07\naF1.917430696786815e-06\naF2.0078564692870457e-05\naF-8.817939963958305e-10\naF2.0213091509587574e-06\naF4.438768555315861e-06\naF-2.860316349977497e-09\naF3.850771765025132e-06\naF-1.6358039004870746e-09\naF1.9957643276585732e-05\naF-1.2469534306284957e-09\naF6.100817513954302e-07\naF3.879073795505464e-05\naF2.0917914657656092e-07\naF5.526281547858067e-07\naF1.9848415856752066e-05\naF1.7862250175194764e-07\naF5.410632742443595e-07\naF5.846331054254271e-07\naF1.919456018304344e-06\naa(lp43\nF2.643880467483464e-06\naF3.2059377163777566e-08\naF3.13265883334826e-07\naF3.084608175746632e-07\naF2.6267356634348346e-06\naF1.9653768921884723e-07\naF2.1007531860286404e-06\naF1.0408596594187195e-06\naF-2.4688688556426892e-08\naF7.845425093193229e-07\naF5.456029389826506e-08\naF2.9820493395664643e-07\naF2.4821490389586856e-06\naF2.0264646232099537e-07\naF-2.9769187830592163e-10\naF-2.726707210538213e-10\naF2.3749030856345475e-06\naF3.4252816200036246e-07\naF2.104796254524138e-07\naF-5.253382951791451e-10\naF3.5826699590918573e-07\naF5.016975697574486e-08\naF-2.8465144036157786e-10\naF3.739166984015236e-08\naF-5.125846220547008e-10\naF2.0288744544381862e-07\naF-5.290972849553637e-10\naF-6.449644119908671e-08\naF2.0917914657656092e-07\naF3.131804958951087e-06\naF2.282290372604911e-08\naF2.0781090243552438e-07\naF1.6940594744323677e-06\naF6.059952054202137e-08\naF2.625171169755549e-06\naF3.2459420849521976e-07\naa(lp44\nF-1.5600444174545833e-07\naF1.4060358205538042e-07\naF1.5243722088037003e-05\naF1.519097618118232e-05\naF-1.3592288187026959e-07\naF4.3010789546442337e-07\naF-1.5449347841687745e-07\naF-9.891431267017655e-09\naF5.945925712834671e-06\naF-1.3095785447906866e-08\naF1.8948740110022555e-07\naF1.517886780874743e-05\naF-1.6154140255701769e-07\naF5.541164330829739e-07\naF-5.108621298318129e-10\naF-4.927724239964283e-10\naF-1.6518048769714e-07\naF1.5778413133212462e-05\naF4.124113002636362e-07\naF-2.376481775142113e-10\naF1.5640033431267597e-05\naF1.8073559806342287e-07\naF-4.893743153415349e-10\naF1.5541847771761513e-07\naF-5.143757779300772e-11\naF4.21592589876132e-07\naF-1.209615783579766e-10\naF5.891611242031512e-06\naF5.526281547858067e-07\naF2.282290372604911e-08\naF9.822907883526396e-06\naF5.395334071864719e-07\naF1.7680902827319144e-09\naF5.891169236950907e-06\naF-1.1294371110108623e-07\naF1.5878808303111807e-05\naa(lp45\nF5.521152008845028e-07\naF4.6259486090775955e-06\naF1.4332192494326743e-06\naF1.4247764495495784e-06\naF5.511869814784285e-07\naF2.0669544182531798e-05\naF3.8783959830993045e-07\naF1.3776027409542128e-07\naF5.50175073145326e-07\naF1.1974881829551497e-07\naF4.993767994518082e-06\naF1.3976835419613287e-06\naF6.552406355989853e-07\naF1.8576267125235214e-05\naF-9.554912600304057e-10\naF-2.179916220373847e-09\naF5.370286910185176e-07\naF1.9584066176276844e-06\naF2.0696636144575916e-05\naF-6.109435595920509e-10\naF1.994901126614714e-06\naF4.55148201398515e-06\naF-1.1070472537178236e-09\naF3.956281179594002e-06\naF-1.3610342679737014e-09\naF2.0599959341375217e-05\naF-9.76998776044914e-10\naF5.84913728692653e-07\naF1.9848415856752066e-05\naF2.0781090243552438e-07\naF5.395334071864719e-07\naF4.220066147476002e-05\naF1.7795156796867812e-07\naF5.276376395368121e-07\naF5.529639438804823e-07\naF1.921631847604824e-06\naa(lp46\nF2.134130331593318e-06\naF3.4500082775425e-08\naF1.8805869918887336e-07\naF1.838189027004869e-07\naF2.118927567104665e-06\naF1.7195890953253043e-07\naF1.6943292861415722e-06\naF8.049756725112781e-07\naF-2.528262124590701e-08\naF6.279633553573923e-07\naF5.7278003197639934e-08\naF1.7552465497628895e-07\naF2.0044036490217745e-06\naF1.7172582608973919e-07\naF-1.2850339390198523e-10\naF-9.803885140287993e-11\naF1.916747679004257e-06\naF2.2186323631039333e-07\naF1.8636579986241517e-07\naF-2.0740892874570768e-10\naF2.4108317680597686e-07\naF5.256524725767377e-08\naF-1.157637963651733e-10\naF4.0720254460298626e-08\naF-1.8904054607246308e-10\naF1.783074201569715e-07\naF-2.0909355974225133e-10\naF-5.1831804754492084e-08\naF1.7862250175194764e-07\naF1.6940594744323677e-06\naF1.7680902827319144e-09\naF1.7795156796867812e-07\naF1.5428805223134409e-06\naF2.1145836250734174e-08\naF2.1164245049938726e-06\naF2.071130239950663e-07\naa(lp47\nF-1.0649065242045985e-07\naF1.32929744412999e-07\naF2.6397462420816487e-05\naF2.65346416447163e-05\naF-8.652848524921401e-08\naF4.1823175147704573e-07\naF-9.205480249874897e-08\naF-2.7648176488114255e-09\naF5.304278555051713e-06\naF-8.662345047250594e-09\naF1.8276251410768903e-07\naF2.684774877607652e-05\naF-8.207810793320671e-08\naF5.379872074981587e-07\naF-5.681462548387761e-10\naF-5.435842441557995e-10\naF-9.231054215826315e-08\naF2.4024353899201125e-05\naF4.071934722014261e-07\naF-3.232752734447378e-10\naF2.3515327037098687e-05\naF1.7119625585987496e-07\naF-5.403830553412489e-10\naF1.4541392198121081e-07\naF-1.0440563871779762e-10\naF4.119187821598845e-07\naF-1.8718109076994154e-10\naF5.051922465193463e-06\naF5.410632742443595e-07\naF6.059952054202137e-08\naF5.891169236950907e-06\naF5.276376395368121e-07\naF2.1145836250734174e-08\naF9.191631480363951e-06\naF-6.276329755252247e-08\naF2.4538231649986263e-05\naa(lp48\nF8.807190728304297e-06\naF9.761614167823642e-08\naF6.174279747555737e-08\naF4.0836806538179093e-08\naF8.756522520314579e-06\naF4.183754692604528e-07\naF7.674640648261383e-06\naF1.552637713366057e-06\naF-2.0938453616948505e-07\naF1.6074412960266173e-06\naF2.2519724431933972e-07\naF-4.2264132866831564e-07\naF8.450648639475451e-06\naF6.050843073520892e-07\naF-1.8340458023845344e-09\naF-1.8721775090356504e-09\naF8.190773817324631e-06\naF1.7327176041463668e-07\naF2.9983280210098375e-07\naF-6.621788191824375e-09\naF2.3909568184959805e-07\naF1.8353554820267551e-07\naF-1.9269566280538614e-09\naF1.2828664668610042e-07\naF-1.9951367102663375e-09\naF4.327207385555458e-07\naF-2.1661207278344963e-09\naF-3.089422928299156e-07\naF5.846331054254271e-07\naF2.625171169755549e-06\naF-1.1294371110108623e-07\naF5.529639438804823e-07\naF2.1164245049938726e-06\naF-6.276329755252247e-08\naF3.869107340405388e-05\naF1.2857881369578554e-07\naa(lp49\nF5.295026679891745e-08\naF3.055511553896802e-07\naF8.213501111220375e-05\naF8.202114546917634e-05\naF8.216997516105401e-08\naF1.570669482094522e-06\naF-7.378577569785017e-08\naF1.0991338528945307e-07\naF1.4341031308734038e-05\naF7.52099031786416e-08\naF4.930371260552251e-07\naF8.23609247637967e-05\naF-9.124712803480609e-07\naF1.9051867777247375e-06\naF9.399006475820671e-10\naF3.897756006038805e-09\naF-2.0039628932322048e-08\naF8.318068838518749e-05\naF1.5140860118146827e-06\naF2.019831860614187e-09\naF8.258927150198628e-05\naF4.360468485776544e-07\naF1.1088696539515907e-09\naF3.395276899760943e-07\naF2.0948695025747035e-09\naF1.5349909854757383e-06\naF2.164851216050214e-09\naF1.3740665297304071e-05\naF1.919456018304344e-06\naF3.2459420849521976e-07\naF1.5878808303111807e-05\naF1.921631847604824e-06\naF2.071130239950663e-07\naF2.4538231649986263e-05\naF1.2857881369578554e-07\naF0.00013732788312775533\naaa(lp50\na(lp51\naasS'means'\np52\n(lp53\nF0.8131898517970991\naF0.8713412036099438\naF0.48314886141250435\naF0.47378842116033515\naF0.8202760160079565\naF0.6635006455098653\naF0.9513318061079443\naF0.9125950597875511\naF1.176226179406032\naF0.8342797723968551\naF1.2627765745720545\naF0.4641597325400782\naF0.89992200827563\naF0.7939617660534256\naF1.4000143429377034\naF1.7026144724102164\naF0.9189297142250245\naF0.5865359805981541\naF0.6632659409304855\naF1.4014846821027311\naF0.5943259475302463\naF1.1089360631627712\naF1.5542095484104883\naF0.946920477506873\naF1.7043942506372942\naF0.6617321931775896\naF1.5558298594946451\naF1.3238909295056407\naF0.7728018965448641\naF1.235460853934147\naF1.02281317951852\naF0.7611129356430004\naF1.0788733872780707\naF0.951683160646532\naF0.8354874426718815\naF0.582934280943707\nasS'fix_cov'\np54\nI01\ns."
p2
sS'data'
p3
(dp4
S'energy_HlG5_m0.8_th3.000'
p5
(igvar._utilities
GVarRef
p6
(dp7
S'loc'
p8
I10
sbsS'energy_DlG5_th3.000'
p9
(igvar._utilities
GVarRef
p10
(dp11
g8
I1
sbsS'Vnn_3pt_TEM_light_m0.8_th5.311'
p12
(igvar._utilities
GVarRef
p13
(dp14
g8
I2
sbsS'Vnn_3pt_TEM_light_m0.65_th5.311'
p15
(igvar._utilities
GVarRef
p16
(dp17
g8
I3
sbsS'Vnn_3pt_TEM_light_m0.65_th0.0'
p18
(igvar._utilities
GVarRef
p19
(dp20
g8
I4
sbsS'Vnn_3pt_TEM_light_m0.8_th3.000'
p21
(igvar._utilities
GVarRef
p22
(dp23
g8
I5
sbsS'Vnn_3pt_SCA_light_m0.5_th0.0'
p24
(igvar._utilities
GVarRef
p25
(dp26
g8
I6
sbsS'energy_HlG5_m0.5_th0.0'
p27
(igvar._utilities
GVarRef
p28
(dp29
g8
I7
sbsS'energy_HlG5_m0.65_th5.311'
p30
(igvar._utilities
GVarRef
p31
(dp32
g8
I8
sbsS'energy_DlG5_th0.0'
p33
(igvar._utilities
GVarRef
p34
(dp35
g8
I9
sbsS'Vnn_3pt_TEM_light_m0.8_th0.0'
p36
(igvar._utilities
GVarRef
p37
(dp38
g8
I0
sbsS'Vnn_3pt_TEM_light_m0.5_th5.311'
p39
(igvar._utilities
GVarRef
p40
(dp41
g8
I11
sbsS'chi2'
p42
F226.2386290663875
sS'Vnn_3pt_SCA_light_m0.5_th3.000'
p43
(igvar._utilities
GVarRef
p44
(dp45
g8
I13
sbsS'energy_HcG5_m0.5'
p46
(igvar._utilities
GVarRef
p47
(dp48
g8
I14
sbsS'energy_HcG5_m0.8'
p49
(igvar._utilities
GVarRef
p50
(dp51
g8
I15
sbsS'Vnn_3pt_SCA_light_m0.65_th0.0'
p52
(igvar._utilities
GVarRef
p53
(dp54
g8
I16
sbsS'Vnn_3pt_SCA_light_m0.65_th5.311'
p55
(igvar._utilities
GVarRef
p56
(dp57
g8
I17
sbsS'Vnn_3pt_TEM_light_m0.5_th3.000'
p58
(igvar._utilities
GVarRef
p59
(dp60
g8
I18
sbsS'energy_HcG5T_m0.5'
p61
(igvar._utilities
GVarRef
p62
(dp63
g8
I19
sbsS'Vnn_3pt_SCA_light_m0.5_th5.311'
p64
(igvar._utilities
GVarRef
p65
(dp66
g8
I20
sbsS'energy_HlG5_m0.65_th3.000'
p67
(igvar._utilities
GVarRef
p68
(dp69
g8
I21
sbsS'Vnn_3pt_SCA_light_m0.8_th0.0'
p70
(igvar._utilities
GVarRef
p71
(dp72
g8
I12
sbsS'energy_HlG5_m0.5_th3.000'
p73
(igvar._utilities
GVarRef
p74
(dp75
g8
I23
sbsS'energy_HcG5_m0.65'
p76
(igvar._utilities
GVarRef
p77
(dp78
g8
I22
sbsS'energy_HcG5T_m0.8'
p79
(igvar._utilities
GVarRef
p80
(dp81
g8
I24
sbsS'Vnn_3pt_TEM_light_m0.65_th3.000'
p82
(igvar._utilities
GVarRef
p83
(dp84
g8
I25
sbsS'energy_HcG5T_m0.65'
p85
(igvar._utilities
GVarRef
p86
(dp87
g8
I26
sbsS'energy_HlG5_m0.8_th5.311'
p88
(igvar._utilities
GVarRef
p89
(dp90
g8
I27
sbsS'Vnn_3pt_SCA_light_m0.65_th3.000'
p91
(igvar._utilities
GVarRef
p92
(dp93
g8
I28
sbsS'energy_HlG5_m0.8_th0.0'
p94
(igvar._utilities
GVarRef
p95
(dp96
g8
I29
sbsS'energy_HlG5_m0.5_th5.311'
p97
(igvar._utilities
GVarRef
p98
(dp99
g8
I30
sbsS'Vnn_3pt_SCA_light_m0.8_th3.000'
p100
(igvar._utilities
GVarRef
p101
(dp102
g8
I31
sbsS'chi2_per_dof'
p103
F0.17456684341542245
sS'dof'
p104
I1296
sS'energy_HlG5_m0.65_th0.0'
p105
(igvar._utilities
GVarRef
p106
(dp107
g8
I32
sbsS'energy_DlG5_th5.311'
p108
(igvar._utilities
GVarRef
p109
(dp110
g8
I33
sbsS'Vnn_3pt_TEM_light_m0.5_th0.0'
p111
(igvar._utilities
GVarRef
p112
(dp113
g8
I34
sbsS'Vnn_3pt_SCA_light_m0.8_th5.311'
p114
(igvar._utilities
GVarRef
p115
(dp116
g8
I35
sbss.

==> anc/corrfit_results/BcDl/sf5_N6_tmin2pt8_tmin3pt8_svd0.005_withHls.p <==
(dp0
S'gvlist'
p1
S"(dp0\nS'shape'\np1\n(lp2\nI46\nasS'bufsize'\np3\nI46\nsS'bcovs'\np4\n(lp5\n(lp6\n(lp7\na(lp8\na(lp9\na(lp10\naa(lp11\n(lp12\nI0\naI1\naI2\naI3\naI4\naI5\naI6\naI7\naI8\naI9\naI10\naI11\naI12\naI13\naI14\naI15\naI16\naI17\naI18\naI19\naI20\naI21\naI22\naI23\naI24\naI25\naI26\naI27\naI28\naI29\naI30\naI31\naI32\naI33\naI34\naI35\naI36\naI37\naI38\naI39\naI40\naI41\naI42\naI43\naI44\naI45\naa(lp13\n(lp14\nF5.9134643537882956e-05\naF1.0390931606826691e-07\naF3.580696189303063e-06\naF4.030391083672334e-06\naF9.285391258988354e-08\naF4.065456553254151e-06\naF1.7832809752504237e-06\naF1.8072766657396542e-06\naF2.9185170198200534e-05\naF2.5264038055953517e-05\naF3.4471672733395054e-07\naF2.457471869234539e-06\naF8.703776884227995e-08\naF2.1727307921761975e-06\naF9.866686324907173e-07\naF2.478644770958078e-07\naF2.0820896763319063e-07\naF2.83071829362075e-05\naF-8.379838826877038e-09\naF-1.0690127995222846e-08\naF2.7096578705411e-05\naF1.6815112309646007e-06\naF-7.85691886300869e-09\naF3.6459872209809558e-06\naF-9.783218710552835e-09\naF1.5699427782287065e-07\naF-4.670790226088323e-08\naF8.884613415928706e-07\naF1.4576965183488913e-06\naF1.4235685569127781e-07\naF1.6592603456982476e-06\naF-8.06619891402573e-09\naF2.7867439611644824e-06\naF7.378827510369497e-08\naF4.035359417518654e-06\naF9.481390347223214e-07\naF1.224375625620223e-07\naF1.8325720258338767e-06\naF2.7136231766056226e-06\naF1.7266424332891387e-06\naF2.8790863524610477e-05\naF8.847204411009172e-07\naF1.9717511739071715e-07\naF7.238308412185243e-06\naF3.060244543508653e-07\naF9.311179419650041e-07\naa(lp15\nF1.0390931606826691e-07\naF7.188817253464552e-06\naF5.957306711492383e-07\naF6.28157623512829e-07\naF3.1427073974361466e-06\naF6.772782447680567e-07\naF2.887761166009055e-06\naF2.90874121557861e-06\naF9.052445736552352e-08\naF1.2557832941539172e-07\naF1.3623160879737835e-06\naF7.225035111583099e-08\naF1.3506507663762838e-06\naF3.959514625651726e-08\naF6.29563823847903e-06\naF7.767654391160112e-07\naF8.384045091292043e-07\naF1.3143001358764263e-07\naF1.4498164711624837e-10\naF2.6701011271550177e-10\naF1.242618065359621e-07\naF2.6383294706126426e-06\naF-8.586282019078799e-10\naF6.223009246872418e-07\naF2.1624872274656843e-10\naF6.413066880380649e-07\naF-8.385638278750311e-10\naF6.149568103902728e-06\naF5.9237073130949205e-06\naF1.6355312350901207e-07\naF2.6325470895878072e-06\naF-8.010330835336582e-10\naF1.7610394407481147e-07\naF2.5148970171382543e-06\naF6.540477124090837e-07\naF5.912286719527957e-06\naF4.324400295406925e-07\naF2.915190678366022e-06\naF1.1804586499984275e-07\naF2.6270179705648644e-06\naF8.233359928471988e-08\naF5.943683282950067e-06\naF1.9626447131134206e-06\naF6.462962161994364e-07\naF1.6939949609823002e-06\naF6.242277825211269e-06\naa(lp16\nF3.580696189303063e-06\naF5.957306711492383e-07\naF0.00010467348053396474\naF6.815631274805531e-05\naF7.397657274816164e-07\naF6.971052520977599e-05\naF3.792603804805729e-06\naF3.5593787365777685e-06\naF3.5880260551989036e-06\naF4.443782373068205e-06\naF3.26949331215481e-07\naF9.085241557204589e-08\naF9.795229966429464e-07\naF8.21238571498991e-08\naF1.0477977820179454e-05\naF3.697325342949521e-07\naF4.241167403656842e-06\naF4.206302072060673e-06\naF-9.08789156971189e-09\naF-1.2456450828380627e-08\naF4.313167699956701e-06\naF2.9056449072925628e-06\naF-2.768495885307569e-08\naF6.634288090981697e-05\naF-1.0974790967148132e-08\naF4.476868323372622e-06\naF-1.2122790775571977e-08\naF1.083586380353499e-05\naF9.354650213431007e-06\naF6.255188176434663e-06\naF2.9135601585864873e-06\naF-1.0578268754114786e-08\naF6.396296042705504e-08\naF8.393955560177684e-07\naF6.919452185277539e-05\naF9.49372165854896e-06\naF4.624469370876214e-06\naF3.387399139486413e-06\naF9.409874738850628e-08\naF2.9848108150691087e-06\naF5.974545211281339e-06\naF9.690010122488167e-06\naF2.3055963226456776e-07\naF6.608219284419434e-05\naF3.103371993605168e-07\naF1.0640439128797654e-05\naa(lp17\nF4.030391083672334e-06\naF6.28157623512829e-07\naF6.815631274805531e-05\naF0.00012560769210850017\naF7.6112946706823e-07\naF7.919774989030216e-05\naF4.527478181384947e-06\naF4.2558835750672786e-06\naF4.069585158095079e-06\naF1.119179160846484e-05\naF3.881045316356411e-07\naF1.1404356869495502e-07\naF9.970317624474294e-07\naF9.315236785666367e-08\naF1.1680124208496781e-05\naF4.3906445023000334e-07\naF4.179301954103023e-06\naF5.12980620986851e-06\naF-4.134301586370756e-08\naF-1.5870547295791355e-08\naF5.322170514788866e-06\naF3.5468476489567188e-06\naF-1.173142137298149e-08\naF6.568298146048233e-05\naF-1.4352542247668702e-08\naF4.368325244214021e-06\naF-1.5433940103943362e-08\naF1.2971221366766443e-05\naF1.021536528488102e-05\naF6.189544386364473e-06\naF3.367035323041124e-06\naF-1.3768391930147251e-08\naF1.1620303443130043e-07\naF8.453107052623964e-07\naF8.142652417820661e-05\naF1.0352331711505523e-05\naF4.4858846841333954e-06\naF4.057528730606997e-06\naF1.3155499087052292e-07\naF3.4415110607153315e-06\naF4.151236683501744e-06\naF1.0609560166929189e-05\naF2.876652432432771e-07\naF6.42216008027101e-05\naF3.6922126543670097e-07\naF1.1883669520529378e-05\naa(lp18\nF9.285391258988354e-08\naF3.1427073974361466e-06\naF7.397657274816164e-07\naF7.6112946706823e-07\naF5.4622686543088166e-06\naF8.090394626767486e-07\naF2.9474557678567394e-06\naF2.9646339326418293e-06\naF8.178931832918715e-08\naF1.1663585380151832e-07\naF1.175312826426936e-06\naF5.640809865015078e-08\naF1.3680678266916664e-06\naF2.7883208497307713e-08\naF6.507099472036061e-06\naF7.770998704284005e-07\naF7.236293432371534e-07\naF1.1612750430754822e-07\naF3.6840164543953304e-10\naF3.947158342302268e-10\naF1.1154735697018645e-07\naF2.7142305781935546e-06\naF-4.1111565541675143e-10\naF7.609113337076505e-07\naF3.9249857257691605e-10\naF5.704902428077479e-07\naF-3.4139796967785806e-10\naF6.361694323914971e-06\naF6.1314158191755156e-06\naF1.765569870562282e-07\naF2.69614907261554e-06\naF-3.2759213152745143e-10\naF1.4525633541949191e-07\naF2.312971393705557e-06\naF7.864960826999727e-07\naF6.1276582223734425e-06\naF4.046448659854122e-07\naF2.968231937937785e-06\naF9.696159731231975e-08\naF2.6954038727962725e-06\naF7.5969717127584e-08\naF6.171093808408704e-06\naF1.5411126068896693e-06\naF7.814740234944772e-07\naF1.378842373524014e-06\naF6.454686860776113e-06\naa(lp19\nF4.065456553254151e-06\naF6.772782447680567e-07\naF6.971052520977599e-05\naF7.919774989030216e-05\naF8.090394626767486e-07\naF0.0001158455293999671\naF4.315321396049579e-06\naF4.057654214075349e-06\naF4.075442884457965e-06\naF5.322633919021005e-06\naF3.8208767009006705e-07\naF1.1993467757386664e-07\naF1.0236157214660485e-06\naF9.923749183899123e-08\naF1.2368754712406347e-05\naF4.1400709689927104e-07\naF4.393961888674933e-06\naF9.763313554660785e-06\naF-1.328102802511382e-08\naF-4.566430830945414e-08\naF5.135292337169851e-06\naF3.36808105790612e-06\naF-1.3442832961896484e-08\naF6.801828225425576e-05\naF-1.5330449099479642e-08\naF4.593656696100128e-06\naF-1.7370872485420275e-08\naF1.1837751596083566e-05\naF1.0027835923755472e-05\naF6.412725402005241e-06\naF3.2101160126925465e-06\naF-1.5580809732156868e-08\naF1.2565209366457854e-07\naF8.908773956984242e-07\naF7.833823372654595e-05\naF1.0153036381478733e-05\naF4.709517363790103e-06\naF4.067990121566583e-06\naF1.3836486409234495e-07\naF3.2759826888416703e-06\naF4.122935274253574e-06\naF1.0393847370335543e-05\naF2.956745722917895e-07\naF6.714285315030546e-05\naF3.72539857314479e-07\naF1.1608526506201211e-05\naa(lp20\nF1.7832809752504237e-06\naF2.887761166009055e-06\naF3.792603804805729e-06\naF4.527478181384947e-06\naF2.9474557678567394e-06\naF4.315321396049579e-06\naF0.0001306437746319195\naF0.00010508788794278984\naF1.7716078366015077e-06\naF2.2874730405646226e-06\naF9.26864935628748e-06\naF1.495234044251985e-08\naF3.4249855988109556e-06\naF3.0764904947692814e-08\naF3.0169146028782913e-05\naF1.7226147592209258e-05\naF3.743766000180841e-07\naF2.1511467165465002e-06\naF-5.455624243377046e-09\naF-8.047230516595025e-09\naF2.213182994026442e-06\naF9.408483159044322e-05\naF-6.109380445205152e-09\naF3.840450026642073e-06\naF-6.146556622095429e-09\naF1.5351407232755704e-07\naF-9.281240402188814e-09\naF3.05579386473022e-05\naF2.738943906977795e-05\naF-5.996147311055236e-08\naF9.024222002291267e-05\naF-7.525692578829039e-09\naF-7.425281099997898e-08\naF2.9916882612090835e-06\naF4.3722210545840374e-06\naF2.7370811256230488e-05\naF-1.101594740351335e-09\naF0.00010356718560968055\naF-2.477510378348803e-08\naF9.15398831941407e-05\naF1.8242211672334637e-06\naF2.75764259509183e-05\naF8.00987846040618e-06\naF3.921666412282951e-06\naF8.601085517497546e-06\naF3.0288542901451248e-05\naa(lp21\nF1.8072766657396542e-06\naF2.90874121557861e-06\naF3.5593787365777685e-06\naF4.2558835750672786e-06\naF2.9646339326418293e-06\naF4.057654214075349e-06\naF0.00010508788794278984\naF0.0001270075732519549\naF1.7916915118106065e-06\naF2.333064324094928e-06\naF9.319328015500189e-06\naF1.960586046495148e-08\naF3.4284866722427074e-06\naF3.680700564405729e-08\naF2.957339901923622e-05\naF1.7331599712127334e-05\naF3.501603458795885e-07\naF2.1776940686961124e-06\naF-4.851164777910885e-09\naF-8.679041101085674e-09\naF2.396384000201807e-06\naF9.487861261530569e-05\naF-6.71642357495745e-09\naF3.6144363466548755e-06\naF-8.753667925291327e-09\naF1.3495481298067017e-07\naF-9.92422313857624e-09\naF2.9883941786680368e-05\naF2.6914653935570502e-05\naF-6.799097376475844e-08\naF9.15144884673621e-05\naF-8.134254814592193e-09\naF-7.929604359713465e-08\naF3.007637445836943e-06\naF4.227110384443878e-06\naF2.6883810184895877e-05\naF-1.3910901681195076e-08\naF0.00010290025070913108\naF-2.390810337328901e-08\naF9.261193259551892e-05\naF1.8400853596078271e-06\naF2.7068410818863366e-05\naF8.076960068707116e-06\naF3.6999138231976392e-06\naF8.660975476663185e-06\naF2.971890242837408e-05\naa(lp22\nF2.9185170198200534e-05\naF9.052445736552352e-08\naF3.5880260551989036e-06\naF4.069585158095079e-06\naF8.178931832918715e-08\naF4.075442884457965e-06\naF1.7716078366015077e-06\naF1.7916915118106065e-06\naF5.7961600733134735e-05\naF2.5599553913658637e-05\naF3.268034250707837e-07\naF2.4444855152370004e-06\naF8.294881337062328e-08\naF2.1583699404332715e-06\naF1.008996937926217e-06\naF2.3544931409172634e-07\naF2.1692633536689025e-07\naF2.8326887122751397e-05\naF-7.4143463830230144e-09\naF-9.525388650247699e-09\naF2.725305700417173e-05\naF1.6713172370037847e-06\naF-6.357490617643038e-09\naF6.6184491468740705e-06\naF-8.716355745282526e-09\naF1.6384665164218587e-07\naF-6.281815921939454e-09\naF9.215507212011474e-07\naF1.0321310041159544e-06\naF1.43472770454914e-07\naF1.7518419645340488e-06\naF-4.1922336862719664e-08\naF2.770137781410757e-06\naF6.46788624741171e-08\naF4.0575093445522466e-06\naF1.1148726348228366e-06\naF1.2700198183911896e-07\naF1.8139332480144229e-06\naF2.698690413428618e-06\naF1.4881817255097701e-06\naF2.84916500932935e-05\naF9.160239045169456e-07\naF1.8043239899876212e-07\naF3.711511153094613e-06\naF2.884371182471026e-07\naF9.581061862102111e-07\naa(lp23\nF2.5264038055953517e-05\naF1.2557832941539172e-07\naF4.443782373068205e-06\naF1.119179160846484e-05\naF1.1663585380151832e-07\naF5.322633919021005e-06\naF2.2874730405646226e-06\naF2.333064324094928e-06\naF2.5599553913658637e-05\naF6.685107987807879e-05\naF4.778197861187825e-07\naF2.1714849671426654e-06\naF1.1830682257970152e-07\naF1.932299511803455e-06\naF1.4835252086872284e-06\naF3.5735914649411883e-07\naF2.958929678758059e-07\naF3.112083685990123e-05\naF-5.166534756089073e-08\naF-1.0439912648964346e-08\naF3.173342142519265e-05\naF2.188623135133839e-06\naF-7.57249779418293e-09\naF4.433023943254802e-06\naF-1.020634919707648e-08\naF2.143649797711922e-07\naF-7.077650472308238e-09\naF2.655399258908865e-06\naF1.4085459891504513e-06\naF1.6660463121212472e-07\naF2.25691022135481e-06\naF-7.4930033717529e-09\naF2.4479170731587703e-06\naF9.195730171238086e-08\naF5.4140428198584e-06\naF1.3564568218825192e-06\naF1.5322092366180024e-07\naF2.355574052596928e-06\naF2.3907045938166866e-06\naF2.2210161261132346e-06\naF2.6268863550950176e-05\naF1.3040548436686717e-06\naF3.317207167815657e-07\naF4.452760851122221e-06\naF4.4879236894259526e-07\naF1.4486843248603634e-06\naa(lp24\nF3.4471672733395054e-07\naF1.3623160879737835e-06\naF3.26949331215481e-07\naF3.881045316356411e-07\naF1.175312826426936e-06\naF3.8208767009006705e-07\naF9.26864935628748e-06\naF9.319328015500189e-06\naF3.268034250707837e-07\naF4.778197861187825e-07\naF7.2441971032342506e-06\naF5.729432235878962e-08\naF7.383065048608838e-07\naF2.943822080594456e-08\naF3.1576167582848848e-06\naF2.4345165057803213e-06\naF9.618127775789353e-08\naF4.5525944471779505e-07\naF-1.947804586948968e-09\naF-2.137498862674835e-09\naF4.6234043093805894e-07\naF8.731763888613995e-06\naF-2.383305245870753e-09\naF3.406597526935998e-07\naF-2.034769622072472e-09\naF7.083563336942533e-08\naF-2.9102066609710944e-09\naF3.067901562567988e-06\naF2.988980989888161e-06\naF5.281409069048713e-08\naF8.606234069611069e-06\naF-2.5763824927436976e-09\naF1.0651714110892371e-07\naF9.80748342370161e-07\naF3.8270967965582634e-07\naF2.960094201423228e-06\naF5.810443171326456e-08\naF9.329121784872998e-06\naF8.242736803026995e-08\naF8.627815170326012e-06\naF3.200337120678756e-07\naF2.9495587431649424e-06\naF3.7974703559332357e-06\naF3.586196789308152e-07\naF3.6016464446751156e-06\naF3.1199244553017634e-06\naa(lp25\nF2.457471869234539e-06\naF7.225035111583099e-08\naF9.085241557204589e-08\naF1.1404356869495502e-07\naF5.640809865015078e-08\naF1.1993467757386664e-07\naF1.495234044251985e-08\naF1.960586046495148e-08\naF2.4444855152370004e-06\naF2.1714849671426654e-06\naF5.729432235878962e-08\naF1.5952948243593699e-06\naF2.032330340819417e-08\naF4.1381360647512855e-07\naF1.2998823253044189e-08\naF9.368919329984328e-09\naF1.0758466457841142e-07\naF2.4130722703695205e-06\naF2.3642049694412045e-09\naF2.3073107757797093e-09\naF2.321367954113995e-06\naF-2.293715642715863e-08\naF2.33648004643694e-09\naF8.995031684257245e-08\naF2.3152974813290886e-09\naF8.422247031227934e-08\naF2.8102228119471254e-09\naF-1.1689072899895019e-08\naF2.0877598533019104e-08\naF3.446791808327785e-08\naF-9.310537117475571e-09\naF2.560302333203549e-09\naF1.6236789795472037e-06\naF4.081822324492162e-08\naF1.1677390969615241e-07\naF1.545033192326979e-08\naF5.96504180172688e-08\naF2.2682751264269252e-08\naF1.344426706290746e-06\naF-1.664964906448477e-08\naF2.4438021906394886e-06\naF1.1636119994851237e-08\naF7.264807086562342e-08\naF8.837245288061377e-08\naF6.983945974566205e-08\naF1.3403439210924308e-09\naa(lp26\nF8.703776884227995e-08\naF1.3506507663762838e-06\naF9.795229966429464e-07\naF9.970317624474294e-07\naF1.3680678266916664e-06\naF1.0236157214660485e-06\naF3.4249855988109556e-06\naF3.4284866722427074e-06\naF8.294881337062328e-08\naF1.1830682257970152e-07\naF7.383065048608838e-07\naF2.032330340819417e-08\naF2.059633743764951e-06\naF7.91575983317452e-09\naF1.1087103239650855e-05\naF8.344241729656068e-07\naF3.4375293233991187e-07\naF9.911951678492364e-08\naF2.978382897487267e-10\naF6.07104181068522e-11\naF1.0286495550593994e-07\naF3.2013483281757095e-06\naF3.432449391475138e-10\naF9.856088976484066e-07\naF1.968366699693742e-10\naF3.1095949381866813e-07\naF5.719492555169745e-10\naF1.0815047251307653e-05\naF1.0576139702882778e-05\naF1.8668246199297022e-07\naF3.141742974823194e-06\naF5.142205131524237e-10\naF6.288695410411584e-08\naF1.3775572899259353e-06\naF1.009745957692922e-06\naF1.0637684930270473e-05\naF2.703214297843418e-07\naF3.420762672021562e-06\naF4.235856082295574e-08\naF3.1565715592587125e-06\naF8.529450481514568e-08\naF1.0806538442543405e-05\naF5.458074697754513e-07\naF9.96921190608332e-07\naF6.311058384413578e-07\naF1.0994257152697426e-05\naa(lp27\nF2.1727307921761975e-06\naF3.959514625651726e-08\naF8.21238571498991e-08\naF9.315236785666367e-08\naF2.7883208497307713e-08\naF9.923749183899123e-08\naF3.0764904947692814e-08\naF3.680700564405729e-08\naF2.1583699404332715e-06\naF1.932299511803455e-06\naF2.943822080594456e-08\naF4.1381360647512855e-07\naF7.91575983317452e-09\naF3.08761359418952e-07\naF-1.0169180865765287e-08\naF6.158665251900186e-09\naF3.3854221492000227e-08\naF2.146268315237101e-06\naF1.0284213295461584e-09\naF8.597658605554995e-10\naF2.0669856052704886e-06\naF1.9723757082099403e-08\naF1.0511165160077916e-09\naF8.153373695041802e-08\naF9.304206281916085e-10\naF3.1323604375964225e-08\naF1.151417561700564e-09\naF-2.7385359384656907e-08\naF4.190863424486783e-09\naF2.2152165194879287e-08\naF2.9742354202773146e-08\naF1.1022389171432077e-09\naF5.139755273468157e-07\naF1.6842346760404887e-08\naF9.646847720031986e-08\naF-9.859512461418719e-11\naF2.7509975416262535e-08\naF4.119031288378978e-08\naF4.779610215472568e-07\naF2.5137351088904186e-08\naF2.1547418524791272e-06\naF-4.388502607517381e-09\naF3.958064455719539e-08\naF8.145536025961124e-08\naF3.633592845670408e-08\naF-1.8136705197171427e-08\naa(lp28\nF9.866686324907173e-07\naF6.29563823847903e-06\naF1.0477977820179454e-05\naF1.1680124208496781e-05\naF6.507099472036061e-06\naF1.2368754712406347e-05\naF3.0169146028782913e-05\naF2.957339901923622e-05\naF1.008996937926217e-06\naF1.4835252086872284e-06\naF3.1576167582848848e-06\naF1.2998823253044189e-08\naF1.1087103239650855e-05\naF-1.0169180865765287e-08\naF0.000113513880632606\naF4.188854063764357e-06\naF1.2707618418181558e-06\naF2.678752574999078e-06\naF-2.834119456558618e-09\naF-1.3587188684135025e-08\naF1.3769363491817639e-06\naF2.5893718418861718e-05\naF-2.202229099735477e-09\naF1.036526127471919e-05\naF-3.794895606376306e-09\naF1.125045943097565e-06\naF-1.4179278532582295e-09\naF8.60701877415629e-05\naF7.85842407755047e-05\naF7.91169959005793e-07\naF2.5238111203593383e-05\naF-1.8106958262976097e-09\naF2.440950026993519e-07\naF6.637778196875987e-06\naF1.151010984706131e-05\naF7.946751767669313e-05\naF9.736212587245445e-07\naF2.9176424058198695e-05\naF1.1262222765730562e-07\naF2.5431497352491928e-05\naF1.0682316624767881e-06\naF8.13053563689275e-05\naF1.788864501286798e-06\naF1.0340040706075954e-05\naF2.4086190903141155e-06\naF8.614340088877899e-05\naa(lp29\nF2.478644770958078e-07\naF7.767654391160112e-07\naF3.697325342949521e-07\naF4.3906445023000334e-07\naF7.770998704284005e-07\naF4.1400709689927104e-07\naF1.7226147592209258e-05\naF1.7331599712127334e-05\naF2.3544931409172634e-07\naF3.5735914649411883e-07\naF2.4345165057803213e-06\naF9.368919329984328e-09\naF8.344241729656068e-07\naF6.158665251900186e-09\naF4.188854063764357e-06\naF4.156817138459757e-06\naF3.306594574272775e-08\naF3.287535122769569e-07\naF-2.1360142472611554e-09\naF-2.956825947363376e-09\naF3.3735915970562987e-07\naF1.6621974314301096e-05\naF-2.582685318538157e-09\naF3.824864192633058e-07\naF-2.516510801587615e-09\naF1.2414390916199642e-08\naF-3.401119435691128e-09\naF4.122591302283688e-06\naF3.931554255385843e-06\naF1.7454003294017017e-08\naF1.62476221144135e-05\naF-2.8994996616426784e-09\naF-1.1315378709024637e-08\naF7.850536474490342e-07\naF4.193152042352613e-07\naF3.905058137737422e-06\naF6.003227107437723e-09\naF1.7353403348466546e-05\naF4.5706058364639115e-09\naF1.6348696101831426e-05\naF2.3542833246816728e-07\naF3.903520649700151e-06\naF2.2184537623286117e-06\naF3.996612125791682e-07\naF2.317226187125982e-06\naF4.157810067015054e-06\naa(lp30\nF2.0820896763319063e-07\naF8.384045091292043e-07\naF4.241167403656842e-06\naF4.179301954103023e-06\naF7.236293432371534e-07\naF4.393961888674933e-06\naF3.743766000180841e-07\naF3.501603458795885e-07\naF2.1692633536689025e-07\naF2.958929678758059e-07\naF9.618127775789353e-08\naF1.0758466457841142e-07\naF3.4375293233991187e-07\naF3.3854221492000227e-08\naF1.2707618418181558e-06\naF3.306594574272775e-08\naF4.9782903888478145e-06\naF2.7929406951560055e-07\naF-2.899247045288717e-10\naF-7.611604247857816e-10\naF2.851032463998241e-07\naF1.7823416275869703e-07\naF-6.496878732367369e-11\naF4.245019406119887e-06\naF-5.046939864861534e-10\naF2.52543981003527e-06\naF1.5379402118286534e-10\naF1.217804090937331e-06\naF1.155245315882392e-06\naF8.197297769856637e-07\naF1.8401034306558004e-07\naF3.047633682555551e-11\naF2.7643849576545324e-07\naF5.825512224714289e-07\naF4.309534827434986e-06\naF1.1397515788961282e-06\naF1.912585279912702e-06\naF3.333561096688809e-07\naF1.9471270337293004e-07\naF1.8255727440915275e-07\naF2.2951425173730227e-07\naF1.1275450890906488e-06\naF1.8841866275162237e-07\naF4.2705102100241426e-06\naF1.4436829204094649e-07\naF1.250475304386417e-06\naa(lp31\nF2.83071829362075e-05\naF1.3143001358764263e-07\naF4.206302072060673e-06\naF5.12980620986851e-06\naF1.1612750430754822e-07\naF9.763313554660785e-06\naF2.1511467165465002e-06\naF2.1776940686961124e-06\naF2.8326887122751397e-05\naF3.112083685990123e-05\naF4.5525944471779505e-07\naF2.4130722703695205e-06\naF9.911951678492364e-08\naF2.146268315237101e-06\naF2.678752574999078e-06\naF3.287535122769569e-07\naF2.7929406951560055e-07\naF6.229079134807474e-05\naF-1.0789128125951087e-08\naF-5.3195296284300656e-08\naF3.152747720175408e-05\naF2.0095303254193014e-06\naF-9.870988759441226e-09\naF4.238354325530815e-06\naF-1.1814408650148823e-08\naF2.0479862537006138e-07\naF-9.84082492439861e-09\naF1.2624662362788368e-06\naF1.254118623262682e-06\naF1.5896606089582644e-07\naF2.0946829059355256e-06\naF-1.0022495578615357e-08\naF2.738559128423419e-06\naF8.621189112876429e-08\naF5.033784580591215e-06\naF1.191582466634005e-06\naF1.4807412642017825e-07\naF2.4816581425561787e-06\naF2.664282539731971e-06\naF2.051731381706469e-06\naF2.858190930402721e-05\naF1.128133863729192e-06\naF3.069994903266881e-07\naF4.29222125269811e-06\naF4.239042351558342e-07\naF1.2865722215815277e-06\naa(lp32\nF-8.379838826877038e-09\naF1.4498164711624837e-10\naF-9.08789156971189e-09\naF-4.134301586370756e-08\naF3.6840164543953304e-10\naF-1.328102802511382e-08\naF-5.455624243377046e-09\naF-4.851164777910885e-09\naF-7.4143463830230144e-09\naF-5.166534756089073e-08\naF-1.947804586948968e-09\naF2.3642049694412045e-09\naF2.978382897487267e-10\naF1.0284213295461584e-09\naF-2.834119456558618e-09\naF-2.1360142472611554e-09\naF-2.899247045288717e-10\naF-1.0789128125951087e-08\naF1.379699713441838e-09\naF9.399569507077775e-10\naF-1.0232917926486836e-08\naF-3.916360367005094e-09\naF9.249149289909271e-10\naF-9.976136632085668e-09\naF9.098782941915811e-10\naF-1.3095573821195656e-11\naF9.78632766848986e-10\naF-1.0121786442965157e-08\naF-4.1028984690602443e-10\naF3.7737663446155836e-10\naF-4.690751404519299e-09\naF9.518687345244588e-10\naF2.3519909075259532e-09\naF5.162485120042357e-10\naF-1.2943812692828147e-08\naF4.296365030845127e-10\naF1.5216757541105878e-10\naF-5.159040494098844e-09\naF2.603886575638994e-09\naF-4.39163950150726e-09\naF-6.379755957295898e-09\naF1.5489960863092006e-09\naF-1.6761250473211129e-09\naF-1.0723171152499988e-08\naF-1.944836343877132e-09\naF-2.600744954981035e-09\naa(lp33\nF-1.0690127995222846e-08\naF2.6701011271550177e-10\naF-1.2456450828380627e-08\naF-1.5870547295791355e-08\naF3.947158342302268e-10\naF-4.566430830945414e-08\naF-8.047230516595025e-09\naF-8.679041101085674e-09\naF-9.525388650247699e-09\naF-1.0439912648964346e-08\naF-2.137498862674835e-09\naF2.3073107757797093e-09\naF6.07104181068522e-11\naF8.597658605554995e-10\naF-1.3587188684135025e-08\naF-2.956825947363376e-09\naF-7.611604247857816e-10\naF-5.3195296284300656e-08\naF9.399569507077775e-10\naF1.5576843792570564e-09\naF-1.150567298912955e-08\naF-7.4106835495935576e-09\naF9.945221325101532e-10\naF-1.3505031914126595e-08\naF9.760870621669967e-10\naF-3.8723223288271003e-10\naF1.0656935484433455e-09\naF-3.939796804975311e-09\naF-1.7798089597843044e-09\naF2.2102458578116074e-10\naF-8.18459149827551e-09\naF1.0300622305797559e-09\naF2.544097234059246e-09\naF4.2466358051287554e-10\naF-1.6501520761347068e-08\naF-8.868523791186383e-10\naF-1.0475893091234061e-10\naF-1.1722194554441544e-08\naF2.6739059383504977e-09\naF-7.883248920028036e-09\naF-8.274962609923988e-09\naF2.902673660177988e-10\naF-1.3797022296397048e-09\naF-1.4409776285042743e-08\naF-1.868442759587403e-09\naF-4.235896358938414e-09\naa(lp34\nF2.7096578705411e-05\naF1.242618065359621e-07\naF4.313167699956701e-06\naF5.322170514788866e-06\naF1.1154735697018645e-07\naF5.135292337169851e-06\naF2.213182994026442e-06\naF2.396384000201807e-06\naF2.725305700417173e-05\naF3.173342142519265e-05\naF4.6234043093805894e-07\naF2.321367954113995e-06\naF1.0286495550593994e-07\naF2.0669856052704886e-06\naF1.3769363491817639e-06\naF3.3735915970562987e-07\naF2.851032463998241e-07\naF3.152747720175408e-05\naF-1.0232917926486836e-08\naF-1.150567298912955e-08\naF6.336352918236665e-05\naF2.077094262624977e-06\naF-8.801423004213696e-09\naF4.326922143912686e-06\naF-5.1273731130488824e-08\naF2.0876330978830734e-07\naF-8.542279353407013e-09\naF1.3192085338551485e-06\naF1.3012596887525884e-06\naF1.6348671053040774e-07\naF2.1541704090845396e-06\naF-8.839237560803225e-09\naF2.626304110171002e-06\naF8.381510635539422e-08\naF1.018156194886374e-05\naF1.2435209654329926e-06\naF1.511849893803866e-07\naF2.2609482801837876e-06\naF2.559533255578365e-06\naF2.114627133080784e-06\naF2.7688029240840553e-05\naF1.1851208231420507e-06\naF3.160538237751366e-07\naF4.366176021536464e-06\naF4.3251340724737483e-07\naF2.602876307862707e-06\naa(lp35\nF1.6815112309646007e-06\naF2.6383294706126426e-06\naF2.9056449072925628e-06\naF3.5468476489567188e-06\naF2.7142305781935546e-06\naF3.36808105790612e-06\naF9.408483159044322e-05\naF9.487861261530569e-05\naF1.6713172370037847e-06\naF2.188623135133839e-06\naF8.731763888613995e-06\naF-2.293715642715863e-08\naF3.2013483281757095e-06\naF1.9723757082099403e-08\naF2.5893718418861718e-05\naF1.6621974314301096e-05\naF1.7823416275869703e-07\naF2.0095303254193014e-06\naF-3.916360367005094e-09\naF-7.4106835495935576e-09\naF2.077094262624977e-06\naF0.00012270165899058835\naF-2.88953892353934e-09\naF3.116644536233312e-06\naF-5.611691249526802e-09\naF2.9484200161146637e-08\naF-7.226520347048228e-09\naF2.605543212037401e-05\naF2.387190793001624e-05\naF-6.566546283664035e-08\naF9.153493847469788e-05\naF-5.615203816202464e-09\naF-1.6334749498086265e-07\naF2.787679360511526e-06\naF3.4121437084070934e-06\naF2.3839234955881435e-05\naF-6.173273355337037e-08\naF9.526949892812809e-05\naF-8.371504534382716e-08\naF9.207192464134567e-05\naF1.3409517082154821e-06\naF2.40405421811703e-05\naF7.527892216031398e-06\naF3.184470532077607e-06\naF8.093718890369644e-06\naF2.593164748129199e-05\naa(lp36\nF-7.85691886300869e-09\naF-8.586282019078799e-10\naF-2.768495885307569e-08\naF-1.173142137298149e-08\naF-4.1111565541675143e-10\naF-1.3442832961896484e-08\naF-6.109380445205152e-09\naF-6.71642357495745e-09\naF-6.357490617643038e-09\naF-7.57249779418293e-09\naF-2.383305245870753e-09\naF2.33648004643694e-09\naF3.432449391475138e-10\naF1.0511165160077916e-09\naF-2.202229099735477e-09\naF-2.582685318538157e-09\naF-6.496878732367369e-11\naF-9.870988759441226e-09\naF9.249149289909271e-10\naF9.945221325101532e-10\naF-8.801423004213696e-09\naF-2.88953892353934e-09\naF1.7156017482400455e-09\naF-1.0170652579289969e-08\naF9.58533672781254e-10\naF1.715756517161631e-10\naF1.185313486295951e-09\naF-1.5353687726970653e-09\naF1.0691726685481202e-09\naF2.732326331801045e-10\naF-5.3835110829804554e-09\naF1.1346788794085866e-09\naF2.5978353497940746e-09\naF1.6151319544640934e-11\naF-1.2696679767736962e-08\naF2.0494920882519404e-09\naF2.288440244266908e-10\naF-7.0199743430716e-09\naF2.687901155383096e-09\naF-5.008755588873197e-09\naF-3.818291977807471e-08\naF2.887868191014746e-09\naF-2.2402323976495495e-09\naF-1.1317292668221778e-08\naF-2.4379957727182868e-09\naF-1.8885596084846933e-09\naa(lp37\nF3.6459872209809558e-06\naF6.223009246872418e-07\naF6.634288090981697e-05\naF6.568298146048233e-05\naF7.609113337076505e-07\naF6.801828225425576e-05\naF3.840450026642073e-06\naF3.6144363466548755e-06\naF6.6184491468740705e-06\naF4.433023943254802e-06\naF3.406597526935998e-07\naF8.995031684257245e-08\naF9.856088976484066e-07\naF8.153373695041802e-08\naF1.036526127471919e-05\naF3.824864192633058e-07\naF4.245019406119887e-06\naF4.238354325530815e-06\naF-9.976136632085668e-09\naF-1.3505031914126595e-08\naF4.326922143912686e-06\naF3.116644536233312e-06\naF-1.0170652579289969e-08\naF0.00010321792995669006\naF-1.1946221302335562e-08\naF4.469550962428026e-06\naF-1.3567270096719685e-08\naF1.0700998068735476e-05\naF9.25272868711465e-06\naF6.182643374432766e-06\naF2.9665714043358237e-06\naF-3.379541345494531e-08\naF7.033562255752415e-08\naF8.553885991536219e-07\naF6.716219491199249e-05\naF9.498569787904209e-06\naF4.6042145720381095e-06\naF3.4483920015115465e-06\naF9.590584075825846e-08\naF2.916477410795772e-06\naF3.6703735870106223e-06\naF9.61479938865537e-06\naF2.4842208527018667e-07\naF6.566819822227656e-05\naF3.2594900759464146e-07\naF1.0517531574852376e-05\naa(lp38\nF-9.783218710552835e-09\naF2.1624872274656843e-10\naF-1.0974790967148132e-08\naF-1.4352542247668702e-08\naF3.9249857257691605e-10\naF-1.5330449099479642e-08\naF-6.146556622095429e-09\naF-8.753667925291327e-09\naF-8.716355745282526e-09\naF-1.020634919707648e-08\naF-2.034769622072472e-09\naF2.3152974813290886e-09\naF1.968366699693742e-10\naF9.304206281916085e-10\naF-3.794895606376306e-09\naF-2.516510801587615e-09\naF-5.046939864861534e-10\naF-1.1814408650148823e-08\naF9.098782941915811e-10\naF9.760870621669967e-10\naF-5.1273731130488824e-08\naF-5.611691249526802e-09\naF9.58533672781254e-10\naF-1.1946221302335562e-08\naF1.450860643166586e-09\naF-1.9342083570402026e-10\naF1.0205310643966514e-09\naF-3.2900290344310387e-09\naF-1.1862572988581609e-09\naF2.8281246418104203e-10\naF-6.386074428519576e-09\naF9.895936099040686e-10\naF2.4302717440788835e-09\naF4.843010554692872e-10\naF-4.281907623856756e-08\naF-3.2070160372173485e-10\naF1.631875823505404e-11\naF-7.056785949038546e-09\naF2.6192807229260703e-09\naF-6.085390585711914e-09\naF-7.570547507893699e-09\naF8.254021677285348e-10\naF-1.539477839960061e-09\naF-1.2774584323423702e-08\naF-1.910991436843696e-09\naF-1.1794396358733847e-08\naa(lp39\nF1.5699427782287065e-07\naF6.413066880380649e-07\naF4.476868323372622e-06\naF4.368325244214021e-06\naF5.704902428077479e-07\naF4.593656696100128e-06\naF1.5351407232755704e-07\naF1.3495481298067017e-07\naF1.6384665164218587e-07\naF2.143649797711922e-07\naF7.083563336942533e-08\naF8.422247031227934e-08\naF3.1095949381866813e-07\naF3.1323604375964225e-08\naF1.125045943097565e-06\naF1.2414390916199642e-08\naF2.52543981003527e-06\naF2.0479862537006138e-07\naF-1.3095573821195656e-11\naF-3.8723223288271003e-10\naF2.0876330978830734e-07\naF2.9484200161146637e-08\naF1.715756517161631e-10\naF4.469550962428026e-06\naF-1.9342083570402026e-10\naF3.6276517972324783e-06\naF3.4353859514871403e-10\naF1.0769946075887555e-06\naF1.045535485026723e-06\naF8.315686464878243e-07\naF3.192188678804973e-08\naF2.496635870199598e-10\naF2.0478181885461433e-07\naF4.791569066688214e-07\naF4.507123160311371e-06\naF1.0368991896123458e-06\naF1.736852398329855e-06\naF1.2136069400488958e-07\naF1.470179002080435e-07\naF3.237640205298226e-08\naF1.7380316672188113e-07\naF1.0324527680985434e-06\naF1.3681160268981003e-07\naF4.488000681904998e-06\naF1.0718165034455674e-07\naF1.1075181258187596e-06\naa(lp40\nF-4.670790226088323e-08\naF-8.385638278750311e-10\naF-1.2122790775571977e-08\naF-1.5433940103943362e-08\naF-3.4139796967785806e-10\naF-1.7370872485420275e-08\naF-9.281240402188814e-09\naF-9.92422313857624e-09\naF-6.281815921939454e-09\naF-7.077650472308238e-09\naF-2.9102066609710944e-09\naF2.8102228119471254e-09\naF5.719492555169745e-10\naF1.151417561700564e-09\naF-1.4179278532582295e-09\naF-3.401119435691128e-09\naF1.5379402118286534e-10\naF-9.84082492439861e-09\naF9.78632766848986e-10\naF1.0656935484433455e-09\naF-8.542279353407013e-09\naF-7.226520347048228e-09\naF1.185313486295951e-09\naF-1.3567270096719685e-08\naF1.0205310643966514e-09\naF3.4353859514871403e-10\naF2.025154355910186e-09\naF-7.196438040545179e-10\naF-2.5157864592702964e-09\naF1.2578863347707943e-10\naF-8.784702623886452e-09\naF1.2557547106405712e-09\naF3.666376073144021e-09\naF1.5100384051749855e-10\naF-1.652141064260927e-08\naF3.2406887167145176e-09\naF3.2937893950028824e-10\naF-1.024016878498001e-08\naF3.462819315308178e-09\naF-7.739276354788637e-09\naF-4.381008965653805e-09\naF4.508156534792413e-09\naF-2.541576708730431e-09\naF-3.987951626351227e-08\naF-2.8480634017934475e-09\naF-1.0952632883640204e-09\naa(lp41\nF8.884613415928706e-07\naF6.149568103902728e-06\naF1.083586380353499e-05\naF1.2971221366766443e-05\naF6.361694323914971e-06\naF1.1837751596083566e-05\naF3.05579386473022e-05\naF2.9883941786680368e-05\naF9.215507212011474e-07\naF2.655399258908865e-06\naF3.067901562567988e-06\naF-1.1689072899895019e-08\naF1.0815047251307653e-05\naF-2.7385359384656907e-08\naF8.60701877415629e-05\naF4.122591302283688e-06\naF1.217804090937331e-06\naF1.2624662362788368e-06\naF-1.0121786442965157e-08\naF-3.939796804975311e-09\naF1.3192085338551485e-06\naF2.605543212037401e-05\naF-1.5353687726970653e-09\naF1.0700998068735476e-05\naF-3.2900290344310387e-09\naF1.0769946075887555e-06\naF-7.196438040545179e-10\naF0.00011699237563233284\naF7.56066313727096e-05\naF7.779132569439593e-07\naF2.536248037292417e-05\naF-1.1537985867979222e-09\naF2.211450943766795e-07\naF6.489154408724323e-06\naF1.1944170426502154e-05\naF7.68500889350267e-05\naF9.344343107148004e-07\naF2.9378498928082204e-05\naF8.700168635783685e-08\naF2.5570942482023758e-05\naF9.907823181379837e-07\naF7.91689231944648e-05\naF1.6878035514663e-06\naF1.0659669054131908e-05\naF2.3128956122199457e-06\naF8.705437675825264e-05\naa(lp42\nF1.4576965183488913e-06\naF5.9237073130949205e-06\naF9.354650213431007e-06\naF1.021536528488102e-05\naF6.1314158191755156e-06\naF1.0027835923755472e-05\naF2.738943906977795e-05\naF2.6914653935570502e-05\naF1.0321310041159544e-06\naF1.4085459891504513e-06\naF2.988980989888161e-06\naF2.0877598533019104e-08\naF1.0576139702882778e-05\naF4.190863424486783e-09\naF7.85842407755047e-05\naF3.931554255385843e-06\naF1.155245315882392e-06\naF1.254118623262682e-06\naF-4.1028984690602443e-10\naF-1.7798089597843044e-09\naF1.3012596887525884e-06\naF2.387190793001624e-05\naF1.0691726685481202e-09\naF9.25272868711465e-06\naF-1.1862572988581609e-09\naF1.045535485026723e-06\naF-2.5157864592702964e-09\naF7.56066313727096e-05\naF0.00010772672292635512\naF7.525511547238489e-07\naF2.331098147362803e-05\naF1.7143021981950527e-09\naF1.9317591827036646e-07\naF6.270763770616471e-06\naF1.0084794998795465e-05\naF7.782950494198733e-05\naF9.252027794473222e-07\naF2.6536471946386436e-05\naF9.692683163523008e-08\naF2.3467875744392162e-05\naF1.0928671507954167e-06\naF7.876935685893374e-05\naF1.7143373209366458e-06\naF9.53578335395445e-06\naF2.291653665293272e-06\naF7.742118182566301e-05\naa(lp43\nF1.4235685569127781e-07\naF1.6355312350901207e-07\naF6.255188176434663e-06\naF6.189544386364473e-06\naF1.765569870562282e-07\naF6.412725402005241e-06\naF-5.996147311055236e-08\naF-6.799097376475844e-08\naF1.43472770454914e-07\naF1.6660463121212472e-07\naF5.281409069048713e-08\naF3.446791808327785e-08\naF1.8668246199297022e-07\naF2.2152165194879287e-08\naF7.91169959005793e-07\naF1.7454003294017017e-08\naF8.197297769856637e-07\naF1.5896606089582644e-07\naF3.7737663446155836e-10\naF2.2102458578116074e-10\naF1.6348671053040774e-07\naF-6.566546283664035e-08\naF2.732326331801045e-10\naF6.182643374432766e-06\naF2.8281246418104203e-10\naF8.315686464878243e-07\naF1.2578863347707943e-10\naF7.779132569439593e-07\naF7.525511547238489e-07\naF8.912087679711346e-07\naF-7.323902841771649e-08\naF2.1210821473152097e-10\naF5.499870063172945e-08\naF1.8547867448352614e-07\naF6.336610750741644e-06\naF7.621502034190588e-07\naF8.157131365595746e-07\naF-7.597229047954678e-08\naF4.6443433736561756e-08\naF-6.881883784048351e-08\naF1.4717165741732328e-07\naF7.799297669183714e-07\naF6.441902473663714e-08\naF6.163616895163866e-06\naF6.465313918214179e-08\naF7.888677159462167e-07\naa(lp44\nF1.6592603456982476e-06\naF2.6325470895878072e-06\naF2.9135601585864873e-06\naF3.367035323041124e-06\naF2.69614907261554e-06\naF3.2101160126925465e-06\naF9.024222002291267e-05\naF9.15144884673621e-05\naF1.7518419645340488e-06\naF2.25691022135481e-06\naF8.606234069611069e-06\naF-9.310537117475571e-09\naF3.141742974823194e-06\naF2.9742354202773146e-08\naF2.5238111203593383e-05\naF1.62476221144135e-05\naF1.8401034306558004e-07\naF2.0946829059355256e-06\naF-4.690751404519299e-09\naF-8.18459149827551e-09\naF2.1541704090845396e-06\naF9.153493847469788e-05\naF-5.3835110829804554e-09\naF2.9665714043358237e-06\naF-6.386074428519576e-09\naF3.192188678804973e-08\naF-8.784702623886452e-09\naF2.536248037292417e-05\naF2.331098147362803e-05\naF-7.323902841771649e-08\naF0.00011838297880404773\naF-6.514754384434263e-09\naF-1.5540710617410336e-07\naF2.757485778084791e-06\naF3.2441642504558383e-06\naF2.3247649802870423e-05\naF-6.170762026831308e-08\naF9.229382729717723e-05\naF-7.25423787819201e-08\naF9.047050707829147e-05\naF1.795436032351296e-06\naF2.3364641379322467e-05\naF7.453850090138433e-06\naF2.988868613643337e-06\naF7.995251337985896e-06\naF2.5258230513020612e-05\naa(lp45\nF-8.06619891402573e-09\naF-8.010330835336582e-10\naF-1.0578268754114786e-08\naF-1.3768391930147251e-08\naF-3.2759213152745143e-10\naF-1.5580809732156868e-08\naF-7.525692578829039e-09\naF-8.134254814592193e-09\naF-4.1922336862719664e-08\naF-7.4930033717529e-09\naF-2.5763824927436976e-09\naF2.560302333203549e-09\naF5.142205131524237e-10\naF1.1022389171432077e-09\naF-1.8106958262976097e-09\naF-2.8994996616426784e-09\naF3.047633682555551e-11\naF-1.0022495578615357e-08\naF9.518687345244588e-10\naF1.0300622305797559e-09\naF-8.839237560803225e-09\naF-5.615203816202464e-09\naF1.1346788794085866e-09\naF-3.379541345494531e-08\naF9.895936099040686e-10\naF2.496635870199598e-10\naF1.2557547106405712e-09\naF-1.1537985867979222e-09\naF1.7143021981950527e-09\naF2.1210821473152097e-10\naF-6.514754384434263e-09\naF1.8447802753563262e-09\naF3.1039258339211354e-09\naF1.3762939941196388e-10\naF-1.4787948194904288e-08\naF-1.0871582350236677e-10\naF2.8031552048096227e-10\naF-8.433496586470433e-09\naF3.0545497647285235e-09\naF-5.9086994032014225e-09\naF-4.655939443454673e-09\naF3.971042651437946e-09\naF-2.3368707267134615e-09\naF-1.3200260922780128e-08\naF-2.583584221600926e-09\naF-1.5024187852042786e-09\naa(lp46\nF2.7867439611644824e-06\naF1.7610394407481147e-07\naF6.396296042705504e-08\naF1.1620303443130043e-07\naF1.4525633541949191e-07\naF1.2565209366457854e-07\naF-7.425281099997898e-08\naF-7.929604359713465e-08\naF2.770137781410757e-06\naF2.4479170731587703e-06\naF1.0651714110892371e-07\naF1.6236789795472037e-06\naF6.288695410411584e-08\naF5.139755273468157e-07\naF2.440950026993519e-07\naF-1.1315378709024637e-08\naF2.7643849576545324e-07\naF2.738559128423419e-06\naF2.3519909075259532e-09\naF2.544097234059246e-09\naF2.626304110171002e-06\naF-1.6334749498086265e-07\naF2.5978353497940746e-09\naF7.033562255752415e-08\naF2.4302717440788835e-09\naF2.0478181885461433e-07\naF3.666376073144021e-09\naF2.211450943766795e-07\naF1.9317591827036646e-07\naF5.499870063172945e-08\naF-1.5540710617410336e-07\naF3.1039258339211354e-09\naF5.311941728332166e-06\naF1.149268880912892e-07\naF1.2017072082172912e-07\naF1.8884076425475118e-07\naF1.3195946608990542e-07\naF-8.416680352864209e-08\naF2.444099250834341e-06\naF-1.6184735503629144e-07\naF2.7665419525263855e-06\naF1.90239145471905e-07\naF1.712602335751993e-07\naF7.244807220980012e-08\naF1.5083788188467563e-07\naF2.3279946277651007e-07\naa(lp47\nF7.378827510369497e-08\naF2.5148970171382543e-06\naF8.393955560177684e-07\naF8.453107052623964e-07\naF2.312971393705557e-06\naF8.908773956984242e-07\naF2.9916882612090835e-06\naF3.007637445836943e-06\naF6.46788624741171e-08\naF9.195730171238086e-08\naF9.80748342370161e-07\naF4.081822324492162e-08\naF1.3775572899259353e-06\naF1.6842346760404887e-08\naF6.637778196875987e-06\naF7.850536474490342e-07\naF5.825512224714289e-07\naF8.621189112876429e-08\naF5.162485120042357e-10\naF4.2466358051287554e-10\naF8.381510635539422e-08\naF2.787679360511526e-06\naF1.6151319544640934e-11\naF8.553885991536219e-07\naF4.843010554692872e-10\naF4.791569066688214e-07\naF1.5100384051749855e-10\naF6.489154408724323e-06\naF6.270763770616471e-06\naF1.8547867448352614e-07\naF2.757485778084791e-06\naF1.3762939941196388e-10\naF1.149268880912892e-07\naF4.024013883067785e-06\naF8.694369102317647e-07\naF6.273983466782185e-06\naF3.6314294766714655e-07\naF3.0100589485101293e-06\naF7.606936984152389e-08\naF2.761451503828436e-06\naF6.090383059553897e-08\naF6.328259530246672e-06\naF1.097437150721108e-06\naF8.727289693882235e-07\naF1.0466249794814585e-06\naF6.584617620547204e-06\naa(lp48\nF4.035359417518654e-06\naF6.540477124090837e-07\naF6.919452185277539e-05\naF8.142652417820661e-05\naF7.864960826999727e-07\naF7.833823372654595e-05\naF4.3722210545840374e-06\naF4.227110384443878e-06\naF4.0575093445522466e-06\naF5.4140428198584e-06\naF3.8270967965582634e-07\naF1.1677390969615241e-07\naF1.009745957692922e-06\naF9.646847720031986e-08\naF1.151010984706131e-05\naF4.193152042352613e-07\naF4.309534827434986e-06\naF5.033784580591215e-06\naF-1.2943812692828147e-08\naF-1.6501520761347068e-08\naF1.018156194886374e-05\naF3.4121437084070934e-06\naF-1.2696679767736962e-08\naF6.716219491199249e-05\naF-4.281907623856756e-08\naF4.507123160311371e-06\naF-1.652141064260927e-08\naF1.1944170426502154e-05\naF1.0084794998795465e-05\naF6.336610750741644e-06\naF3.2441642504558383e-06\naF-1.4787948194904288e-08\naF1.2017072082172912e-07\naF8.694369102317647e-07\naF0.00011889305037711315\naF1.0215654868946452e-05\naF4.625854808427606e-06\naF3.915472385500476e-06\naF1.3442298466362777e-07\naF3.314106740120753e-06\naF4.118893978303248e-06\naF1.0464125804588957e-05\naF2.924230163527815e-07\naF6.603239682488272e-05\naF3.7045713386006733e-07\naF1.2574221951143266e-05\naa(lp49\nF9.481390347223214e-07\naF5.912286719527957e-06\naF9.49372165854896e-06\naF1.0352331711505523e-05\naF6.1276582223734425e-06\naF1.0153036381478733e-05\naF2.7370811256230488e-05\naF2.6883810184895877e-05\naF1.1148726348228366e-06\naF1.3564568218825192e-06\naF2.960094201423228e-06\naF1.545033192326979e-08\naF1.0637684930270473e-05\naF-9.859512461418719e-11\naF7.946751767669313e-05\naF3.905058137737422e-06\naF1.1397515788961282e-06\naF1.191582466634005e-06\naF4.296365030845127e-10\naF-8.868523791186383e-10\naF1.2435209654329926e-06\naF2.3839234955881435e-05\naF2.0494920882519404e-09\naF9.498569787904209e-06\naF-3.2070160372173485e-10\naF1.0368991896123458e-06\naF3.2406887167145176e-09\naF7.68500889350267e-05\naF7.782950494198733e-05\naF7.621502034190588e-07\naF2.3247649802870423e-05\naF-1.0871582350236677e-10\naF1.8884076425475118e-07\naF6.273983466782185e-06\naF1.0215654868946452e-05\naF0.00010840041401800696\naF9.236224823230563e-07\naF2.6495278368562667e-05\naF9.199449924768071e-08\naF2.343706474693573e-05\naF1.040150184639627e-06\naF7.9256634192429e-05\naF1.6688715549437903e-06\naF9.348951154727514e-06\naF2.2539929487361324e-06\naF7.846387337496161e-05\naa(lp50\nF1.224375625620223e-07\naF4.324400295406925e-07\naF4.624469370876214e-06\naF4.4858846841333954e-06\naF4.046448659854122e-07\naF4.709517363790103e-06\naF-1.101594740351335e-09\naF-1.3910901681195076e-08\naF1.2700198183911896e-07\naF1.5322092366180024e-07\naF5.810443171326456e-08\naF5.96504180172688e-08\naF2.703214297843418e-07\naF2.7509975416262535e-08\naF9.736212587245445e-07\naF6.003227107437723e-09\naF1.912585279912702e-06\naF1.4807412642017825e-07\naF1.5216757541105878e-10\naF-1.0475893091234061e-10\naF1.511849893803866e-07\naF-6.173273355337037e-08\naF2.288440244266908e-10\naF4.6042145720381095e-06\naF1.631875823505404e-11\naF1.736852398329855e-06\naF3.2937893950028824e-10\naF9.344343107148004e-07\naF9.252027794473222e-07\naF8.157131365595746e-07\naF-6.170762026831308e-08\naF2.8031552048096227e-10\naF1.3195946608990542e-07\naF3.6314294766714655e-07\naF4.625854808427606e-06\naF9.236224823230563e-07\naF2.431002939888593e-06\naF-2.4246649490700152e-08\naF9.790122929021266e-08\naF-6.001906747061235e-08\naF1.33991206932119e-07\naF9.272113262182859e-07\naF9.776481324027659e-08\naF4.613990119435827e-06\naF8.290149266263269e-08\naF9.603493971371108e-07\naa(lp51\nF1.8325720258338767e-06\naF2.915190678366022e-06\naF3.387399139486413e-06\naF4.057528730606997e-06\naF2.968231937937785e-06\naF4.067990121566583e-06\naF0.00010356718560968055\naF0.00010290025070913108\naF1.8139332480144229e-06\naF2.355574052596928e-06\naF9.329121784872998e-06\naF2.2682751264269252e-08\naF3.420762672021562e-06\naF4.119031288378978e-08\naF2.9176424058198695e-05\naF1.7353403348466546e-05\naF3.333561096688809e-07\naF2.4816581425561787e-06\naF-5.159040494098844e-09\naF-1.1722194554441544e-08\naF2.2609482801837876e-06\naF9.526949892812809e-05\naF-7.0199743430716e-09\naF3.4483920015115465e-06\naF-7.056785949038546e-09\naF1.2136069400488958e-07\naF-1.024016878498001e-08\naF2.9378498928082204e-05\naF2.6536471946386436e-05\naF-7.597229047954678e-08\naF9.229382729717723e-05\naF-8.433496586470433e-09\naF-8.416680352864209e-08\naF3.0100589485101293e-06\naF3.915472385500476e-06\naF2.6495278368562667e-05\naF-2.4246649490700152e-08\naF0.00012549158447941583\naF-2.402330792834175e-08\naF9.322949807676631e-05\naF1.8589864330983733e-06\naF2.666232698756883e-05\naF8.099953743675676e-06\naF3.537509156367477e-06\naF8.677837872656163e-06\naF2.9186282710118833e-05\naa(lp52\nF2.7136231766056226e-06\naF1.1804586499984275e-07\naF9.409874738850628e-08\naF1.3155499087052292e-07\naF9.696159731231975e-08\naF1.3836486409234495e-07\naF-2.477510378348803e-08\naF-2.390810337328901e-08\naF2.698690413428618e-06\naF2.3907045938166866e-06\naF8.242736803026995e-08\naF1.344426706290746e-06\naF4.235856082295574e-08\naF4.779610215472568e-07\naF1.1262222765730562e-07\naF4.5706058364639115e-09\naF1.9471270337293004e-07\naF2.664282539731971e-06\naF2.603886575638994e-09\naF2.6739059383504977e-09\naF2.559533255578365e-06\naF-8.371504534382716e-08\naF2.687901155383096e-09\naF9.590584075825846e-08\naF2.6192807229260703e-09\naF1.470179002080435e-07\naF3.462819315308178e-09\naF8.700168635783685e-08\naF9.692683163523008e-08\naF4.6443433736561756e-08\naF-7.25423787819201e-08\naF3.0545497647285235e-09\naF2.444099250834341e-06\naF7.606936984152389e-08\naF1.3442298466362777e-07\naF9.199449924768071e-08\naF9.790122929021266e-08\naF-2.402330792834175e-08\naF3.1700125624823655e-06\naF-7.967737653914902e-08\naF2.6969813759363967e-06\naF9.070785983965209e-08\naF1.1582698834067822e-07\naF9.555287651463363e-08\naF1.0732995507997466e-07\naF1.003935976257517e-07\naa(lp53\nF1.7266424332891387e-06\naF2.6270179705648644e-06\naF2.9848108150691087e-06\naF3.4415110607153315e-06\naF2.6954038727962725e-06\naF3.2759826888416703e-06\naF9.15398831941407e-05\naF9.261193259551892e-05\naF1.4881817255097701e-06\naF2.2210161261132346e-06\naF8.627815170326012e-06\naF-1.664964906448477e-08\naF3.1565715592587125e-06\naF2.5137351088904186e-08\naF2.5431497352491928e-05\naF1.6348696101831426e-05\naF1.8255727440915275e-07\naF2.051731381706469e-06\naF-4.39163950150726e-09\naF-7.883248920028036e-09\naF2.114627133080784e-06\naF9.207192464134567e-05\naF-5.008755588873197e-09\naF2.916477410795772e-06\naF-6.085390585711914e-09\naF3.237640205298226e-08\naF-7.739276354788637e-09\naF2.5570942482023758e-05\naF2.3467875744392162e-05\naF-6.881883784048351e-08\naF9.047050707829147e-05\naF-5.9086994032014225e-09\naF-1.6184735503629144e-07\naF2.761451503828436e-06\naF3.314106740120753e-06\naF2.343706474693573e-05\naF-6.001906747061235e-08\naF9.322949807676631e-05\naF-7.967737653914902e-08\naF0.0001192142645479307\naF1.7601176659184e-06\naF2.3553783043808637e-05\naF7.4572657948670085e-06\naF3.1045263552328274e-06\naF8.00726191618767e-06\naF2.5458944498448374e-05\naa(lp54\nF2.8790863524610477e-05\naF8.233359928471988e-08\naF5.974545211281339e-06\naF4.151236683501744e-06\naF7.5969717127584e-08\naF4.122935274253574e-06\naF1.8242211672334637e-06\naF1.8400853596078271e-06\naF2.84916500932935e-05\naF2.6268863550950176e-05\naF3.200337120678756e-07\naF2.4438021906394886e-06\naF8.529450481514568e-08\naF2.1547418524791272e-06\naF1.0682316624767881e-06\naF2.3542833246816728e-07\naF2.2951425173730227e-07\naF2.858190930402721e-05\naF-6.379755957295898e-09\naF-8.274962609923988e-09\naF2.7688029240840553e-05\naF1.3409517082154821e-06\naF-3.818291977807471e-08\naF3.6703735870106223e-06\naF-7.570547507893699e-09\naF1.7380316672188113e-07\naF-4.381008965653805e-09\naF9.907823181379837e-07\naF1.0928671507954167e-06\naF1.4717165741732328e-07\naF1.795436032351296e-06\naF-4.655939443454673e-09\naF2.7665419525263855e-06\naF6.090383059553897e-08\naF4.118893978303248e-06\naF1.040150184639627e-06\naF1.33991206932119e-07\naF1.8589864330983733e-06\naF2.6969813759363967e-06\naF1.7601176659184e-06\naF5.7388797502094284e-05\naF7.70254531755054e-07\naF1.712093885092773e-07\naF3.729087378547227e-06\naF2.8036915075457576e-07\naF1.0215626686084498e-06\naa(lp55\nF8.847204411009172e-07\naF5.943683282950067e-06\naF9.690010122488167e-06\naF1.0609560166929189e-05\naF6.171093808408704e-06\naF1.0393847370335543e-05\naF2.75764259509183e-05\naF2.7068410818863366e-05\naF9.160239045169456e-07\naF1.3040548436686717e-06\naF2.9495587431649424e-06\naF1.1636119994851237e-08\naF1.0806538442543405e-05\naF-4.388502607517381e-09\naF8.13053563689275e-05\naF3.903520649700151e-06\naF1.1275450890906488e-06\naF1.128133863729192e-06\naF1.5489960863092006e-09\naF2.902673660177988e-10\naF1.1851208231420507e-06\naF2.40405421811703e-05\naF2.887868191014746e-09\naF9.61479938865537e-06\naF8.254021677285348e-10\naF1.0324527680985434e-06\naF4.508156534792413e-09\naF7.91689231944648e-05\naF7.876935685893374e-05\naF7.799297669183714e-07\naF2.3364641379322467e-05\naF3.971042651437946e-09\naF1.90239145471905e-07\naF6.328259530246672e-06\naF1.0464125804588957e-05\naF7.9256634192429e-05\naF9.272113262182859e-07\naF2.666232698756883e-05\naF9.070785983965209e-08\naF2.3553783043808637e-05\naF7.70254531755054e-07\naF0.00011138163762889545\naF1.626037122689145e-06\naF9.572941693582283e-06\naF2.226201109569374e-06\naF8.051571561199282e-05\naa(lp56\nF1.9717511739071715e-07\naF1.9626447131134206e-06\naF2.3055963226456776e-07\naF2.876652432432771e-07\naF1.5411126068896693e-06\naF2.956745722917895e-07\naF8.00987846040618e-06\naF8.076960068707116e-06\naF1.8043239899876212e-07\naF3.317207167815657e-07\naF3.7974703559332357e-06\naF7.264807086562342e-08\naF5.458074697754513e-07\naF3.958064455719539e-08\naF1.788864501286798e-06\naF2.2184537623286117e-06\naF1.8841866275162237e-07\naF3.069994903266881e-07\naF-1.6761250473211129e-09\naF-1.3797022296397048e-09\naF3.160538237751366e-07\naF7.527892216031398e-06\naF-2.2402323976495495e-09\naF2.4842208527018667e-07\naF-1.539477839960061e-09\naF1.3681160268981003e-07\naF-2.541576708730431e-09\naF1.6878035514663e-06\naF1.7143373209366458e-06\naF6.441902473663714e-08\naF7.453850090138433e-06\naF-2.3368707267134615e-09\naF1.712602335751993e-07\naF1.097437150721108e-06\naF2.924230163527815e-07\naF1.6688715549437903e-06\naF9.776481324027659e-08\naF8.099953743675676e-06\naF1.1582698834067822e-07\naF7.4572657948670085e-06\naF1.712093885092773e-07\naF1.626037122689145e-06\naF1.1128952422574725e-05\naF2.6826220065826857e-07\naF4.576937270702645e-06\naF1.7454400619932774e-06\naa(lp57\nF7.238308412185243e-06\naF6.462962161994364e-07\naF6.608219284419434e-05\naF6.42216008027101e-05\naF7.814740234944772e-07\naF6.714285315030546e-05\naF3.921666412282951e-06\naF3.6999138231976392e-06\naF3.711511153094613e-06\naF4.452760851122221e-06\naF3.586196789308152e-07\naF8.837245288061377e-08\naF9.96921190608332e-07\naF8.145536025961124e-08\naF1.0340040706075954e-05\naF3.996612125791682e-07\naF4.2705102100241426e-06\naF4.29222125269811e-06\naF-1.0723171152499988e-08\naF-1.4409776285042743e-08\naF4.366176021536464e-06\naF3.184470532077607e-06\naF-1.1317292668221778e-08\naF6.566819822227656e-05\naF-1.2774584323423702e-08\naF4.488000681904998e-06\naF-3.987951626351227e-08\naF1.0659669054131908e-05\naF9.53578335395445e-06\naF6.163616895163866e-06\naF2.988868613643337e-06\naF-1.3200260922780128e-08\naF7.244807220980012e-08\naF8.727289693882235e-07\naF6.603239682488272e-05\naF9.348951154727514e-06\naF4.613990119435827e-06\naF3.537509156367477e-06\naF9.555287651463363e-08\naF3.1045263552328274e-06\naF3.729087378547227e-06\naF9.572941693582283e-06\naF2.6826220065826857e-07\naF0.00010355598176487146\naF3.4493336256526365e-07\naF1.0484917052165845e-05\naa(lp58\nF3.060244543508653e-07\naF1.6939949609823002e-06\naF3.103371993605168e-07\naF3.6922126543670097e-07\naF1.378842373524014e-06\naF3.72539857314479e-07\naF8.601085517497546e-06\naF8.660975476663185e-06\naF2.884371182471026e-07\naF4.4879236894259526e-07\naF3.6016464446751156e-06\naF6.983945974566205e-08\naF6.311058384413578e-07\naF3.633592845670408e-08\naF2.4086190903141155e-06\naF2.317226187125982e-06\naF1.4436829204094649e-07\naF4.239042351558342e-07\naF-1.944836343877132e-09\naF-1.868442759587403e-09\naF4.3251340724737483e-07\naF8.093718890369644e-06\naF-2.4379957727182868e-09\naF3.2594900759464146e-07\naF-1.910991436843696e-09\naF1.0718165034455674e-07\naF-2.8480634017934475e-09\naF2.3128956122199457e-06\naF2.291653665293272e-06\naF6.465313918214179e-08\naF7.995251337985896e-06\naF-2.583584221600926e-09\naF1.5083788188467563e-07\naF1.0466249794814585e-06\naF3.7045713386006733e-07\naF2.2539929487361324e-06\naF8.290149266263269e-08\naF8.677837872656163e-06\naF1.0732995507997466e-07\naF8.00726191618767e-06\naF2.8036915075457576e-07\naF2.226201109569374e-06\naF4.576937270702645e-06\naF3.4493336256526365e-07\naF9.085211028492707e-06\naF2.367931677509799e-06\naa(lp59\nF9.311179419650041e-07\naF6.242277825211269e-06\naF1.0640439128797654e-05\naF1.1883669520529378e-05\naF6.454686860776113e-06\naF1.1608526506201211e-05\naF3.0288542901451248e-05\naF2.971890242837408e-05\naF9.581061862102111e-07\naF1.4486843248603634e-06\naF3.1199244553017634e-06\naF1.3403439210924308e-09\naF1.0994257152697426e-05\naF-1.8136705197171427e-08\naF8.614340088877899e-05\naF4.157810067015054e-06\naF1.250475304386417e-06\naF1.2865722215815277e-06\naF-2.600744954981035e-09\naF-4.235896358938414e-09\naF2.602876307862707e-06\naF2.593164748129199e-05\naF-1.8885596084846933e-09\naF1.0517531574852376e-05\naF-1.1794396358733847e-08\naF1.1075181258187596e-06\naF-1.0952632883640204e-09\naF8.705437675825264e-05\naF7.742118182566301e-05\naF7.888677159462167e-07\naF2.5258230513020612e-05\naF-1.5024187852042786e-09\naF2.3279946277651007e-07\naF6.584617620547204e-06\naF1.2574221951143266e-05\naF7.846387337496161e-05\naF9.603493971371108e-07\naF2.9186282710118833e-05\naF1.003935976257517e-07\naF2.5458944498448374e-05\naF1.0215626686084498e-06\naF8.051571561199282e-05\naF1.7454400619932774e-06\naF1.0484917052165845e-05\naF2.367931677509799e-06\naF0.00011428555578460459\naaa(lp60\na(lp61\naasS'means'\np62\n(lp63\nF0.8315656474526625\naF1.1812630720559814\naF0.7225192603640751\naF0.8659777527200633\naF1.0288934644509071\naF0.8315443400405353\naF0.6400521636959673\naF0.631537711880591\naF0.8337330005943908\naF0.9868756355184136\naF0.8915878399561751\naF0.8351626252878165\naF0.6164627491856753\naF0.5673135304187956\naF0.7122407823395713\naF0.6456378068779963\naF1.1638662105762851\naF0.9412713193100862\naF1.1459319567110624\naF1.4543754994454317\naF0.9575592027808283\naF0.5132050847542383\naF1.1462366515108913\naF0.7204890469613506\naF1.3031487151553602\naF1.0089435732210141\naF1.4547365037531599\naF0.7335696736065676\naF0.6063633737247193\naF0.5837066949479416\naF0.5298161263634726\naF1.3034808367529394\naF1.1543512006877352\naF0.8702600243390773\naF0.843649719756497\naF0.5998072354807941\naF0.8465954775607664\naF0.6279078835294901\naF0.9987409238805244\naF0.5213231985938259\naF0.8431951045663341\naF0.5949397374422258\naF1.1977728371114646\naF0.7228255570362889\naF1.0472680269426282\naF0.7194272285729424\nasS'fix_cov'\np64\nI01\ns."
p2
sS'data'
p3
(dp4
S'Vnn_3pt_TEM_light_m0.8_th0.0'
p5
(igvar._utilities
GVarRef
p6
(dp7
S'loc'
p8
I0
sbsS'energy_HlG5_m0.8_th2.108'
p9
(igvar._utilities
GVarRef
p10
(dp11
g8
I1
sbsS'Vnn_3pt_TEM_light_m0.5_th1.261'
p12
(igvar._utilities
GVarRef
p13
(dp14
g8
I2
sbsS'energy_HcG5T_m0.65'
p15
(igvar._utilities
GVarRef
p16
(dp17
g8
I31
sbsS'energy_HlG5_m0.65_th2.108'
p18
(igvar._utilities
GVarRef
p19
(dp20
g8
I4
sbsS'energy_HcG5T_m0.5'
p21
(igvar._utilities
GVarRef
p22
(dp23
g8
I22
sbsS'Vnn_3pt_SCA_light_m0.5_th2.666'
p24
(igvar._utilities
GVarRef
p25
(dp26
g8
I6
sbsS'Vnn_3pt_SCA_light_m0.65_th2.666'
p27
(igvar._utilities
GVarRef
p28
(dp29
g8
I7
sbsS'Vnn_3pt_TEM_light_m0.65_th0.0'
p30
(igvar._utilities
GVarRef
p31
(dp32
g8
I8
sbsS'energy_HlG5_m0.5_th2.666'
p33
(igvar._utilities
GVarRef
p34
(dp35
g8
I10
sbsS'Vnn_3pt_SCA_light_m0.5_th0.0'
p36
(igvar._utilities
GVarRef
p37
(dp38
g8
I9
sbsS'energy_HlG5_m0.5_th0.0'
p39
(igvar._utilities
GVarRef
p40
(dp41
g8
I11
sbsS'energy_DlG5_th2.108'
p42
(igvar._utilities
GVarRef
p43
(dp44
g8
I12
sbsS'energy_DlG5_th0.0'
p45
(igvar._utilities
GVarRef
p46
(dp47
g8
I13
sbsS'Vnn_3pt_SCA_light_m0.8_th2.108'
p48
(igvar._utilities
GVarRef
p49
(dp50
g8
I14
sbsS'energy_DlG5_th2.666'
p51
(igvar._utilities
GVarRef
p52
(dp53
g8
I15
sbsS'energy_HlG5_m0.8_th1.261'
p54
(igvar._utilities
GVarRef
p55
(dp56
g8
I16
sbsS'chi2'
p57
F261.67671384340963
sS'energy_HcG5_m0.5'
p58
(igvar._utilities
GVarRef
p59
(dp60
g8
I18
sbsS'energy_HcG5_m0.8'
p61
(igvar._utilities
GVarRef
p62
(dp63
g8
I19
sbsS'Vnn_3pt_SCA_light_m0.65_th0.0'
p64
(igvar._utilities
GVarRef
p65
(dp66
g8
I20
sbsS'Vnn_3pt_TEM_light_m0.5_th2.666'
p67
(igvar._utilities
GVarRef
p68
(dp69
g8
I21
sbsS'Vnn_3pt_SCA_light_m0.8_th1.261'
p70
(igvar._utilities
GVarRef
p71
(dp72
g8
I5
sbsS'Vnn_3pt_TEM_light_m0.65_th1.261'
p73
(igvar._utilities
GVarRef
p74
(dp75
g8
I23
sbsS'Vnn_3pt_SCA_light_m0.8_th0.0'
p76
(igvar._utilities
GVarRef
p77
(dp78
g8
I17
sbsS'energy_HlG5_m0.65_th1.261'
p79
(igvar._utilities
GVarRef
p80
(dp81
g8
I25
sbsS'energy_HcG5_m0.65'
p82
(igvar._utilities
GVarRef
p83
(dp84
g8
I24
sbsS'energy_HcG5T_m0.8'
p85
(igvar._utilities
GVarRef
p86
(dp87
g8
I26
sbsS'Vnn_3pt_SCA_light_m0.5_th2.108'
p88
(igvar._utilities
GVarRef
p89
(dp90
g8
I27
sbsS'Vnn_3pt_TEM_light_m0.8_th2.108'
p91
(igvar._utilities
GVarRef
p92
(dp93
g8
I28
sbsS'energy_DlG5_th1.261'
p94
(igvar._utilities
GVarRef
p95
(dp96
g8
I29
sbsS'Vnn_3pt_TEM_light_m0.8_th2.666'
p97
(igvar._utilities
GVarRef
p98
(dp99
g8
I30
sbsS'Vnn_3pt_SCA_light_m0.5_th1.261'
p100
(igvar._utilities
GVarRef
p101
(dp102
g8
I3
sbsS'energy_HlG5_m0.8_th0.0'
p103
(igvar._utilities
GVarRef
p104
(dp105
g8
I32
sbsS'energy_HlG5_m0.5_th2.108'
p106
(igvar._utilities
GVarRef
p107
(dp108
g8
I33
sbsS'Vnn_3pt_SCA_light_m0.65_th1.261'
p109
(igvar._utilities
GVarRef
p110
(dp111
g8
I34
sbsS'Vnn_3pt_TEM_light_m0.65_th2.108'
p112
(igvar._utilities
GVarRef
p113
(dp114
g8
I35
sbsS'chi2_per_dof'
p115
F0.10425367085394806
sS'energy_HlG5_m0.5_th1.261'
p116
(igvar._utilities
GVarRef
p117
(dp118
g8
I36
sbsS'Vnn_3pt_SCA_light_m0.8_th2.666'
p119
(igvar._utilities
GVarRef
p120
(dp121
g8
I37
sbsS'dof'
p122
I2510
sS'energy_HlG5_m0.65_th0.0'
p123
(igvar._utilities
GVarRef
p124
(dp125
g8
I38
sbsS'Vnn_3pt_TEM_light_m0.65_th2.666'
p126
(igvar._utilities
GVarRef
p127
(dp128
g8
I39
sbsS'Vnn_3pt_TEM_light_m0.5_th0.0'
p129
(igvar._utilities
GVarRef
p130
(dp131
g8
I40
sbsS'Vnn_3pt_TEM_light_m0.5_th2.108'
p132
(igvar._utilities
GVarRef
p133
(dp134
g8
I41
sbsS'energy_HlG5_m0.8_th2.666'
p135
(igvar._utilities
GVarRef
p136
(dp137
g8
I42
sbsS'Vnn_3pt_TEM_light_m0.8_th1.261'
p138
(igvar._utilities
GVarRef
p139
(dp140
g8
I43
sbsS'energy_HlG5_m0.65_th2.666'
p141
(igvar._utilities
GVarRef
p142
(dp143
g8
I44
sbsS'Vnn_3pt_SCA_light_m0.65_th2.108'
p144
(igvar._utilities
GVarRef
p145
(dp146
g8
I45
sbss.

==> anc/corrfit_results/BcDl/uf5_N6_tmin2pt10_tmin3pt12_svd0.0075_withHls.p <==
(dp0
S'gvlist'
p1
S"(dp0\nS'shape'\np1\n(lp2\nI56\nasS'bufsize'\np3\nI56\nsS'bcovs'\np4\n(lp5\n(lp6\n(lp7\na(lp8\na(lp9\na(lp10\naa(lp11\n(lp12\nI0\naI1\naI2\naI3\naI4\naI5\naI6\naI7\naI8\naI9\naI10\naI11\naI12\naI13\naI14\naI15\naI16\naI17\naI18\naI19\naI20\naI21\naI22\naI23\naI24\naI25\naI26\naI27\naI28\naI29\naI30\naI31\naI32\naI33\naI34\naI35\naI36\naI37\naI38\naI39\naI40\naI41\naI42\naI43\naI44\naI45\naI46\naI47\naI48\naI49\naI50\naI51\naI52\naI53\naI54\naI55\naa(lp13\n(lp14\nF4.1779607762288425e-06\naF6.772310560502495e-08\naF1.5620015994502815e-07\naF1.9726983191364874e-07\naF-2.3513871939080333e-07\naF9.85949308442183e-07\naF-2.4884382304598278e-08\naF1.3747974425189413e-08\naF9.475624879412795e-07\naF8.715193731599669e-08\naF3.762248988644659e-08\naF4.573648592904646e-08\naF8.068121964101347e-07\naF1.904638827374963e-08\naF6.234732237940273e-07\naF7.73385156780081e-08\naF-5.862403882997545e-08\naF5.524826260646556e-07\naF-1.541503137303008e-07\naF4.4523670280527305e-06\naF4.157355669644609e-06\naF1.0237385151162003e-07\naF1.8689474088619193e-07\naF4.502098482949873e-06\naF-9.545158213021073e-10\naF-8.377531054564789e-10\naF9.63175314102756e-08\naF1.0018954615529576e-06\naF-3.684567662877166e-08\naF-5.284528774689123e-10\naF1.626211363282809e-07\naF4.526337200750132e-07\naF-9.387544884473078e-10\naF4.481794419595425e-06\naF1.0255705232564819e-06\naF-6.664986420309331e-10\naF-2.772700644584917e-08\naF9.925225854824525e-07\naF-1.2713504428410204e-08\naF-6.077508320071784e-10\naF4.166950998186755e-06\naF4.276188081568664e-08\naF9.70181655025062e-07\naF6.149934200580743e-08\naF-1.9547940785907907e-07\naF4.591635254453582e-08\naF2.077306811869176e-07\naF7.774852575529835e-08\naF4.446337672171649e-08\naF2.1423884013192559e-07\naF1.7356282285951934e-06\naF4.6967409364844296e-08\naF1.8201738874648167e-06\naF4.150954817253818e-06\naF1.5981765320051604e-07\naF4.643739614190863e-08\naa(lp15\nF6.772310560502495e-08\naF3.574360809452778e-05\naF-3.032090407472401e-07\naF-3.1036377617772045e-07\naF2.0293479380507817e-05\naF4.159897534887193e-07\naF7.112169060717031e-06\naF7.460322387417003e-06\naF5.320444851955931e-07\naF-3.5086986204447266e-07\naF-3.478831790192162e-08\naF-1.4063943879894758e-08\naF5.518406728938309e-09\naF-1.0087184574206698e-08\naF-5.165560612338604e-08\naF-1.2538215737233304e-07\naF1.78353032514966e-05\naF-4.663969228323225e-08\naF2.0050501562581374e-05\naF5.190697627905175e-08\naF5.298155113754497e-08\naF-2.6458860057220736e-07\naF9.153470223644247e-08\naF1.0350425934162801e-07\naF-3.888414393324316e-09\naF-4.35246569478192e-09\naF-3.0499332178045024e-07\naF4.1432948648027225e-07\naF1.7781877664422924e-05\naF-3.648535788173608e-09\naF-2.946227228040361e-07\naF-7.262114494412597e-09\naF-4.1210746066335525e-09\naF8.458848061405414e-08\naF5.378939340958658e-07\naF-3.018849193022046e-09\naF6.922893195177669e-06\naF5.369897846263438e-07\naF1.789270599096727e-05\naF-3.39058532521053e-09\naF7.17336720480711e-08\naF4.2815518782884935e-08\naF4.2219344677486585e-07\naF-2.47602782192433e-07\naF2.0099811989026515e-05\naF4.8801637438686765e-09\naF-3.0561690364773726e-07\naF-1.8736165310757813e-07\naF-2.709590756852941e-07\naF-2.954471343883663e-07\naF1.330313010061153e-07\naF-2.3602210138919278e-07\naF2.0939608396127394e-07\naF6.272641036751786e-08\naF-2.978923994218247e-07\naF-2.4955856837652733e-07\naa(lp16\nF1.5620015994502815e-07\naF-3.032090407472401e-07\naF5.421958550894482e-05\naF3.324243019595249e-05\naF3.225151106375578e-06\naF6.8335714041539975e-06\naF4.4983467305452924e-07\naF-2.497440422644881e-07\naF7.726434081703195e-06\naF9.277529199962956e-06\naF2.107853561727722e-06\naF4.673770280398054e-07\naF7.975782017202428e-09\naF2.759457422089403e-07\naF6.326395767274594e-07\naF2.175123790751337e-06\naF2.7058618995098225e-06\naF5.668230549806383e-07\naF3.264016780054615e-06\naF2.254750611658303e-06\naF2.2732265304704366e-06\naF9.155946189002418e-06\naF3.915874986567612e-07\naF2.2300133265207034e-06\naF-4.3557345239495315e-09\naF-7.2030438594817745e-09\naF9.201226307224942e-06\naF6.882381665742372e-06\naF2.857739932898028e-06\naF-3.739383690438043e-08\naF3.055700941479199e-05\naF5.009175373575368e-07\naF-5.7445794351113e-09\naF2.231922028901519e-06\naF7.68130767403012e-06\naF-6.038883946717439e-09\naF-1.9637898950694387e-07\naF7.691144536044408e-06\naF2.8911169883697442e-06\naF-5.848189139833019e-09\naF1.990237484009511e-06\naF5.705530888882155e-07\naF8.575303697328258e-06\naF2.2274362385374348e-06\naF3.2419873745418294e-06\naF5.117528796844456e-07\naF3.360939258043115e-05\naF2.240699665946954e-06\naF1.2852132072610848e-05\naF3.3777625993754336e-05\naF1.8757016638049977e-07\naF7.964101180959492e-06\naF2.0159134244657376e-07\naF1.949871097078283e-06\naF3.0408367026454328e-05\naF7.921009933542452e-06\naa(lp17\nF1.9726983191364874e-07\naF-3.1036377617772045e-07\naF3.324243019595249e-05\naF6.930908379940491e-05\naF3.248261610587421e-06\naF7.823916214433308e-06\naF6.649186012769966e-07\naF-2.644044088457854e-07\naF1.1642671840784445e-05\naF1.6651052847679165e-05\naF2.360549537080539e-06\naF4.714290236587325e-07\naF3.510916989125623e-08\naF2.990430256747807e-07\naF6.713401571563154e-07\naF2.281856747105006e-06\naF3.357511563738047e-06\naF6.048289891350582e-07\naF3.826380132253563e-06\naF3.445585297762254e-06\naF2.205936363804215e-06\naF1.0945459852848647e-05\naF4.408005955118247e-07\naF2.6261658123487154e-06\naF-3.7730351490061245e-08\naF-6.92024815011329e-09\naF1.11112657244398e-05\naF7.839736780089142e-06\naF3.380208586320039e-06\naF-5.4487367817982895e-09\naF3.228509404135821e-05\naF5.412453329177172e-07\naF-5.757221882131231e-09\naF2.64842048234623e-06\naF9.088278395230658e-06\naF-5.4213076360236e-09\naF-2.1215641707350357e-07\naF9.165176793042755e-06\naF3.418206014242065e-06\naF-5.433102529886128e-09\naF2.2433767822776496e-06\naF5.709332525164212e-07\naF7.85906998116321e-06\naF2.265767487761815e-06\naF3.7981890756965095e-06\naF5.120346029388149e-07\naF4.169474765406604e-05\naF2.3139859037041567e-06\naF9.031776132935773e-06\naF4.071362871241231e-05\naF2.3070979848927404e-07\naF8.934677108123701e-06\naF2.4685090351471244e-07\naF2.2163183453951263e-06\naF3.260328787246381e-05\naF8.951777745180988e-06\naa(lp18\nF-2.3513871939080333e-07\naF2.0293479380507817e-05\naF3.225151106375578e-06\naF3.248261610587421e-06\naF0.00044433548412800875\naF3.0533956375113415e-06\naF0.00011538166894815716\naF1.7155328177287067e-05\naF3.3485043972367613e-06\naF1.1239722393170287e-06\naF1.407116729949097e-07\naF-4.7811132023202905e-08\naF-4.868324798242007e-07\naF3.3833877173739965e-08\naF-3.0189788124529673e-07\naF-1.701729305104629e-07\naF0.0003533373314855585\naF-2.2114149442092728e-07\naF0.0003918012324877046\naF-1.0149737173097969e-06\naF-1.4281012817048583e-06\naF1.7293628693540898e-06\naF3.5901442469920605e-07\naF-1.1254063470518805e-06\naF-1.2521535770713992e-09\naF-6.1573573328117435e-09\naF1.7335770414082771e-06\naF3.0257052674449365e-06\naF0.00034937296555685255\naF-9.84603996042974e-10\naF3.1254116691904406e-06\naF-2.9148428065723478e-08\naF-6.502479103224613e-09\naF-1.0411689580805487e-06\naF3.5679568126446196e-06\naF9.772960518603836e-09\naF1.531062089039658e-05\naF3.6000580254526986e-06\naF0.0003495417481495538\naF3.72018730659277e-09\naF-1.5337211009795622e-06\naF3.631313268065585e-07\naF3.111368844804842e-06\naF-6.502885819028566e-07\naF0.00039445756069775447\naF8.798675379810593e-08\naF3.7296016187883196e-06\naF-4.5133241765550174e-07\naF1.4358932610483657e-06\naF3.7105428736843284e-06\naF-1.3950000732451113e-07\naF1.2748806441147752e-06\naF-2.186821601058097e-08\naF-1.4863294355020945e-06\naF3.1570727191239608e-06\naF1.343823387109088e-06\naa(lp19\nF9.85949308442183e-07\naF4.159897534887193e-07\naF6.8335714041539975e-06\naF7.823916214433308e-06\naF3.0533956375113415e-06\naF6.692375654154382e-05\naF1.95231489451065e-07\naF5.78687469234939e-07\naF4.905467822408225e-05\naF2.852157666371512e-06\naF3.2954268522197025e-07\naF-2.5203797245945893e-08\naF1.0072848769482918e-06\naF-3.845289916238166e-08\naF3.2275840218591165e-06\naF3.4598393307965175e-07\naF2.701836679052652e-06\naF3.2523549270676115e-06\naF3.1393891842276783e-06\naF1.3413170867615377e-05\naF1.1571469522521609e-05\naF2.7887592930014064e-06\naF4.1596954108898965e-06\naF1.3245149342668326e-05\naF-7.4372009865369955e-09\naF-7.999438982574882e-09\naF2.8179969436087816e-06\naF4.5269097842968946e-05\naF2.701458459167097e-06\naF-6.977760439795932e-09\naF6.808428467198441e-06\naF3.261091736822968e-06\naF-7.874416726581178e-09\naF1.3302060873800498e-05\naF4.932204630929952e-05\naF-6.84363970616386e-09\naF6.703459388195298e-07\naF4.9249842862239844e-05\naF2.8023012168756525e-06\naF-2.574378400945562e-08\naF1.173887476145893e-05\naF3.792046524738444e-08\naF4.519925990246928e-05\naF1.7011107460507305e-07\naF3.0961191886583386e-06\naF9.530181792220563e-09\naF7.714662438090628e-06\naF2.6055861060527067e-07\naF2.5121321649544065e-06\naF7.631562940489775e-06\naF8.519025642061045e-07\naF2.5702147434001534e-06\naF7.519881224206188e-07\naF1.1906868111250217e-05\naF8.947457235154706e-06\naF5.292544473032923e-06\naa(lp20\nF-2.4884382304598278e-08\naF7.112169060717031e-06\naF4.4983467305452924e-07\naF6.649186012769966e-07\naF0.00011538166894815716\naF1.95231489451065e-07\naF4.638865167615267e-05\naF5.7827842245147354e-06\naF3.6966740031370134e-07\naF3.1602612533063945e-07\naF-6.523161984121567e-09\naF5.4712389086094224e-08\naF-1.054525368720384e-07\naF5.30547251944292e-10\naF-3.2933126580149775e-08\naF-7.914148745295234e-08\naF0.00010478529541065496\naF-1.918349631155776e-08\naF0.00011327905631231348\naF-1.0138769143041006e-07\naF-3.303922743295357e-07\naF3.5132692326132985e-07\naF7.453412966007185e-08\naF-1.7361129980636169e-07\naF-3.184490294507927e-09\naF-2.284741363059045e-09\naF3.373957120311818e-07\naF1.8660117494218152e-07\naF0.00010353948582563142\naF-1.3358176698956818e-09\naF4.1958176741140634e-07\naF1.723010425555782e-08\naF-2.8853231097431316e-09\naF-1.4255052803565884e-07\naF3.6880460753467076e-07\naF1.1633321603573774e-09\naF5.009180650572504e-06\naF3.715463892790172e-07\naF0.00010343232562991817\naF-1.7413699495140682e-10\naF-3.7771279280161475e-07\naF2.2272444179800643e-07\naF2.1522072887597483e-07\naF-1.9082486941369276e-07\naF0.00011392335642647384\naF1.1987117751296308e-07\naF6.411456664104794e-07\naF-1.4071530306255874e-07\naF1.7570251994438408e-07\naF6.232514014079801e-07\naF1.484602676662267e-07\naF1.586219084715562e-07\naF3.2204641988554614e-07\naF-3.5938327323899775e-07\naF4.3367493356860966e-07\naF1.6694655085136023e-07\naa(lp21\nF1.3747974425189413e-08\naF7.460322387417003e-06\naF-2.497440422644881e-07\naF-2.644044088457854e-07\naF1.7155328177287067e-05\naF5.78687469234939e-07\naF5.7827842245147354e-06\naF2.9227291405225376e-05\naF7.271445697200426e-07\naF-4.7514143489374387e-07\naF-2.3817689516561606e-08\naF-3.606737853569747e-08\naF-6.587849499199197e-09\naF-1.879255381135311e-08\naF-5.0977211113659584e-08\naF-9.420231744111193e-08\naF1.500828543177158e-05\naF-4.5128651547870285e-08\naF1.6959572095649454e-05\naF7.138782087652478e-08\naF7.62390729476072e-08\naF-3.900246308706008e-07\naF9.412618173173855e-08\naF1.2161605419139141e-07\naF-3.679794404126033e-09\naF-4.184308161170021e-09\naF-4.301500184305752e-07\naF5.76119872710176e-07\naF1.4973800539415388e-05\naF-3.5988957527479845e-09\naF-2.398463585885646e-07\naF-6.210167209179042e-09\naF-3.925652115150008e-09\naF1.0300095835568077e-07\naF7.22977736246258e-07\naF-3.234535724650017e-09\naF6.484892122202407e-06\naF7.260668798147081e-07\naF1.5077071629765626e-05\naF-3.455412734290613e-09\naF9.56346827845646e-08\naF4.020337578567734e-09\naF5.876200850144357e-07\naF-1.8413784335866876e-07\naF1.699618253026116e-05\naF-2.4692476349965572e-08\naF-2.560407806380557e-07\naF-1.407711468603391e-07\naF-3.6876588992445187e-07\naF-2.4355858322155114e-07\naF5.815594923131592e-08\naF-3.325307090840821e-07\naF1.1581959853383302e-07\naF8.636260793959126e-08\naF-2.4404741950817363e-07\naF-3.469329837351493e-07\naa(lp22\nF9.475624879412795e-07\naF5.320444851955931e-07\naF7.726434081703195e-06\naF1.1642671840784445e-05\naF3.3485043972367613e-06\naF4.905467822408225e-05\naF3.6966740031370134e-07\naF7.271445697200426e-07\naF8.386074097365921e-05\naF6.432573550133636e-06\naF3.449529454166064e-07\naF-6.634172317242352e-08\naF9.994041852098278e-07\naF-4.273508297197525e-08\naF3.311896332695987e-06\naF2.7370247380459797e-07\naF3.1996496116439224e-06\naF3.3729155055484358e-06\naF3.7340196744066124e-06\naF1.5129528593498725e-05\naF1.246818917814424e-05\naF3.3464826228016793e-06\naF4.629922166530062e-06\naF1.4423540194236262e-05\naF-2.5397092425239228e-08\naF-6.894642701899901e-09\naF3.4540275358697757e-06\naF4.86828803647509e-05\naF3.24621833901461e-06\naF-6.324477286794677e-09\naF7.598218181412805e-06\naF3.431222359664242e-06\naF-7.256885065516084e-09\naF1.4532062725829145e-05\naF5.861357128157159e-05\naF-5.674043330841683e-09\naF8.392516924737195e-07\naF5.993411549680487e-05\naF3.3073285575669312e-06\naF-6.195854361722623e-09\naF1.2600636895339014e-05\naF-2.851198153193193e-08\naF4.990993497357063e-05\naF2.998702386846937e-08\naF3.6842624412860414e-06\naF-4.508766233449457e-08\naF9.067572640215643e-06\naF1.48590772312207e-07\naF2.775808516340492e-06\naF8.894288021155235e-06\naF7.958187332779305e-07\naF2.7397431306250224e-06\naF6.832954867780199e-07\naF1.249472300372546e-05\naF7.635472482617428e-06\naF2.749990913018109e-06\naa(lp23\nF8.715193731599669e-08\naF-3.5086986204447266e-07\naF9.277529199962956e-06\naF1.6651052847679165e-05\naF1.1239722393170287e-06\naF2.852157666371512e-06\naF3.1602612533063945e-07\naF-4.7514143489374387e-07\naF6.432573550133636e-06\naF8.405491733172908e-05\naF4.3423236699436194e-07\naF1.4836237948963178e-06\naF6.829100892646562e-08\naF2.268240263897638e-06\naF3.651599907532719e-07\naF6.693873821653505e-07\naF1.2886511863544805e-06\naF2.125509899012191e-07\naF1.7294593258006863e-06\naF2.092745089139344e-06\naF8.587875905875201e-07\naF4.7539256523912355e-05\naF1.197130782157003e-07\naF1.1704559109531482e-06\naF-4.261000111007678e-08\naF-5.598626182730551e-09\naF4.891041755196527e-05\naF2.8498299810216227e-06\naF1.326506618730782e-06\naF1.9326015959814753e-09\naF9.097680166434327e-06\naF8.310972311813178e-08\naF-4.237837990614728e-09\naF1.1775027888670643e-06\naF3.548082368823529e-06\naF2.8448988631184997e-09\naF-5.833237254305209e-07\naF3.565303487995898e-06\naF1.3516052399495334e-06\naF2.192228625812274e-09\naF9.102106451867836e-07\naF1.2793741827526279e-06\naF2.8595284414027964e-06\naF4.813025197428308e-07\naF1.7546474640967738e-06\naF1.3790079187835683e-06\naF1.1146748234587277e-05\naF5.863889461180264e-07\naF3.676146293354002e-05\naF1.0995403418502147e-05\naF1.1337409895742464e-07\naF3.5475029144699256e-05\naF1.4736511133798256e-07\naF8.842071784997628e-07\naF9.161683891653373e-06\naF3.594550072745516e-05\naa(lp24\nF3.762248988644659e-08\naF-3.478831790192162e-08\naF2.107853561727722e-06\naF2.360549537080539e-06\naF1.407116729949097e-07\naF3.2954268522197025e-07\naF-6.523161984121567e-09\naF-2.3817689516561606e-08\naF3.449529454166064e-07\naF4.3423236699436194e-07\naF2.509271719158734e-07\naF8.879639931938498e-08\naF1.6020754212219472e-08\naF4.1533970908578894e-08\naF7.798265062447432e-08\naF3.039470392556523e-07\naF1.399315875458608e-07\naF7.161236521271992e-08\naF1.5149993891244182e-07\naF1.887514405959693e-08\naF3.475082085496482e-08\naF4.37164736003377e-07\naF4.899433895772383e-08\naF2.720242922702688e-08\naF2.7542138935590393e-10\naF2.2582428764828156e-10\naF4.3726226949457355e-07\naF3.2875253705738084e-07\naF1.3925040145032478e-07\naF8.861450245319697e-11\naF2.086690158126036e-06\naF6.460449825007011e-08\naF2.447503829612712e-10\naF2.3734450236736177e-08\naF3.546003234352945e-07\naF1.77219440780778e-10\naF-1.4846588405243437e-08\naF3.514932587448447e-07\naF1.3867737201526522e-07\naF1.1729738999200838e-10\naF3.555416631409507e-08\naF1.0694131016818074e-07\naF3.315531553008461e-07\naF3.3520380815109366e-07\naF1.4793074337510266e-07\naF9.93126840833083e-08\naF2.3736114223939145e-06\naF3.2584480395974997e-07\naF3.825276959164332e-07\naF2.3707126135984812e-06\naF4.0646336172697054e-08\naF3.7924513147847846e-07\naF3.8928547857812774e-08\naF3.497211042445386e-08\naF2.0911097286012294e-06\naF3.799829886820478e-07\naa(lp25\nF4.573648592904646e-08\naF-1.4063943879894758e-08\naF4.673770280398054e-07\naF4.714290236587325e-07\naF-4.7811132023202905e-08\naF-2.5203797245945893e-08\naF5.4712389086094224e-08\naF-3.606737853569747e-08\naF-6.634172317242352e-08\naF1.4836237948963178e-06\naF8.879639931938498e-08\naF1.5988667515841582e-06\naF3.531808020357145e-08\naF2.0165104859372708e-07\naF3.8092035335099623e-08\naF2.684233175563067e-07\naF-8.007080707483985e-08\naF2.6113831091004307e-08\naF-5.2205755962160497e-08\naF1.5761811563545952e-07\naF1.5772754916676393e-07\naF1.527878954800038e-06\naF2.0620129853262302e-08\naF1.642572182827977e-07\naF1.1448508096672028e-09\naF1.222554973481142e-09\naF1.5150868426425438e-06\naF-2.550257586143347e-08\naF-8.53373570797723e-08\naF1.7932006942458212e-09\naF4.7136415913409326e-07\naF1.479942694748975e-08\naF1.1677465720542038e-09\naF1.627407649782163e-07\naF-4.06269396860686e-08\naF2.2486186368219102e-09\naF-5.658895477716319e-08\naF-4.93801888059927e-08\naF-8.765832028330261e-08\naF1.9890018595485055e-09\naF1.5501699856002222e-07\naF1.1062419868187723e-06\naF-3.0305435324871515e-08\naF4.2791744553782773e-07\naF-4.810560933503859e-08\naF9.378882572610936e-07\naF4.991847901248165e-07\naF3.5083057093349736e-07\naF1.380302488612575e-06\naF5.123097143983971e-07\naF3.6312051397697885e-08\naF1.379758022861472e-06\naF2.57266556589334e-08\naF1.5692266319565612e-07\naF4.7183787280235247e-07\naF1.3801103879724065e-06\naa(lp26\nF8.068121964101347e-07\naF5.518406728938309e-09\naF7.975782017202428e-09\naF3.510916989125623e-08\naF-4.868324798242007e-07\naF1.0072848769482918e-06\naF-1.054525368720384e-07\naF-6.587849499199197e-09\naF9.994041852098278e-07\naF6.829100892646562e-08\naF1.6020754212219472e-08\naF3.531808020357145e-08\naF1.2861911302124387e-06\naF7.068944336739894e-09\naF2.714766439350001e-07\naF2.0230859437435143e-08\naF-3.4080243831205624e-07\naF2.736296342062455e-07\naF-4.608204633645787e-07\naF8.151250460697e-06\naF7.391478912616253e-06\naF6.265012016502343e-08\naF1.9164988432109907e-07\naF8.109656480642359e-06\naF-5.093789692484825e-10\naF-1.3325519877810238e-10\naF6.634000399310785e-08\naF1.021584513461029e-06\naF-3.402340858490069e-07\naF-8.288124058928404e-10\naF9.83377640494739e-09\naF2.69543709475497e-07\naF-3.690647566039733e-10\naF8.130198127625836e-06\naF1.0584087713566534e-06\naF-1.1049553114624279e-09\naF-2.4132319809960492e-08\naF1.0341663461105493e-06\naF-3.392479441406865e-07\naF-9.82743889470522e-10\naF7.350349783437275e-06\naF4.376600566233453e-08\naF9.939088834663419e-07\naF-1.2027816310545057e-08\naF-4.749820150906675e-07\naF4.262530559185166e-08\naF3.667383135112206e-08\naF9.511551240958604e-09\naF2.941528638877549e-08\naF3.526544228074306e-08\naF7.927897327253173e-07\naF2.8835084579313242e-08\naF7.832566487586183e-07\naF7.343998570073361e-06\naF9.737474725644123e-09\naF3.000166035125986e-08\naa(lp27\nF1.904638827374963e-08\naF-1.0087184574206698e-08\naF2.759457422089403e-07\naF2.990430256747807e-07\naF3.3833877173739965e-08\naF-3.845289916238166e-08\naF5.30547251944292e-10\naF-1.879255381135311e-08\naF-4.273508297197525e-08\naF2.268240263897638e-06\naF4.1533970908578894e-08\naF2.0165104859372708e-07\naF7.068944336739894e-09\naF2.0662623848238087e-07\naF-3.30775908609658e-09\naF6.760154276708126e-08\naF3.750038487349866e-09\naF-5.63715082464683e-09\naF3.677378902755248e-08\naF-1.1238716632795807e-07\naF-8.650047768972989e-08\naF2.257986315672589e-06\naF4.016259533860784e-09\naF-1.087829153131935e-07\naF4.404865382298639e-10\naF3.084129502808939e-10\naF2.2688917528305617e-06\naF-4.152759231277057e-08\naF8.186634933317551e-09\naF7.830384835267851e-10\naF2.7139453114248743e-07\naF-7.476347458142732e-09\naF3.5596371664752596e-10\naF-1.0960163038309287e-07\naF-3.9071588692331884e-08\naF9.909594963142233e-10\naF-2.5906392804484063e-08\naF-3.9631152481820406e-08\naF1.1900151905504772e-08\naF8.656812922745965e-10\naF-9.017732797562812e-08\naF2.0622950215748328e-07\naF-3.685255538632898e-08\naF5.587713520543584e-08\naF3.6013666188100666e-08\naF2.0633982874397317e-07\naF3.0684185449906553e-07\naF6.319194437749798e-08\naF1.9163206514704872e-06\naF3.092838721483235e-07\naF1.5039497137041662e-08\naF1.8918117642142008e-06\naF8.805864559143835e-09\naF-8.797194165417073e-08\naF2.7413644154380595e-07\naF1.8995176184889694e-06\naa(lp28\nF6.234732237940273e-07\naF-5.165560612338604e-08\naF6.326395767274594e-07\naF6.713401571563154e-07\naF-3.0189788124529673e-07\naF3.2275840218591165e-06\naF-3.2933126580149775e-08\naF-5.0977211113659584e-08\naF3.311896332695987e-06\naF3.651599907532719e-07\naF7.798265062447432e-08\naF3.8092035335099623e-08\naF2.714766439350001e-07\naF-3.30775908609658e-09\naF7.043926579553553e-06\naF3.327097852554358e-07\naF-6.520708920097645e-08\naF2.422968549169447e-06\naF-2.413524783566189e-07\naF1.3120078456385064e-06\naF1.3253633267648153e-06\naF3.484801441936929e-07\naF5.423921767100842e-07\naF1.3928092762882678e-06\naF-1.8136991774754265e-10\naF-4.3126594407001757e-10\naF3.5603827772923825e-07\naF3.249177428232406e-06\naF-5.550080094995348e-08\naF-4.464856374354663e-10\naF6.330393151697137e-07\naF1.910908010341222e-06\naF-3.108355949377407e-10\naF1.3590266963772743e-06\naF3.4098738504342166e-06\naF-8.28997134364873e-10\naF-5.754774534124533e-08\naF3.372582732006985e-06\naF-4.893653993575121e-08\naF-6.64565037865988e-10\naF1.3662901824616168e-06\naF8.146356926519987e-08\naF3.22040053947396e-06\naF5.897461181809818e-07\naF-2.673854392874169e-07\naF6.127896074037141e-08\naF6.740494743849045e-07\naF4.700221026668503e-07\naF3.393908421321481e-07\naF6.724690016574493e-07\naF7.290049226893671e-07\naF3.3788360533538397e-07\naF7.932518884115782e-07\naF1.3424290509624526e-06\naF6.322788679792967e-07\naF3.3801346701282797e-07\naa(lp29\nF7.73385156780081e-08\naF-1.2538215737233304e-07\naF2.175123790751337e-06\naF2.281856747105006e-06\naF-1.701729305104629e-07\naF3.4598393307965175e-07\naF-7.914148745295234e-08\naF-9.420231744111193e-08\naF2.7370247380459797e-07\naF6.693873821653505e-07\naF3.039470392556523e-07\naF2.684233175563067e-07\naF2.0230859437435143e-08\naF6.760154276708126e-08\naF3.327097852554358e-07\naF2.668872448297831e-06\naF-1.430237227467275e-07\naF2.8233111287847076e-07\naF-1.6526959897629597e-07\naF-1.1629149944967112e-07\naF-5.5686469782437024e-08\naF6.807825990217537e-07\naF8.675017628679369e-08\naF-9.176209573512093e-08\naF8.81518841967056e-10\naF9.969533417494977e-10\naF6.779054860381721e-07\naF3.467030688986897e-07\naF-1.4667776010973202e-07\naF2.6546653308457177e-10\naF2.1693140138865395e-06\naF2.1992329418623947e-07\naF9.355353167379451e-10\naF-1.0214074047165363e-07\naF3.1989754943438994e-07\naF2.588693612329986e-10\naF-6.795142251713546e-08\naF3.0326039379760325e-07\naF-1.5120131792105528e-07\naF2.444536570836354e-10\naF-5.4420022129742744e-08\naF4.370341719876271e-07\naF3.4450250420031474e-07\naF1.8536563298130555e-06\naF-1.642479091836856e-07\naF3.573550784557363e-07\naF2.3222578507575227e-06\naF1.5608969316175852e-06\naF6.34470189137667e-07\naF2.3400779813603108e-06\naF8.676896060188089e-08\naF6.337251119754086e-07\naF8.189033023488076e-08\naF-5.523497944918816e-08\naF2.1675461235964765e-06\naF6.321519255529793e-07\naa(lp30\nF-5.862403882997545e-08\naF1.78353032514966e-05\naF2.7058618995098225e-06\naF3.357511563738047e-06\naF0.0003533373314855585\naF2.701836679052652e-06\naF0.00010478529541065496\naF1.500828543177158e-05\naF3.1996496116439224e-06\naF1.2886511863544805e-06\naF1.399315875458608e-07\naF-8.007080707483985e-08\naF-3.4080243831205624e-07\naF3.750038487349866e-09\naF-6.520708920097645e-08\naF-1.430237227467275e-07\naF0.0003766893291955458\naF-1.004877091273624e-08\naF0.00034936545355800677\naF-7.230557903097536e-07\naF-1.1233617999789517e-06\naF1.248554485281378e-06\naF3.743916674229193e-07\naF-8.662117406674282e-07\naF-5.263549953664577e-09\naF-5.390390795734627e-09\naF1.2559667816087207e-06\naF2.6758496649546354e-06\naF0.0003173678704911603\naF1.1890531383332981e-09\naF2.7422461904077047e-06\naF1.3002663385106688e-07\naF-5.74146225105121e-09\naF-8.036157582999047e-07\naF3.153240229868379e-06\naF8.359739008055354e-09\naF1.3352239120283202e-05\naF3.1784876023389663e-06\naF0.0003179175937049375\naF3.1701029055006557e-09\naF-1.2041496825572328e-06\naF2.758060497490465e-07\naF2.701598076068645e-06\naF-6.034847162710177e-07\naF0.00035025420976428904\naF3.66434441720199e-08\naF3.308227862433822e-06\naF-4.0681557637577995e-07\naF8.277629690588296e-07\naF3.2837597429139495e-06\naF7.128821854061017e-08\naF8.583084323067857e-07\naF2.1182181296544234e-07\naF-1.165984657505336e-06\naF2.7750420035104217e-06\naF9.227526880665418e-07\naa(lp31\nF5.524826260646556e-07\naF-4.663969228323225e-08\naF5.668230549806383e-07\naF6.048289891350582e-07\naF-2.2114149442092728e-07\naF3.2523549270676115e-06\naF-1.918349631155776e-08\naF-4.5128651547870285e-08\naF3.3729155055484358e-06\naF2.125509899012191e-07\naF7.161236521271992e-08\naF2.6113831091004307e-08\naF2.736296342062455e-07\naF-5.63715082464683e-09\naF2.422968549169447e-06\naF2.8233111287847076e-07\naF-1.004877091273624e-08\naF5.2065580645234864e-06\naF-1.748876231694122e-07\naF1.3435709234655797e-06\naF1.338586126482359e-06\naF2.0347630532096774e-07\naF5.363107314386072e-07\naF1.4162513369188486e-06\naF-7.191530734079267e-11\naF-2.1320149924050273e-10\naF2.0823174986603843e-07\naF3.270774462423474e-06\naF-4.297122455773006e-09\naF-3.98268250978692e-10\naF5.659167763444837e-07\naF1.725461657083063e-06\naF-1.5419371437929503e-10\naF1.3860239114406907e-06\naF3.456073567059161e-06\naF-6.610740102149984e-10\naF-4.943921348628988e-08\naF3.4250157120116074e-06\naF-2.171205946901357e-10\naF-5.557331548558674e-10\naF1.3762320213115045e-06\naF5.8821158771483754e-08\naF3.249381969440659e-06\naF4.865359488024268e-07\naF-1.950707804937229e-07\naF4.4012201191362284e-08\naF6.070443032882868e-07\naF3.9274017269698524e-07\naF2.0768268717151123e-07\naF6.050149155566912e-07\naF6.22602179686248e-07\naF2.0726427294693075e-07\naF6.613423638754095e-07\naF1.3539490176922378e-06\naF5.659046250105671e-07\naF2.074433600092691e-07\naa(lp32\nF-1.541503137303008e-07\naF2.0050501562581374e-05\naF3.264016780054615e-06\naF3.826380132253563e-06\naF0.0003918012324877046\naF3.1393891842276783e-06\naF0.00011327905631231348\naF1.6959572095649454e-05\naF3.7340196744066124e-06\naF1.7294593258006863e-06\naF1.5149993891244182e-07\naF-5.2205755962160497e-08\naF-4.608204633645787e-07\naF3.677378902755248e-08\naF-2.413524783566189e-07\naF-1.6526959897629597e-07\naF0.00034936545355800677\naF-1.748876231694122e-07\naF0.0004357827007886206\naF-7.053511420383493e-07\naF-1.2255180079401138e-06\naF1.165861174096626e-06\naF3.553190448349456e-07\naF-9.798506685958808e-07\naF-5.741177381670059e-09\naF-1.133232474630243e-09\naF1.693441246858326e-06\naF3.113175455012168e-06\naF0.00034597915318593676\naF-1.2213060313872111e-09\naF3.15730296568661e-06\naF-3.0701019917536663e-09\naF-6.300662483340219e-09\naF-8.140638872410152e-07\naF3.416110507166494e-06\naF9.462626943923635e-09\naF1.5143900748803953e-05\naF3.7006603483394003e-06\naF0.0003464806177356303\naF3.438205347987863e-09\naF-1.3229155421707658e-06\naF3.4304225669356753e-07\naF3.1951806253032347e-06\naF-6.688718730812646e-07\naF0.000387186056926043\naF7.606110831312712e-08\naF3.773316587530491e-06\naF-4.568302451817863e-07\naF1.417429897577971e-06\naF3.316264120311905e-06\naF-5.796151914908211e-08\naF1.2497503853054858e-06\naF5.5819546889907704e-08\naF-1.2798779144381142e-06\naF3.19218221518326e-06\naF1.3219691483754498e-06\naa(lp33\nF4.4523670280527305e-06\naF5.190697627905175e-08\naF2.254750611658303e-06\naF3.445585297762254e-06\naF-1.0149737173097969e-06\naF1.3413170867615377e-05\naF-1.0138769143041006e-07\naF7.138782087652478e-08\naF1.5129528593498725e-05\naF2.092745089139344e-06\naF1.887514405959693e-08\naF1.5761811563545952e-07\naF8.151250460697e-06\naF-1.1238716632795807e-07\naF1.3120078456385064e-06\naF-1.1629149944967112e-07\naF-7.230557903097536e-07\naF1.3435709234655797e-06\naF-7.053511420383493e-07\naF9.987935202902905e-05\naF6.653386404709418e-05\naF1.0492302555591273e-06\naF1.206107581713628e-06\naF7.685548929951686e-05\naF-1.2123714051876514e-08\naF-2.6760347866904913e-09\naF1.1108138133686167e-06\naF1.3556096113591261e-05\naF-7.045661493648404e-07\naF-6.201954136084028e-09\naF2.332418367200402e-06\naF1.3950258469215402e-06\naF-4.4745451665812954e-09\naF7.820466081524871e-05\naF1.4799967350022498e-05\naF-6.680551311596585e-09\naF5.2395078890234915e-08\naF1.4755540253200168e-05\naF-6.643255042594444e-07\naF-6.455915509238858e-09\naF6.547652199351685e-05\naF4.887771055639021e-07\naF1.331184946157943e-05\naF-4.0109010783798814e-07\naF-8.183674942405909e-07\naF3.362926049449694e-07\naF2.6416802800914348e-06\naF-2.498887255168977e-07\naF8.668507632419784e-07\naF2.59726305425028e-06\naF4.3505635725168035e-06\naF9.306330375773643e-07\naF4.301505577180814e-06\naF6.568736201596618e-05\naF2.2958672901335865e-06\naF9.027155014221503e-07\naa(lp34\nF4.157355669644609e-06\naF5.298155113754497e-08\naF2.2732265304704366e-06\naF2.205936363804215e-06\naF-1.4281012817048583e-06\naF1.1571469522521609e-05\naF-3.303922743295357e-07\naF7.62390729476072e-08\naF1.246818917814424e-05\naF8.587875905875201e-07\naF3.475082085496482e-08\naF1.5772754916676393e-07\naF7.391478912616253e-06\naF-8.650047768972989e-08\naF1.3253633267648153e-06\naF-5.5686469782437024e-08\naF-1.1233617999789517e-06\naF1.338586126482359e-06\naF-1.2255180079401138e-06\naF6.653386404709418e-05\naF8.254008030718014e-05\naF7.691690919507631e-07\naF1.1145615983065513e-06\naF6.648064039489782e-05\naF-6.2631821408869294e-09\naF-3.8326089046272894e-09\naF8.06016415223039e-07\naF1.1707557445920165e-05\naF-1.0976127547423045e-06\naF-9.30162441509006e-09\naF2.004526110741672e-06\naF1.3575234566221227e-06\naF-5.168177251170672e-09\naF6.650998291910601e-05\naF1.2621585430365196e-05\naF-6.652981726548087e-09\naF5.523619198030001e-08\naF1.2548334283965572e-05\naF-1.0622494593872308e-06\naF-6.345805147633675e-09\naF6.11322548085113e-05\naF4.418845423181885e-07\naF1.1646917187753049e-05\naF-2.9797349015989147e-07\naF-1.3279899609784336e-06\naF3.1169749823661314e-07\naF2.1754935106691333e-06\naF-1.644317658010503e-07\naF1.128034232821292e-06\naF2.1539173643651467e-06\naF4.075812662562325e-06\naF7.479101486457188e-07\naF4.036711243387019e-06\naF6.094589273821003e-05\naF1.964664434374836e-06\naF7.159134847970251e-07\naa(lp35\nF1.0237385151162003e-07\naF-2.6458860057220736e-07\naF9.155946189002418e-06\naF1.0945459852848647e-05\naF1.7293628693540898e-06\naF2.7887592930014064e-06\naF3.5132692326132985e-07\naF-3.900246308706008e-07\naF3.3464826228016793e-06\naF4.7539256523912355e-05\naF4.37164736003377e-07\naF1.527878954800038e-06\naF6.265012016502343e-08\naF2.257986315672589e-06\naF3.484801441936929e-07\naF6.807825990217537e-07\naF1.248554485281378e-06\naF2.0347630532096774e-07\naF1.165861174096626e-06\naF1.0492302555591273e-06\naF7.691690919507631e-07\naF7.879886279859163e-05\naF1.1999510255495644e-07\naF2.1074552013343838e-06\naF-4.713992157762981e-09\naF-5.333722200380186e-08\naF4.668590924864215e-05\naF2.8098865517225284e-06\naF1.2861432813585224e-06\naF-1.283975765293529e-09\naF9.065724364973477e-06\naF8.029721046573006e-08\naF-6.846730404463507e-09\naF1.0494102214735056e-06\naF6.396181820503875e-06\naF-1.4827882483961752e-09\naF-4.993813543875402e-07\naF3.369623235972516e-06\naF1.3124655080258194e-06\naF-1.5799919267424798e-09\naF8.352235132551411e-07\naF1.3331868874488847e-06\naF2.7669953728132512e-06\naF4.980219064647555e-07\naF1.7140142658636522e-06\naF1.430096330796339e-06\naF1.0819474655535262e-05\naF6.010484186651397e-07\naF3.7145445108336125e-05\naF1.5885497888945554e-05\naF1.24778068479551e-07\naF3.647651285220172e-05\naF1.5191565026170888e-07\naF8.026949071586629e-07\naF9.090514779232058e-06\naF3.66806296094253e-05\naa(lp36\nF1.8689474088619193e-07\naF9.153470223644247e-08\naF3.915874986567612e-07\naF4.408005955118247e-07\naF3.5901442469920605e-07\naF4.1596954108898965e-06\naF7.453412966007185e-08\naF9.412618173173855e-08\naF4.629922166530062e-06\naF1.197130782157003e-07\naF4.899433895772383e-08\naF2.0620129853262302e-08\naF1.9164988432109907e-07\naF4.016259533860784e-09\naF5.423921767100842e-07\naF8.675017628679369e-08\naF3.743916674229193e-07\naF5.363107314386072e-07\naF3.553190448349456e-07\naF1.206107581713628e-06\naF1.1145615983065513e-06\naF1.1999510255495644e-07\naF5.781294992454871e-07\naF1.227030197641778e-06\naF-3.03596378670676e-10\naF-2.9495930151699394e-10\naF1.2070617979512387e-07\naF4.155146643199e-06\naF3.711509731837536e-07\naF-5.342130353537569e-10\naF3.8592511864680065e-07\naF5.234679099525778e-07\naF-3.244519805160758e-10\naF1.2184485018294461e-06\naF4.60881463815461e-06\naF-5.108019229111457e-10\naF9.351126955708847e-08\naF4.623814304759326e-06\naF3.703956847370079e-07\naF-5.4995767312156e-10\naF1.1314810199503927e-06\naF3.040885531210857e-08\naF4.192991518659751e-06\naF9.31550617285105e-08\naF3.5644124218259054e-07\naF2.7428687131707763e-08\naF4.418916017095725e-07\naF9.245791209498657e-08\naF9.953201670159682e-08\naF4.401756771687006e-07\naF1.666983522738287e-07\naF9.78917043364931e-08\naF1.5197207075383854e-07\naF1.1198639298688281e-06\naF3.8821099707868515e-07\naF9.9135943521986e-08\naa(lp37\nF4.502098482949873e-06\naF1.0350425934162801e-07\naF2.2300133265207034e-06\naF2.6261658123487154e-06\naF-1.1254063470518805e-06\naF1.3245149342668326e-05\naF-1.7361129980636169e-07\naF1.2161605419139141e-07\naF1.4423540194236262e-05\naF1.1704559109531482e-06\naF2.720242922702688e-08\naF1.642572182827977e-07\naF8.109656480642359e-06\naF-1.087829153131935e-07\naF1.3928092762882678e-06\naF-9.176209573512093e-08\naF-8.662117406674282e-07\naF1.4162513369188486e-06\naF-9.798506685958808e-07\naF7.685548929951686e-05\naF6.648064039489782e-05\naF2.1074552013343838e-06\naF1.227030197641778e-06\naF9.563626082651106e-05\naF-6.457404234119801e-09\naF-1.1287920077573012e-08\naF1.1031152829999993e-06\naF1.3397038909973366e-05\naF-8.442791886828196e-07\naF-6.8733498029698336e-09\naF2.3255179933828995e-06\naF1.4534492689080923e-06\naF-5.062861695915151e-09\naF7.578067800405749e-05\naF1.5079857202226506e-05\naF-7.677814571697386e-09\naF9.840938225126878e-08\naF1.449068185175624e-05\naF-8.029332319133666e-07\naF-7.29453267951525e-09\naF6.590074525859613e-05\naF4.92795542951835e-07\naF1.3131503861184775e-05\naF-3.7061834540836136e-07\naF-1.0108187469581335e-06\naF3.418293158821138e-07\naF2.5844233551310355e-06\naF-2.2019262494635453e-07\naF8.844604818310425e-07\naF3.4361513708119355e-06\naF4.404455685290022e-06\naF9.658233069923819e-07\naF4.357083771863123e-06\naF6.591623218419162e-05\naF2.280710720133884e-06\naF9.297406159517851e-07\naa(lp38\nF-9.545158213021073e-10\naF-3.888414393324316e-09\naF-4.3557345239495315e-09\naF-3.7730351490061245e-08\naF-1.2521535770713992e-09\naF-7.4372009865369955e-09\naF-3.184490294507927e-09\naF-3.679794404126033e-09\naF-2.5397092425239228e-08\naF-4.261000111007678e-08\naF2.7542138935590393e-10\naF1.1448508096672028e-09\naF-5.093789692484825e-10\naF4.404865382298639e-10\naF-1.8136991774754265e-10\naF8.81518841967056e-10\naF-5.263549953664577e-09\naF-7.191530734079267e-11\naF-5.741177381670059e-09\naF-1.2123714051876514e-08\naF-6.2631821408869294e-09\naF-4.713992157762981e-09\naF-3.03596378670676e-10\naF-6.457404234119801e-09\naF1.0488500862057047e-09\naF6.032365662210769e-10\naF-3.683458526818206e-09\naF-7.879572666762852e-09\naF-5.15277224097941e-09\naF5.31432933633397e-10\naF-5.806419552861627e-09\naF-1.4710882329731218e-10\naF5.520071447112794e-10\naF-6.290379728477336e-09\naF-8.522803451853056e-09\naF6.381471432502884e-10\naF-3.6287431887668395e-09\naF-7.97409283194479e-09\naF-5.125585990604948e-09\naF5.842231920802776e-10\naF-6.167541337116883e-09\naF1.890787617522626e-09\naF-6.972690491758201e-09\naF9.048045709633206e-10\naF-5.734795435553204e-09\naF1.516151121118043e-09\naF-5.6100056749514e-09\naF9.607588252726953e-10\naF-3.044772499776157e-09\naF-6.4167381299368465e-09\naF-7.673521862951788e-10\naF-4.881967621612869e-09\naF-7.92375889845931e-10\naF-6.203623955882132e-09\naF-5.100281300716341e-09\naF-3.971951786801003e-09\naa(lp39\nF-8.377531054564789e-10\naF-4.35246569478192e-09\naF-7.2030438594817745e-09\naF-6.92024815011329e-09\naF-6.1573573328117435e-09\naF-7.999438982574882e-09\naF-2.284741363059045e-09\naF-4.184308161170021e-09\naF-6.894642701899901e-09\naF-5.598626182730551e-09\naF2.2582428764828156e-10\naF1.222554973481142e-09\naF-1.3325519877810238e-10\naF3.084129502808939e-10\naF-4.3126594407001757e-10\naF9.969533417494977e-10\naF-5.390390795734627e-09\naF-2.1320149924050273e-10\naF-1.133232474630243e-09\naF-2.6760347866904913e-09\naF-3.8326089046272894e-09\naF-5.333722200380186e-08\naF-2.9495930151699394e-10\naF-1.1287920077573012e-08\naF6.032365662210769e-10\naF1.4287887303091068e-09\naF-7.1975974938992014e-09\naF-8.58693212589418e-09\naF-5.273093124648071e-09\naF6.375419728937227e-10\naF-9.158856699837803e-09\naF-1.9998246995379435e-10\naF6.691478535866743e-10\naF-3.1174823707178198e-09\naF-3.058630856777523e-08\naF7.729321841662836e-10\naF-4.164776770639041e-09\naF-7.901511822220048e-09\naF-5.244327481250756e-09\naF7.044159614283936e-10\naF-3.755594537038836e-09\naF2.270561094642164e-09\naF-7.361122793601825e-09\naF1.0657713776850284e-09\naF-5.949851890751761e-09\naF1.7510797875354125e-09\naF-8.233363101117005e-09\naF1.1173580081090963e-09\naF-6.92632664681759e-09\naF-4.662461079957792e-08\naF-7.020695079644222e-10\naF-9.385801825322692e-09\naF-7.697212458557137e-10\naF-3.797315213610127e-09\naF-8.21012516605796e-09\naF-8.170843554849272e-09\naa(lp40\nF9.63175314102756e-08\naF-3.0499332178045024e-07\naF9.201226307224942e-06\naF1.11112657244398e-05\naF1.7335770414082771e-06\naF2.8179969436087816e-06\naF3.373957120311818e-07\naF-4.301500184305752e-07\naF3.4540275358697757e-06\naF4.891041755196527e-05\naF4.3726226949457355e-07\naF1.5150868426425438e-06\naF6.634000399310785e-08\naF2.2688917528305617e-06\naF3.5603827772923825e-07\naF6.779054860381721e-07\naF1.2559667816087207e-06\naF2.0823174986603843e-07\naF1.693441246858326e-06\naF1.1108138133686167e-06\naF8.06016415223039e-07\naF4.668590924864215e-05\naF1.2070617979512387e-07\naF1.1031152829999993e-06\naF-3.683458526818206e-09\naF-7.1975974938992014e-09\naF8.048254331727597e-05\naF2.828891994142459e-06\naF1.2929633101525695e-06\naF2.346228398927718e-10\naF9.072694610170459e-06\naF8.264379922697683e-08\naF-4.7032164692402225e-08\naF2.0726220246365454e-06\naF3.4593165585079836e-06\naF5.426351444406303e-10\naF-5.390879581773971e-07\naF6.3384771522878985e-06\naF1.3181655729621125e-06\naF1.8930424529581754e-10\naF8.653673139403977e-07\naF1.3160891542178194e-06\naF2.8087832894044696e-06\naF4.920982705753123e-07\naF1.1607684598984572e-06\naF1.4144019877166221e-06\naF1.6057556343846946e-05\naF5.965042011642165e-07\naF3.703679047313941e-05\naF1.0834065044741669e-05\naF1.1997133302543658e-07\naF3.6105133690710114e-05\naF1.4970477742470466e-07\naF8.358491984645598e-07\naF9.114424902614081e-06\naF3.642266428239847e-05\naa(lp41\nF1.0018954615529576e-06\naF4.1432948648027225e-07\naF6.882381665742372e-06\naF7.839736780089142e-06\naF3.0257052674449365e-06\naF4.5269097842968946e-05\naF1.8660117494218152e-07\naF5.76119872710176e-07\naF4.86828803647509e-05\naF2.8498299810216227e-06\naF3.2875253705738084e-07\naF-2.550257586143347e-08\naF1.021584513461029e-06\naF-4.152759231277057e-08\naF3.249177428232406e-06\naF3.467030688986897e-07\naF2.6758496649546354e-06\naF3.270774462423474e-06\naF3.113175455012168e-06\naF1.3556096113591261e-05\naF1.1707557445920165e-05\naF2.8098865517225284e-06\naF4.155146643199e-06\naF1.3397038909973366e-05\naF-7.879572666762852e-09\naF-8.58693212589418e-09\naF2.828891994142459e-06\naF6.829865553972946e-05\naF2.7214297014912545e-06\naF-7.544993873583693e-09\naF9.401263710975998e-06\naF3.275708409858631e-06\naF-8.393944376693411e-09\naF1.3449857628662379e-05\naF4.9177864765029753e-05\naF-3.034317555148356e-08\naF6.663358705854466e-07\naF4.90086942623222e-05\naF2.7527291384387202e-06\naF-7.749764207363674e-09\naF1.2274570237570101e-05\naF4.232866711441191e-08\naF4.530405773001315e-05\naF1.7105606993937765e-07\naF3.0690885058400387e-06\naF1.1539005464937879e-08\naF7.742518650302735e-06\naF2.6151733887769523e-07\naF2.5521965590225105e-06\naF7.668965744845662e-06\naF8.684250080824094e-07\naF5.8250540637268155e-06\naF7.693045969375123e-07\naF1.1762226538037148e-05\naF6.860912588293198e-06\naF2.589845318456084e-06\naa(lp42\nF-3.684567662877166e-08\naF1.7781877664422924e-05\naF2.857739932898028e-06\naF3.380208586320039e-06\naF0.00034937296555685255\naF2.701458459167097e-06\naF0.00010353948582563142\naF1.4973800539415388e-05\naF3.24621833901461e-06\naF1.326506618730782e-06\naF1.3925040145032478e-07\naF-8.53373570797723e-08\naF-3.402340858490069e-07\naF8.186634933317551e-09\naF-5.550080094995348e-08\naF-1.4667776010973202e-07\naF0.0003173678704911603\naF-4.297122455773006e-09\naF0.00034597915318593676\naF-7.045661493648404e-07\naF-1.0976127547423045e-06\naF1.2861432813585224e-06\naF3.711509731837536e-07\naF-8.442791886828196e-07\naF-5.15277224097941e-09\naF-5.273093124648071e-09\naF1.2929633101525695e-06\naF2.7214297014912545e-06\naF0.0003728919661933901\naF-8.145203591982286e-10\naF2.7601475835856496e-06\naF1.3118672645807296e-07\naF-5.625505787381693e-09\naF-7.836065159855507e-07\naF3.2008839148920553e-06\naF8.598256257442682e-09\naF1.3328427697399156e-05\naF3.224902723816991e-06\naF0.00031538745801134275\naF5.36487194199922e-09\naF-1.179478080147027e-06\naF2.6236228891799924e-07\naF2.798021175629602e-06\naF-6.126870591819318e-07\naF0.00034663742232351075\naF2.658760652619022e-08\naF3.3284976119214663e-06\naF-4.127359165071072e-07\naF1.0474015187074118e-06\naF3.303896033138366e-06\naF8.964276084063395e-08\naF8.973888907003007e-07\naF2.2468070139888245e-07\naF-1.151256921255717e-06\naF2.6904672205008095e-06\naF8.269701358744772e-07\naa(lp43\nF-5.284528774689123e-10\naF-3.648535788173608e-09\naF-3.739383690438043e-08\naF-5.4487367817982895e-09\naF-9.84603996042974e-10\naF-6.977760439795932e-09\naF-1.3358176698956818e-09\naF-3.5988957527479845e-09\naF-6.324477286794677e-09\naF1.9326015959814753e-09\naF8.861450245319697e-11\naF1.7932006942458212e-09\naF-8.288124058928404e-10\naF7.830384835267851e-10\naF-4.464856374354663e-10\naF2.6546653308457177e-10\naF1.1890531383332981e-09\naF-3.98268250978692e-10\naF-1.2213060313872111e-09\naF-6.201954136084028e-09\naF-9.30162441509006e-09\naF-1.283975765293529e-09\naF-5.342130353537569e-10\naF-6.8733498029698336e-09\naF5.31432933633397e-10\naF6.375419728937227e-10\naF2.346228398927718e-10\naF-7.544993873583693e-09\naF-8.145203591982286e-10\naF1.348721855180385e-09\naF-7.701437602804196e-09\naF-4.874707716809928e-10\naF5.843335127155295e-10\naF-6.603119558123059e-09\naF-8.35493811392756e-09\naF7.901350142418343e-10\naF-3.736140918950433e-09\naF-7.456549987494443e-09\naF-6.785630149841799e-10\naF7.12700800398531e-10\naF-5.721159444740416e-09\naF2.9493908268131635e-09\naF-2.1739587745375506e-08\naF2.4087826700667035e-10\naF-1.0725447343372042e-09\naF2.3683301997433063e-09\naF-6.939158376270251e-09\naF2.9187604689455673e-10\naF-4.101166993306378e-08\naF-8.209193241179357e-09\naF-8.387953176628135e-11\naF-2.4729000390258643e-09\naF5.20195570650922e-11\naF-5.8456480558037334e-09\naF-6.7069943896654105e-09\naF-1.1920032967036973e-09\naa(lp44\nF1.626211363282809e-07\naF-2.946227228040361e-07\naF3.055700941479199e-05\naF3.228509404135821e-05\naF3.1254116691904406e-06\naF6.808428467198441e-06\naF4.1958176741140634e-07\naF-2.398463585885646e-07\naF7.598218181412805e-06\naF9.097680166434327e-06\naF2.086690158126036e-06\naF4.7136415913409326e-07\naF9.83377640494739e-09\naF2.7139453114248743e-07\naF6.330393151697137e-07\naF2.1693140138865395e-06\naF2.7422461904077047e-06\naF5.659167763444837e-07\naF3.15730296568661e-06\naF2.332418367200402e-06\naF2.004526110741672e-06\naF9.065724364973477e-06\naF3.8592511864680065e-07\naF2.3255179933828995e-06\naF-5.806419552861627e-09\naF-9.158856699837803e-09\naF9.072694610170459e-06\naF9.401263710975998e-06\naF2.7601475835856496e-06\naF-7.701437602804196e-09\naF5.679447455280873e-05\naF4.985514637848371e-07\naF-7.460685683432135e-09\naF2.3194703150093665e-06\naF7.6064674928991544e-06\naF-5.1106706681689596e-08\naF-1.8688382597038257e-07\naF7.59322079641717e-06\naF2.7296418425651125e-06\naF-8.255006039037097e-09\naF2.804640746577617e-06\naF5.82046681956393e-07\naF6.772294992057044e-06\naF2.2296252996763086e-06\naF3.138109357765544e-06\naF5.195927075663746e-07\naF3.294385093755104e-05\naF2.238536305399149e-06\naF7.916621277687252e-06\naF3.332997420698424e-05\naF1.9415380759350436e-07\naF1.407505442822807e-05\naF2.0872744416939741e-07\naF2.0421940031609537e-06\naF3.070005788737377e-05\naF7.956257056065676e-06\naa(lp45\nF4.526337200750132e-07\naF-7.262114494412597e-09\naF5.009175373575368e-07\naF5.412453329177172e-07\naF-2.9148428065723478e-08\naF3.261091736822968e-06\naF1.723010425555782e-08\naF-6.210167209179042e-09\naF3.431222359664242e-06\naF8.310972311813178e-08\naF6.460449825007011e-08\naF1.479942694748975e-08\naF2.69543709475497e-07\naF-7.476347458142732e-09\naF1.910908010341222e-06\naF2.1992329418623947e-07\naF1.3002663385106688e-07\naF1.725461657083063e-06\naF-3.0701019917536663e-09\naF1.3950258469215402e-06\naF1.3575234566221227e-06\naF8.029721046573006e-08\naF5.234679099525778e-07\naF1.4534492689080923e-06\naF-1.4710882329731218e-10\naF-1.9998246995379435e-10\naF8.264379922697683e-08\naF3.275708409858631e-06\naF1.3118672645807296e-07\naF-4.874707716809928e-10\naF4.985514637848371e-07\naF3.507085624192351e-06\naF-1.9282988611340565e-10\naF1.4292923497260016e-06\naF3.4941233926117144e-06\naF-6.141718034695696e-10\naF-8.751791435159665e-09\naF3.4715107000721443e-06\naF1.3267175230266365e-07\naF-5.771455793966022e-10\naF1.3901408460817516e-06\naF3.847948666303665e-08\naF3.2631569134929467e-06\naF3.5971675578875404e-07\naF-1.4780112464775506e-08\naF2.8280797374722524e-08\naF5.426613144621691e-07\naF2.96707323503209e-07\naF9.10059863998376e-08\naF5.401291070976392e-07\naF4.82047694786951e-07\naF9.199631386500911e-08\naF4.93495092434871e-07\naF1.3701547475535266e-06\naF4.992713988501132e-07\naF9.197430368005561e-08\naa(lp46\nF-9.387544884473078e-10\naF-4.1210746066335525e-09\naF-5.7445794351113e-09\naF-5.757221882131231e-09\naF-6.502479103224613e-09\naF-7.874416726581178e-09\naF-2.8853231097431316e-09\naF-3.925652115150008e-09\naF-7.256885065516084e-09\naF-4.237837990614728e-09\naF2.447503829612712e-10\naF1.1677465720542038e-09\naF-3.690647566039733e-10\naF3.5596371664752596e-10\naF-3.108355949377407e-10\naF9.355353167379451e-10\naF-5.74146225105121e-09\naF-1.5419371437929503e-10\naF-6.300662483340219e-09\naF-4.4745451665812954e-09\naF-5.168177251170672e-09\naF-6.846730404463507e-09\naF-3.244519805160758e-10\naF-5.062861695915151e-09\naF5.520071447112794e-10\naF6.691478535866743e-10\naF-4.7032164692402225e-08\naF-8.393944376693411e-09\naF-5.625505787381693e-09\naF5.843335127155295e-10\naF-7.460685683432135e-09\naF-1.9282988611340565e-10\naF1.2134547868964082e-09\naF-1.175936174144332e-08\naF-8.788027016887864e-09\naF7.052483310941958e-10\naF-3.886939392613643e-09\naF-2.775591606953368e-08\naF-5.5990715455801075e-09\naF6.44157524110134e-10\naF-5.087984492679118e-09\naF2.0879764495741916e-09\naF-7.316521283092775e-09\naF1.0044882726808684e-09\naF-1.7464863408941823e-09\naF1.6289033770739468e-09\naF-4.125133020921776e-08\naF1.044537951316863e-09\naF-5.124395452558792e-09\naF-7.862767341787564e-09\naF-7.81478137440509e-10\naF-7.280908151709788e-09\naF-8.324908255346108e-10\naF-5.124091098813993e-09\naF-6.629168887784602e-09\naF-6.2164898011444315e-09\naa(lp47\nF4.481794419595425e-06\naF8.458848061405414e-08\naF2.231922028901519e-06\naF2.64842048234623e-06\naF-1.0411689580805487e-06\naF1.3302060873800498e-05\naF-1.4255052803565884e-07\naF1.0300095835568077e-07\naF1.4532062725829145e-05\naF1.1775027888670643e-06\naF2.3734450236736177e-08\naF1.627407649782163e-07\naF8.130198127625836e-06\naF-1.0960163038309287e-07\naF1.3590266963772743e-06\naF-1.0214074047165363e-07\naF-8.036157582999047e-07\naF1.3860239114406907e-06\naF-8.140638872410152e-07\naF7.820466081524871e-05\naF6.650998291910601e-05\naF1.0494102214735056e-06\naF1.2184485018294461e-06\naF7.578067800405749e-05\naF-6.290379728477336e-09\naF-3.1174823707178198e-09\naF2.0726220246365454e-06\naF1.3449857628662379e-05\naF-7.836065159855507e-07\naF-6.603119558123059e-09\naF2.3194703150093665e-06\naF1.4292923497260016e-06\naF-1.175936174144332e-08\naF9.688670915963979e-05\naF1.4643878535995353e-05\naF-7.277528901332304e-09\naF8.139075689602576e-08\naF1.5051908895136456e-05\naF-7.430775802495967e-07\naF-6.957803699946652e-09\naF6.572803425370577e-05\naF4.922601975043763e-07\naF1.3193860271515821e-05\naF-3.834376438602366e-07\naF-1.0113663779916904e-06\naF3.4076421954864753e-07\naF3.407423910568393e-06\naF-2.3270955263159754e-07\naF8.740444950711357e-07\naF2.5629903680175565e-06\naF4.382119879774708e-06\naF9.47527023130691e-07\naF4.33383626814654e-06\naF6.582622695014382e-05\naF2.2783865510377972e-06\naF9.15137859740511e-07\naa(lp48\nF1.0255705232564819e-06\naF5.378939340958658e-07\naF7.68130767403012e-06\naF9.088278395230658e-06\naF3.5679568126446196e-06\naF4.932204630929952e-05\naF3.6880460753467076e-07\naF7.22977736246258e-07\naF5.861357128157159e-05\naF3.548082368823529e-06\naF3.546003234352945e-07\naF-4.06269396860686e-08\naF1.0584087713566534e-06\naF-3.9071588692331884e-08\naF3.4098738504342166e-06\naF3.1989754943438994e-07\naF3.153240229868379e-06\naF3.456073567059161e-06\naF3.416110507166494e-06\naF1.4799967350022498e-05\naF1.2621585430365196e-05\naF6.396181820503875e-06\naF4.60881463815461e-06\naF1.5079857202226506e-05\naF-8.522803451853056e-09\naF-3.058630856777523e-08\naF3.4593165585079836e-06\naF4.9177864765029753e-05\naF3.2008839148920553e-06\naF-8.35493811392756e-09\naF7.6064674928991544e-06\naF3.4941233926117144e-06\naF-8.788027016887864e-09\naF1.4643878535995353e-05\naF7.974425966134989e-05\naF-8.460662320287035e-09\naF8.281595382562806e-07\naF5.770012050889619e-05\naF3.2619922566390526e-06\naF-8.609230619316775e-09\naF1.2776206045106145e-05\naF1.3268766047662181e-08\naF4.9867303398786836e-05\naF9.483420858435357e-08\naF3.61949985297693e-06\naF-1.046889749056326e-08\naF8.911979916887342e-06\naF2.0646769559578114e-07\naF2.8682194940724803e-06\naF1.1291769636464996e-05\naF8.764401446738875e-07\naF2.885632658572609e-06\naF7.657084327372439e-07\naF1.2660023359598395e-05\naF7.6200724387455485e-06\naF2.871758678517929e-06\naa(lp49\nF-6.664986420309331e-10\naF-3.018849193022046e-09\naF-6.038883946717439e-09\naF-5.4213076360236e-09\naF9.772960518603836e-09\naF-6.84363970616386e-09\naF1.1633321603573774e-09\naF-3.234535724650017e-09\naF-5.674043330841683e-09\naF2.8448988631184997e-09\naF1.77219440780778e-10\naF2.2486186368219102e-09\naF-1.1049553114624279e-09\naF9.909594963142233e-10\naF-8.28997134364873e-10\naF2.588693612329986e-10\naF8.359739008055354e-09\naF-6.610740102149984e-10\naF9.462626943923635e-09\naF-6.680551311596585e-09\naF-6.652981726548087e-09\naF-1.4827882483961752e-09\naF-5.108019229111457e-10\naF-7.677814571697386e-09\naF6.381471432502884e-10\naF7.729321841662836e-10\naF5.426351444406303e-10\naF-3.034317555148356e-08\naF8.598256257442682e-09\naF7.901350142418343e-10\naF-5.1106706681689596e-08\naF-6.141718034695696e-10\naF7.052483310941958e-10\naF-7.277528901332304e-09\naF-8.460662320287035e-09\naF1.9631615575327564e-09\naF-3.6023884937423087e-09\naF-7.2353017619817535e-09\naF1.1006782202923613e-08\naF8.950991458422551e-10\naF-1.2655779594661385e-08\naF3.6600609802461124e-09\naF-6.0676482306426755e-09\naF-1.348473438658407e-10\naF9.600796570731955e-09\naF2.952813058501839e-09\naF-7.485719497759356e-09\naF1.1133578636051507e-10\naF3.3418857197958553e-10\naF-9.211044033774438e-09\naF-1.6007707191449604e-10\naF-5.657933538883319e-08\naF-3.117795823796991e-11\naF-6.390914555801948e-09\naF-7.467924890438673e-09\naF-1.4897077134031796e-09\naa(lp50\nF-2.772700644584917e-08\naF6.922893195177669e-06\naF-1.9637898950694387e-07\naF-2.1215641707350357e-07\naF1.531062089039658e-05\naF6.703459388195298e-07\naF5.009180650572504e-06\naF6.484892122202407e-06\naF8.392516924737195e-07\naF-5.833237254305209e-07\naF-1.4846588405243437e-08\naF-5.658895477716319e-08\naF-2.4132319809960492e-08\naF-2.5906392804484063e-08\naF-5.754774534124533e-08\naF-6.795142251713546e-08\naF1.3352239120283202e-05\naF-4.943921348628988e-08\naF1.5143900748803953e-05\naF5.2395078890234915e-08\naF5.523619198030001e-08\naF-4.993813543875402e-07\naF9.351126955708847e-08\naF9.840938225126878e-08\naF-3.6287431887668395e-09\naF-4.164776770639041e-09\naF-5.390879581773971e-07\naF6.663358705854466e-07\naF1.3328427697399156e-05\naF-3.736140918950433e-09\naF-1.8688382597038257e-07\naF-8.751791435159665e-09\naF-3.886939392613643e-09\naF8.139075689602576e-08\naF8.281595382562806e-07\naF-3.6023884937423087e-09\naF2.5884208818221356e-05\naF8.341225445949633e-07\naF1.3426600498872407e-05\naF-3.6973230711464165e-09\naF7.25610245863297e-08\naF-2.960106618944597e-08\naF6.820690788626039e-07\naF-1.371025712240325e-07\naF1.517262888866975e-05\naF-5.1479038069830024e-08\naF-2.019026522051505e-07\naF-1.0437640434921882e-07\naF-4.5976091546642575e-07\naF-1.8839533263665379e-07\naF3.084827874879734e-09\naF-4.231801597666306e-07\naF4.836582758941373e-08\naF6.427278416809728e-08\naF-1.9120229058733075e-07\naF-4.3787242073860625e-07\naa(lp51\nF9.925225854824525e-07\naF5.369897846263438e-07\naF7.691144536044408e-06\naF9.165176793042755e-06\naF3.6000580254526986e-06\naF4.9249842862239844e-05\naF3.715463892790172e-07\naF7.260668798147081e-07\naF5.993411549680487e-05\naF3.565303487995898e-06\naF3.514932587448447e-07\naF-4.93801888059927e-08\naF1.0341663461105493e-06\naF-3.9631152481820406e-08\naF3.372582732006985e-06\naF3.0326039379760325e-07\naF3.1784876023389663e-06\naF3.4250157120116074e-06\naF3.7006603483394003e-06\naF1.4755540253200168e-05\naF1.2548334283965572e-05\naF3.369623235972516e-06\naF4.623814304759326e-06\naF1.449068185175624e-05\naF-7.97409283194479e-09\naF-7.901511822220048e-09\naF6.3384771522878985e-06\naF4.90086942623222e-05\naF3.224902723816991e-06\naF-7.456549987494443e-09\naF7.59322079641717e-06\naF3.4715107000721443e-06\naF-2.775591606953368e-08\naF1.5051908895136456e-05\naF5.770012050889619e-05\naF-7.2353017619817535e-09\naF8.341225445949633e-07\naF8.104763603812981e-05\naF3.285434751680879e-06\naF-7.54601795847937e-09\naF1.2692986190858788e-05\naF-1.8827734955693592e-09\naF4.9927307445362624e-05\naF7.194470431413839e-08\naF3.3915527862498445e-06\naF-2.2724484028022534e-08\naF1.1361116737653425e-05\naF1.8578155122410928e-07\naF2.8282045126985364e-06\naF8.816633541147324e-06\naF8.420285994175912e-07\naF2.822260108041503e-06\naF7.304172835206777e-07\naF1.2581436663608206e-05\naF7.617147936883691e-06\naF2.8189863707011962e-06\naa(lp52\nF-1.2713504428410204e-08\naF1.789270599096727e-05\naF2.8911169883697442e-06\naF3.418206014242065e-06\naF0.0003495417481495538\naF2.8023012168756525e-06\naF0.00010343232562991817\naF1.5077071629765626e-05\naF3.3073285575669312e-06\naF1.3516052399495334e-06\naF1.3867737201526522e-07\naF-8.765832028330261e-08\naF-3.392479441406865e-07\naF1.1900151905504772e-08\naF-4.893653993575121e-08\naF-1.5120131792105528e-07\naF0.0003179175937049375\naF-2.171205946901357e-10\naF0.0003464806177356303\naF-6.643255042594444e-07\naF-1.0622494593872308e-06\naF1.3124655080258194e-06\naF3.703956847370079e-07\naF-8.029332319133666e-07\naF-5.125585990604948e-09\naF-5.244327481250756e-09\naF1.3181655729621125e-06\naF2.7527291384387202e-06\naF0.00031538745801134275\naF-6.785630149841799e-10\naF2.7296418425651125e-06\naF1.3267175230266365e-07\naF-5.5990715455801075e-09\naF-7.430775802495967e-07\naF3.2619922566390526e-06\naF1.1006782202923613e-08\naF1.3426600498872407e-05\naF3.285434751680879e-06\naF0.00037786884726181784\naF3.5659348554135077e-09\naF-1.1449729197844812e-06\naF2.5805971928826284e-07\naF2.852863879073229e-06\naF-6.234114952826657e-07\naF0.0003469997694378131\naF2.231141226516885e-08\naF3.3642866833955176e-06\naF-4.202302861007122e-07\naF1.0810999453000451e-06\naF3.3394667654671463e-06\naF1.1145820333922881e-07\naF8.456708519808072e-07\naF2.426509229013667e-07\naF-1.1062142434506726e-06\naF2.826044198275376e-06\naF9.954345817872693e-07\naa(lp53\nF-6.077508320071784e-10\naF-3.39058532521053e-09\naF-5.848189139833019e-09\naF-5.433102529886128e-09\naF3.72018730659277e-09\naF-2.574378400945562e-08\naF-1.7413699495140682e-10\naF-3.455412734290613e-09\naF-6.195854361722623e-09\naF2.192228625812274e-09\naF1.1729738999200838e-10\naF1.9890018595485055e-09\naF-9.82743889470522e-10\naF8.656812922745965e-10\naF-6.64565037865988e-10\naF2.444536570836354e-10\naF3.1701029055006557e-09\naF-5.557331548558674e-10\naF3.438205347987863e-09\naF-6.455915509238858e-09\naF-6.345805147633675e-09\naF-1.5799919267424798e-09\naF-5.4995767312156e-10\naF-7.29453267951525e-09\naF5.842231920802776e-10\naF7.044159614283936e-10\naF1.8930424529581754e-10\naF-7.749764207363674e-09\naF5.36487194199922e-09\naF7.12700800398531e-10\naF-8.255006039037097e-09\naF-5.771455793966022e-10\naF6.44157524110134e-10\naF-6.957803699946652e-09\naF-8.609230619316775e-09\naF8.950991458422551e-10\naF-3.6973230711464165e-09\naF-7.54601795847937e-09\naF3.5659348554135077e-09\naF1.6066580171204873e-09\naF-5.973716206900866e-09\naF3.2891240515820635e-09\naF-6.406480317314371e-09\naF7.873006766707514e-11\naF3.5877122768219266e-09\naF2.6351652511840357e-09\naF-7.212844320139802e-09\naF2.0261133933178844e-10\naF6.787311513289328e-11\naF-8.70867508742884e-09\naF-1.3796821873849236e-10\naF-3.0199805983282704e-09\naF-1.1095293158747942e-11\naF-1.0963555281229032e-08\naF-4.319800749093417e-08\naF-4.760520477667964e-08\naa(lp54\nF4.166950998186755e-06\naF7.17336720480711e-08\naF1.990237484009511e-06\naF2.2433767822776496e-06\naF-1.5337211009795622e-06\naF1.173887476145893e-05\naF-3.7771279280161475e-07\naF9.56346827845646e-08\naF1.2600636895339014e-05\naF9.102106451867836e-07\naF3.555416631409507e-08\naF1.5501699856002222e-07\naF7.350349783437275e-06\naF-9.017732797562812e-08\naF1.3662901824616168e-06\naF-5.4420022129742744e-08\naF-1.2041496825572328e-06\naF1.3762320213115045e-06\naF-1.3229155421707658e-06\naF6.547652199351685e-05\naF6.11322548085113e-05\naF8.352235132551411e-07\naF1.1314810199503927e-06\naF6.590074525859613e-05\naF-6.167541337116883e-09\naF-3.755594537038836e-09\naF8.653673139403977e-07\naF1.2274570237570101e-05\naF-1.179478080147027e-06\naF-5.721159444740416e-09\naF2.804640746577617e-06\naF1.3901408460817516e-06\naF-5.087984492679118e-09\naF6.572803425370577e-05\naF1.2776206045106145e-05\naF-1.2655779594661385e-08\naF7.25610245863297e-08\naF1.2692986190858788e-05\naF-1.1449729197844812e-06\naF-5.973716206900866e-09\naF8.386818165857747e-05\naF4.437219845303737e-07\naF1.1624154814327698e-05\naF-3.003349907534365e-07\naF-1.4291513937016338e-06\naF3.1104706519826634e-07\naF2.2210581071266953e-06\naF-1.6429059593947448e-07\naF7.630702652923717e-07\naF2.206546415963766e-06\naF4.088080518215771e-06\naF1.7463437012983012e-06\naF4.051043736785145e-06\naF6.1030102177552914e-05\naF2.0428646270864457e-06\naF8.104261302153844e-07\naa(lp55\nF4.276188081568664e-08\naF4.2815518782884935e-08\naF5.705530888882155e-07\naF5.709332525164212e-07\naF3.631313268065585e-07\naF3.792046524738444e-08\naF2.2272444179800643e-07\naF4.020337578567734e-09\naF-2.851198153193193e-08\naF1.2793741827526279e-06\naF1.0694131016818074e-07\naF1.1062419868187723e-06\naF4.376600566233453e-08\naF2.0622950215748328e-07\naF8.146356926519987e-08\naF4.370341719876271e-07\naF2.758060497490465e-07\naF5.8821158771483754e-08\naF3.4304225669356753e-07\naF4.887771055639021e-07\naF4.418845423181885e-07\naF1.3331868874488847e-06\naF3.040885531210857e-08\naF4.92795542951835e-07\naF1.890787617522626e-09\naF2.270561094642164e-09\naF1.3160891542178194e-06\naF4.232866711441191e-08\naF2.6236228891799924e-07\naF2.9493908268131635e-09\naF5.82046681956393e-07\naF3.847948666303665e-08\naF2.0879764495741916e-09\naF4.922601975043763e-07\naF1.3268766047662181e-08\naF3.6600609802461124e-09\naF-2.960106618944597e-08\naF-1.8827734955693592e-09\naF2.5805971928826284e-07\naF3.2891240515820635e-09\naF4.437219845303737e-07\naF4.466802969500965e-06\naF2.54686585780735e-08\naF8.099307055445083e-07\naF3.5410733380637076e-07\naF1.5192274916600615e-06\naF6.069504794578466e-07\naF6.250306246451279e-07\naF1.2362351017172837e-06\naF6.253201141502678e-07\naF3.5282918948603136e-08\naF1.2449256966727694e-06\naF2.9856486827717885e-08\naF4.433169042917345e-07\naF5.796047050648217e-07\naF1.2417982803338845e-06\naa(lp56\nF9.70181655025062e-07\naF4.2219344677486585e-07\naF8.575303697328258e-06\naF7.85906998116321e-06\naF3.111368844804842e-06\naF4.519925990246928e-05\naF2.1522072887597483e-07\naF5.876200850144357e-07\naF4.990993497357063e-05\naF2.8595284414027964e-06\naF3.315531553008461e-07\naF-3.0305435324871515e-08\naF9.939088834663419e-07\naF-3.685255538632898e-08\naF3.22040053947396e-06\naF3.4450250420031474e-07\naF2.701598076068645e-06\naF3.249381969440659e-06\naF3.1951806253032347e-06\naF1.331184946157943e-05\naF1.1646917187753049e-05\naF2.7669953728132512e-06\naF4.192991518659751e-06\naF1.3131503861184775e-05\naF-6.972690491758201e-09\naF-7.361122793601825e-09\naF2.8087832894044696e-06\naF4.530405773001315e-05\naF2.798021175629602e-06\naF-2.1739587745375506e-08\naF6.772294992057044e-06\naF3.2631569134929467e-06\naF-7.316521283092775e-09\naF1.3193860271515821e-05\naF4.9867303398786836e-05\naF-6.0676482306426755e-09\naF6.820690788626039e-07\naF4.9927307445362624e-05\naF2.852863879073229e-06\naF-6.406480317314371e-09\naF1.1624154814327698e-05\naF2.54686585780735e-08\naF6.655071418360186e-05\naF1.6658662872186338e-07\naF3.1530487074259787e-06\naF6.935591974426459e-10\naF7.73402219692757e-06\naF2.57763843075671e-07\naF4.761121695187157e-06\naF7.63867226625736e-06\naF8.346537056171921e-07\naF2.500870743657322e-06\naF7.331349252243626e-07\naF1.1511723447728468e-05\naF6.7760601481779295e-06\naF2.48010640023763e-06\naa(lp57\nF6.149934200580743e-08\naF-2.47602782192433e-07\naF2.2274362385374348e-06\naF2.265767487761815e-06\naF-6.502885819028566e-07\naF1.7011107460507305e-07\naF-1.9082486941369276e-07\naF-1.8413784335866876e-07\naF2.998702386846937e-08\naF4.813025197428308e-07\naF3.3520380815109366e-07\naF4.2791744553782773e-07\naF-1.2027816310545057e-08\naF5.587713520543584e-08\naF5.897461181809818e-07\naF1.8536563298130555e-06\naF-6.034847162710177e-07\naF4.865359488024268e-07\naF-6.688718730812646e-07\naF-4.0109010783798814e-07\naF-2.9797349015989147e-07\naF4.980219064647555e-07\naF9.31550617285105e-08\naF-3.7061834540836136e-07\naF9.048045709633206e-10\naF1.0657713776850284e-09\naF4.920982705753123e-07\naF1.7105606993937765e-07\naF-6.126870591819318e-07\naF2.4087826700667035e-10\naF2.2296252996763086e-06\naF3.5971675578875404e-07\naF1.0044882726808684e-09\naF-3.834376438602366e-07\naF9.483420858435357e-08\naF-1.348473438658407e-10\naF-1.371025712240325e-07\naF7.194470431413839e-08\naF-6.234114952826657e-07\naF7.873006766707514e-11\naF-3.003349907534365e-07\naF8.099307055445083e-07\naF1.6658662872186338e-07\naF7.954453626160834e-06\naF-6.560747918491505e-07\naF6.262716319530662e-07\naF2.321760216083398e-06\naF2.62855124527219e-06\naF5.113322862871735e-07\naF2.350851499492846e-06\naF7.919500444312467e-08\naF5.147740117006232e-07\naF7.537264695588895e-08\naF-2.990623951287331e-07\naF2.2238864762642773e-06\naF5.102026660171738e-07\naa(lp58\nF-1.9547940785907907e-07\naF2.0099811989026515e-05\naF3.2419873745418294e-06\naF3.7981890756965095e-06\naF0.00039445756069775447\naF3.0961191886583386e-06\naF0.00011392335642647384\naF1.699618253026116e-05\naF3.6842624412860414e-06\naF1.7546474640967738e-06\naF1.4793074337510266e-07\naF-4.810560933503859e-08\naF-4.749820150906675e-07\naF3.6013666188100666e-08\naF-2.673854392874169e-07\naF-1.642479091836856e-07\naF0.00035025420976428904\naF-1.950707804937229e-07\naF0.000387186056926043\naF-8.183674942405909e-07\naF-1.3279899609784336e-06\naF1.7140142658636522e-06\naF3.5644124218259054e-07\naF-1.0108187469581335e-06\naF-5.734795435553204e-09\naF-5.949851890751761e-09\naF1.1607684598984572e-06\naF3.0690885058400387e-06\naF0.00034663742232351075\naF-1.0725447343372042e-09\naF3.138109357765544e-06\naF-1.4780112464775506e-08\naF-1.7464863408941823e-09\naF-1.0113663779916904e-06\naF3.61949985297693e-06\naF9.600796570731955e-09\naF1.517262888866975e-05\naF3.3915527862498445e-06\naF0.0003469997694378131\naF3.5877122768219266e-09\naF-1.4291513937016338e-06\naF3.5410733380637076e-07\naF3.1530487074259787e-06\naF-6.560747918491505e-07\naF0.0004359946069628202\naF8.37375395101157e-08\naF3.2854678225171662e-06\naF-4.5046031700772866e-07\naF1.431644500647855e-06\naF3.7270414526356115e-06\naF-9.937400795719349e-08\naF1.2666294349878908e-06\naF1.622592339147005e-08\naF-1.3840890934132938e-06\naF3.1717147532484344e-06\naF1.337487244943513e-06\naa(lp59\nF4.591635254453582e-08\naF4.8801637438686765e-09\naF5.117528796844456e-07\naF5.120346029388149e-07\naF8.798675379810593e-08\naF9.530181792220563e-09\naF1.1987117751296308e-07\naF-2.4692476349965572e-08\naF-4.508766233449457e-08\naF1.3790079187835683e-06\naF9.93126840833083e-08\naF9.378882572610936e-07\naF4.262530559185166e-08\naF2.0633982874397317e-07\naF6.127896074037141e-08\naF3.573550784557363e-07\naF3.66434441720199e-08\naF4.4012201191362284e-08\naF7.606110831312712e-08\naF3.362926049449694e-07\naF3.1169749823661314e-07\naF1.430096330796339e-06\naF2.7428687131707763e-08\naF3.418293158821138e-07\naF1.516151121118043e-09\naF1.7510797875354125e-09\naF1.4144019877166221e-06\naF1.1539005464937879e-08\naF2.658760652619022e-08\naF2.3683301997433063e-09\naF5.195927075663746e-07\naF2.8280797374722524e-08\naF1.6289033770739468e-09\naF3.4076421954864753e-07\naF-1.046889749056326e-08\naF2.952813058501839e-09\naF-5.1479038069830024e-08\naF-2.2724484028022534e-08\naF2.231141226516885e-08\naF2.6351652511840357e-09\naF3.1104706519826634e-07\naF1.5192274916600615e-06\naF6.935591974426459e-10\naF6.262716319530662e-07\naF8.37375395101157e-08\naF2.8240723050112706e-06\naF5.448498985942063e-07\naF4.939982399058364e-07\naF1.309025938833995e-06\naF5.610441278357114e-07\naF3.6511270433139385e-08\naF1.3135719167180552e-06\naF2.7743260407763235e-08\naF3.1188867318272695e-07\naF5.186870156908978e-07\naF1.3120759700863209e-06\naa(lp60\nF2.077306811869176e-07\naF-3.0561690364773726e-07\naF3.360939258043115e-05\naF4.169474765406604e-05\naF3.7296016187883196e-06\naF7.714662438090628e-06\naF6.411456664104794e-07\naF-2.560407806380557e-07\naF9.067572640215643e-06\naF1.1146748234587277e-05\naF2.3736114223939145e-06\naF4.991847901248165e-07\naF3.667383135112206e-08\naF3.0684185449906553e-07\naF6.740494743849045e-07\naF2.3222578507575227e-06\naF3.308227862433822e-06\naF6.070443032882868e-07\naF3.773316587530491e-06\naF2.6416802800914348e-06\naF2.1754935106691333e-06\naF1.0819474655535262e-05\naF4.418916017095725e-07\naF2.5844233551310355e-06\naF-5.6100056749514e-09\naF-8.233363101117005e-09\naF1.6057556343846946e-05\naF7.742518650302735e-06\naF3.3284976119214663e-06\naF-6.939158376270251e-09\naF3.294385093755104e-05\naF5.426613144621691e-07\naF-4.125133020921776e-08\naF3.407423910568393e-06\naF8.911979916887342e-06\naF-7.485719497759356e-09\naF-2.019026522051505e-07\naF1.1361116737653425e-05\naF3.3642866833955176e-06\naF-7.212844320139802e-09\naF2.2210581071266953e-06\naF6.069504794578466e-07\naF7.73402219692757e-06\naF2.321760216083398e-06\naF3.2854678225171662e-06\naF5.448498985942063e-07\naF6.703629658617625e-05\naF2.3629783219216727e-06\naF8.998031908259422e-06\naF4.0245637957653506e-05\naF2.4167539669481896e-07\naF8.950246292041822e-06\naF2.573210145067421e-07\naF2.1903702297445218e-06\naF3.3136543401035224e-05\naF8.94561745763502e-06\naa(lp61\nF7.774852575529835e-08\naF-1.8736165310757813e-07\naF2.240699665946954e-06\naF2.3139859037041567e-06\naF-4.5133241765550174e-07\naF2.6055861060527067e-07\naF-1.4071530306255874e-07\naF-1.407711468603391e-07\naF1.48590772312207e-07\naF5.863889461180264e-07\naF3.2584480395974997e-07\naF3.5083057093349736e-07\naF9.511551240958604e-09\naF6.319194437749798e-08\naF4.700221026668503e-07\naF1.5608969316175852e-06\naF-4.0681557637577995e-07\naF3.9274017269698524e-07\naF-4.568302451817863e-07\naF-2.498887255168977e-07\naF-1.644317658010503e-07\naF6.010484186651397e-07\naF9.245791209498657e-08\naF-2.2019262494635453e-07\naF9.607588252726953e-10\naF1.1173580081090963e-09\naF5.965042011642165e-07\naF2.6151733887769523e-07\naF-4.127359165071072e-07\naF2.9187604689455673e-10\naF2.238536305399149e-06\naF2.96707323503209e-07\naF1.044537951316863e-09\naF-2.3270955263159754e-07\naF2.0646769559578114e-07\naF1.1133578636051507e-10\naF-1.0437640434921882e-07\naF1.8578155122410928e-07\naF-4.202302861007122e-07\naF2.0261133933178844e-10\naF-1.6429059593947448e-07\naF6.250306246451279e-07\naF2.57763843075671e-07\naF2.62855124527219e-06\naF-4.5046031700772866e-07\naF4.939982399058364e-07\naF2.3629783219216727e-06\naF5.006196764834142e-06\naF5.846584726003833e-07\naF2.386700792848648e-06\naF9.198859331539957e-08\naF5.858361697271791e-07\naF8.764553337459019e-08\naF-1.6438857289728965e-07\naF2.2349315999105595e-06\naF5.828965011674868e-07\naa(lp62\nF4.446337672171649e-08\naF-2.709590756852941e-07\naF1.2852132072610848e-05\naF9.031776132935773e-06\naF1.4358932610483657e-06\naF2.5121321649544065e-06\naF1.7570251994438408e-07\naF-3.6876588992445187e-07\naF2.775808516340492e-06\naF3.676146293354002e-05\naF3.825276959164332e-07\naF1.380302488612575e-06\naF2.941528638877549e-08\naF1.9163206514704872e-06\naF3.393908421321481e-07\naF6.34470189137667e-07\naF8.277629690588296e-07\naF2.0768268717151123e-07\naF1.417429897577971e-06\naF8.668507632419784e-07\naF1.128034232821292e-06\naF3.7145445108336125e-05\naF9.953201670159682e-08\naF8.844604818310425e-07\naF-3.044772499776157e-09\naF-6.92632664681759e-09\naF3.703679047313941e-05\naF2.5521965590225105e-06\naF1.0474015187074118e-06\naF-4.101166993306378e-08\naF7.916621277687252e-06\naF9.10059863998376e-08\naF-5.124395452558792e-09\naF8.740444950711357e-07\naF2.8682194940724803e-06\naF3.3418857197958553e-10\naF-4.5976091546642575e-07\naF2.8282045126985364e-06\naF1.0810999453000451e-06\naF6.787311513289328e-11\naF7.630702652923717e-07\naF1.2362351017172837e-06\naF4.761121695187157e-06\naF5.113322862871735e-07\naF1.431644500647855e-06\naF1.309025938833995e-06\naF8.998031908259422e-06\naF5.846584726003833e-07\naF6.265930401733562e-05\naF8.974726893288437e-06\naF5.988997587789568e-08\naF3.2495167828871785e-05\naF7.94405347685212e-08\naF7.216354585004644e-07\naF7.904833947949272e-06\naF3.2364383110263115e-05\naa(lp63\nF2.1423884013192559e-07\naF-2.954471343883663e-07\naF3.3777625993754336e-05\naF4.071362871241231e-05\naF3.7105428736843284e-06\naF7.631562940489775e-06\naF6.232514014079801e-07\naF-2.4355858322155114e-07\naF8.894288021155235e-06\naF1.0995403418502147e-05\naF2.3707126135984812e-06\naF5.123097143983971e-07\naF3.526544228074306e-08\naF3.092838721483235e-07\naF6.724690016574493e-07\naF2.3400779813603108e-06\naF3.2837597429139495e-06\naF6.050149155566912e-07\naF3.316264120311905e-06\naF2.59726305425028e-06\naF2.1539173643651467e-06\naF1.5885497888945554e-05\naF4.401756771687006e-07\naF3.4361513708119355e-06\naF-6.4167381299368465e-09\naF-4.662461079957792e-08\naF1.0834065044741669e-05\naF7.668965744845662e-06\naF3.303896033138366e-06\naF-8.209193241179357e-09\naF3.332997420698424e-05\naF5.401291070976392e-07\naF-7.862767341787564e-09\naF2.5629903680175565e-06\naF1.1291769636464996e-05\naF-9.211044033774438e-09\naF-1.8839533263665379e-07\naF8.816633541147324e-06\naF3.3394667654671463e-06\naF-8.70867508742884e-09\naF2.206546415963766e-06\naF6.253201141502678e-07\naF7.63867226625736e-06\naF2.350851499492846e-06\naF3.7270414526356115e-06\naF5.610441278357114e-07\naF4.0245637957653506e-05\naF2.386700792848648e-06\naF8.974726893288437e-06\naF6.607117494521192e-05\naF2.488516709183772e-07\naF8.964168779484298e-06\naF2.6432149003518213e-07\naF2.1726987728153634e-06\naF3.342897232746421e-05\naF8.94288013026879e-06\naa(lp64\nF1.7356282285951934e-06\naF1.330313010061153e-07\naF1.8757016638049977e-07\naF2.3070979848927404e-07\naF-1.3950000732451113e-07\naF8.519025642061045e-07\naF1.484602676662267e-07\naF5.815594923131592e-08\naF7.958187332779305e-07\naF1.1337409895742464e-07\naF4.0646336172697054e-08\naF3.6312051397697885e-08\naF7.927897327253173e-07\naF1.5039497137041662e-08\naF7.290049226893671e-07\naF8.676896060188089e-08\naF7.128821854061017e-08\naF6.22602179686248e-07\naF-5.796151914908211e-08\naF4.3505635725168035e-06\naF4.075812662562325e-06\naF1.24778068479551e-07\naF1.666983522738287e-07\naF4.404455685290022e-06\naF-7.673521862951788e-10\naF-7.020695079644222e-10\naF1.1997133302543658e-07\naF8.684250080824094e-07\naF8.964276084063395e-08\naF-8.387953176628135e-11\naF1.9415380759350436e-07\naF4.82047694786951e-07\naF-7.81478137440509e-10\naF4.382119879774708e-06\naF8.764401446738875e-07\naF-1.6007707191449604e-10\naF3.084827874879734e-09\naF8.420285994175912e-07\naF1.1145820333922881e-07\naF-1.3796821873849236e-10\naF4.088080518215771e-06\naF3.5282918948603136e-08\naF8.346537056171921e-07\naF7.919500444312467e-08\naF-9.937400795719349e-08\naF3.6511270433139385e-08\naF2.4167539669481896e-07\naF9.198859331539957e-08\naF5.988997587789568e-08\naF2.488516709183772e-07\naF5.165958704982916e-06\naF5.9305021280830754e-08\naF2.1075589784292047e-06\naF4.0712556966981115e-06\naF1.911230134351913e-07\naF5.993730206203141e-08\naa(lp65\nF4.6967409364844296e-08\naF-2.3602210138919278e-07\naF7.964101180959492e-06\naF8.934677108123701e-06\naF1.2748806441147752e-06\naF2.5702147434001534e-06\naF1.586219084715562e-07\naF-3.325307090840821e-07\naF2.7397431306250224e-06\naF3.5475029144699256e-05\naF3.7924513147847846e-07\naF1.379758022861472e-06\naF2.8835084579313242e-08\naF1.8918117642142008e-06\naF3.3788360533538397e-07\naF6.337251119754086e-07\naF8.583084323067857e-07\naF2.0726427294693075e-07\naF1.2497503853054858e-06\naF9.306330375773643e-07\naF7.479101486457188e-07\naF3.647651285220172e-05\naF9.78917043364931e-08\naF9.658233069923819e-07\naF-4.881967621612869e-09\naF-9.385801825322692e-09\naF3.6105133690710114e-05\naF5.8250540637268155e-06\naF8.973888907003007e-07\naF-2.4729000390258643e-09\naF1.407505442822807e-05\naF9.199631386500911e-08\naF-7.280908151709788e-09\naF9.47527023130691e-07\naF2.885632658572609e-06\naF-5.657933538883319e-08\naF-4.231801597666306e-07\naF2.822260108041503e-06\naF8.456708519808072e-07\naF-3.0199805983282704e-09\naF1.7463437012983012e-06\naF1.2449256966727694e-06\naF2.500870743657322e-06\naF5.147740117006232e-07\naF1.2666294349878908e-06\naF1.3135719167180552e-06\naF8.950246292041822e-06\naF5.858361697271791e-07\naF3.2495167828871785e-05\naF8.964168779484298e-06\naF5.9305021280830754e-08\naF6.557795179330686e-05\naF7.604937951718582e-08\naF8.00712167369342e-07\naF7.987412231300348e-06\naF3.266338307447285e-05\naa(lp66\nF1.8201738874648167e-06\naF2.0939608396127394e-07\naF2.0159134244657376e-07\naF2.4685090351471244e-07\naF-2.186821601058097e-08\naF7.519881224206188e-07\naF3.2204641988554614e-07\naF1.1581959853383302e-07\naF6.832954867780199e-07\naF1.4736511133798256e-07\naF3.8928547857812774e-08\naF2.57266556589334e-08\naF7.832566487586183e-07\naF8.805864559143835e-09\naF7.932518884115782e-07\naF8.189033023488076e-08\naF2.1182181296544234e-07\naF6.613423638754095e-07\naF5.5819546889907704e-08\naF4.301505577180814e-06\naF4.036711243387019e-06\naF1.5191565026170888e-07\naF1.5197207075383854e-07\naF4.357083771863123e-06\naF-7.92375889845931e-10\naF-7.697212458557137e-10\naF1.4970477742470466e-07\naF7.693045969375123e-07\naF2.2468070139888245e-07\naF5.20195570650922e-11\naF2.0872744416939741e-07\naF4.93495092434871e-07\naF-8.324908255346108e-10\naF4.33383626814654e-06\naF7.657084327372439e-07\naF-3.117795823796991e-11\naF4.836582758941373e-08\naF7.304172835206777e-07\naF2.426509229013667e-07\naF-1.1095293158747942e-11\naF4.051043736785145e-06\naF2.9856486827717885e-08\naF7.331349252243626e-07\naF7.537264695588895e-08\naF1.622592339147005e-08\naF2.7743260407763235e-08\naF2.573210145067421e-07\naF8.764553337459019e-08\naF7.94405347685212e-08\naF2.6432149003518213e-07\naF2.1075589784292047e-06\naF7.604937951718582e-08\naF6.254744170036358e-06\naF4.033505664225515e-06\naF2.054432013360461e-07\naF7.782682457204101e-08\naa(lp67\nF4.150954817253818e-06\naF6.272641036751786e-08\naF1.949871097078283e-06\naF2.2163183453951263e-06\naF-1.4863294355020945e-06\naF1.1906868111250217e-05\naF-3.5938327323899775e-07\naF8.636260793959126e-08\naF1.249472300372546e-05\naF8.842071784997628e-07\naF3.497211042445386e-08\naF1.5692266319565612e-07\naF7.343998570073361e-06\naF-8.797194165417073e-08\naF1.3424290509624526e-06\naF-5.523497944918816e-08\naF-1.165984657505336e-06\naF1.3539490176922378e-06\naF-1.2798779144381142e-06\naF6.568736201596618e-05\naF6.094589273821003e-05\naF8.026949071586629e-07\naF1.1198639298688281e-06\naF6.591623218419162e-05\naF-6.203623955882132e-09\naF-3.797315213610127e-09\naF8.358491984645598e-07\naF1.1762226538037148e-05\naF-1.151256921255717e-06\naF-5.8456480558037334e-09\naF2.0421940031609537e-06\naF1.3701547475535266e-06\naF-5.124091098813993e-09\naF6.582622695014382e-05\naF1.2660023359598395e-05\naF-6.390914555801948e-09\naF6.427278416809728e-08\naF1.2581436663608206e-05\naF-1.1062142434506726e-06\naF-1.0963555281229032e-08\naF6.1030102177552914e-05\naF4.433169042917345e-07\naF1.1511723447728468e-05\naF-2.990623951287331e-07\naF-1.3840890934132938e-06\naF3.1188867318272695e-07\naF2.1903702297445218e-06\naF-1.6438857289728965e-07\naF7.216354585004644e-07\naF2.1726987728153634e-06\naF4.0712556966981115e-06\naF8.00712167369342e-07\naF4.033505664225515e-06\naF8.253391974280305e-05\naF2.540358307733245e-06\naF1.4528711864400425e-06\naa(lp68\nF1.5981765320051604e-07\naF-2.978923994218247e-07\naF3.0408367026454328e-05\naF3.260328787246381e-05\naF3.1570727191239608e-06\naF8.947457235154706e-06\naF4.3367493356860966e-07\naF-2.4404741950817363e-07\naF7.635472482617428e-06\naF9.161683891653373e-06\naF2.0911097286012294e-06\naF4.7183787280235247e-07\naF9.737474725644123e-09\naF2.7413644154380595e-07\naF6.322788679792967e-07\naF2.1675461235964765e-06\naF2.7750420035104217e-06\naF5.659046250105671e-07\naF3.19218221518326e-06\naF2.2958672901335865e-06\naF1.964664434374836e-06\naF9.090514779232058e-06\naF3.8821099707868515e-07\naF2.280710720133884e-06\naF-5.100281300716341e-09\naF-8.21012516605796e-09\naF9.114424902614081e-06\naF6.860912588293198e-06\naF2.6904672205008095e-06\naF-6.7069943896654105e-09\naF3.070005788737377e-05\naF4.992713988501132e-07\naF-6.629168887784602e-09\naF2.2783865510377972e-06\naF7.6200724387455485e-06\naF-7.467924890438673e-09\naF-1.9120229058733075e-07\naF7.617147936883691e-06\naF2.826044198275376e-06\naF-4.319800749093417e-08\naF2.0428646270864457e-06\naF5.796047050648217e-07\naF6.7760601481779295e-06\naF2.2238864762642773e-06\naF3.1717147532484344e-06\naF5.186870156908978e-07\naF3.3136543401035224e-05\naF2.2349315999105595e-06\naF7.904833947949272e-06\naF3.342897232746421e-05\naF1.911230134351913e-07\naF7.987412231300348e-06\naF2.054432013360461e-07\naF2.540358307733245e-06\naF5.514798500819395e-05\naF1.3403785206159494e-05\naa(lp69\nF4.643739614190863e-08\naF-2.4955856837652733e-07\naF7.921009933542452e-06\naF8.951777745180988e-06\naF1.343823387109088e-06\naF5.292544473032923e-06\naF1.6694655085136023e-07\naF-3.469329837351493e-07\naF2.749990913018109e-06\naF3.594550072745516e-05\naF3.799829886820478e-07\naF1.3801103879724065e-06\naF3.000166035125986e-08\naF1.8995176184889694e-06\naF3.3801346701282797e-07\naF6.321519255529793e-07\naF9.227526880665418e-07\naF2.074433600092691e-07\naF1.3219691483754498e-06\naF9.027155014221503e-07\naF7.159134847970251e-07\naF3.66806296094253e-05\naF9.9135943521986e-08\naF9.297406159517851e-07\naF-3.971951786801003e-09\naF-8.170843554849272e-09\naF3.642266428239847e-05\naF2.589845318456084e-06\naF8.269701358744772e-07\naF-1.1920032967036973e-09\naF7.956257056065676e-06\naF9.197430368005561e-08\naF-6.2164898011444315e-09\naF9.15137859740511e-07\naF2.871758678517929e-06\naF-1.4897077134031796e-09\naF-4.3787242073860625e-07\naF2.8189863707011962e-06\naF9.954345817872693e-07\naF-4.760520477667964e-08\naF8.104261302153844e-07\naF1.2417982803338845e-06\naF2.48010640023763e-06\naF5.102026660171738e-07\naF1.337487244943513e-06\naF1.3120759700863209e-06\naF8.94561745763502e-06\naF5.828965011674868e-07\naF3.2364383110263115e-05\naF8.94288013026879e-06\naF5.993730206203141e-08\naF3.266338307447285e-05\naF7.782682457204101e-08\naF1.4528711864400425e-06\naF1.3403785206159494e-05\naF6.372816395395223e-05\naaa(lp70\na(lp71\naasS'means'\np72\n(lp73\nF0.8118607332949576\naF0.889506503340178\naF0.798491732669797\naF0.952049371648528\naF0.4094350366470659\naF0.6887804693100776\naF0.5956227298242437\naF1.0367690130440463\naF0.834451769660325\naF0.9836821521675287\naF0.42579701774756135\naF0.7880368396796442\naF0.4624217032362773\naF0.42188586198997413\naF1.1099682426219115\naF0.7871454144120162\naF0.31950416533761034\naF0.956089996675559\naF0.4089731729310892\naF0.7162442603535027\naF0.577920358747795\naF0.943339699935101\naF0.4411713612393667\naF0.6969860513755406\naF1.0116739956269496\naF1.3218399528012705\naF0.9572849498367375\naF0.6939740975817908\naF0.32946396961043223\naF1.0117952134729737\naF0.7972922562730915\naF0.7957208770886018\naF1.1697895682450976\naF0.7032013223507151\naF0.8067019838996362\naF1.3219762653468505\naF1.18170442338375\naF0.8159976404698579\naF0.33824618083722585\naF1.169920175857027\naF0.5907145036714194\naF1.1049296868966423\naF0.6869587411052483\naF1.101539867442126\naF0.40845877272530157\naF0.9502239141163893\naF0.9272754973547137\naF0.9478436650571394\naF0.8316989535776838\naF0.9142807354521799\naF0.97154071265213\naF0.8274851547592449\naF1.1250425915257432\naF0.5835498649546432\naF0.7950341666851121\naF0.8263265629411308\nasS'fix_cov'\np74\nI01\ns."
p2
sS'data'
p3
(dp4
S'energy_HlG5_m0.5_th2.235'
p5
(igvar._utilities
GVarRef
p6
(dp7
S'loc'
p8
I0
sbsS'energy_HlG5_m0.5_th4.705'
p9
(igvar._utilities
GVarRef
p10
(dp11
g8
I1
sbsS'Vnn_3pt_TEM_light_m0.5_th0.706'
p12
(igvar._utilities
GVarRef
p13
(dp14
g8
I2
sbsS'Vnn_3pt_SCA_light_m0.5_th0.706'
p15
(igvar._utilities
GVarRef
p16
(dp17
g8
I3
sbsS'Vnn_3pt_SCA_light_m0.5_th4.705'
p18
(igvar._utilities
GVarRef
p19
(dp20
g8
I4
sbsS'energy_DlG5_th4.705'
p21
(igvar._utilities
GVarRef
p22
(dp23
g8
I6
sbsS'energy_HlG5_m0.65_th4.705'
p24
(igvar._utilities
GVarRef
p25
(dp26
g8
I7
sbsS'Vnn_3pt_SCA_light_m0.5_th1.529'
p27
(igvar._utilities
GVarRef
p28
(dp29
g8
I8
sbsS'Vnn_3pt_SCA_light_m0.5_th0.0'
p30
(igvar._utilities
GVarRef
p31
(dp32
g8
I9
sbsS'energy_DlG5_th0.706'
p33
(igvar._utilities
GVarRef
p34
(dp35
g8
I10
sbsS'energy_HlG5_m0.5_th0.0'
p36
(igvar._utilities
GVarRef
p37
(dp38
g8
I11
sbsS'Vnn_3pt_TEM_light_m0.5_th1.529'
p39
(igvar._utilities
GVarRef
p40
(dp41
g8
I42
sbsS'energy_DlG5_th2.235'
p42
(igvar._utilities
GVarRef
p43
(dp44
g8
I12
sbsS'energy_DlG5_th0.0'
p45
(igvar._utilities
GVarRef
p46
(dp47
g8
I13
sbsS'energy_HlG5_m0.8_th1.529'
p48
(igvar._utilities
GVarRef
p49
(dp50
g8
I14
sbsS'energy_HlG5_m0.5_th0.706'
p51
(igvar._utilities
GVarRef
p52
(dp53
g8
I15
sbsS'energy_HlG5_m0.5_th1.529'
p54
(igvar._utilities
GVarRef
p55
(dp56
g8
I31
sbsS'energy_HlG5_m0.65_th1.529'
p57
(igvar._utilities
GVarRef
p58
(dp59
g8
I17
sbsS'Vnn_3pt_SCA_light_m0.8_th4.705'
p60
(igvar._utilities
GVarRef
p61
(dp62
g8
I18
sbsS'Vnn_3pt_SCA_light_m0.5_th2.235'
p63
(igvar._utilities
GVarRef
p64
(dp65
g8
I19
sbsS'Vnn_3pt_TEM_light_m0.65_th1.529'
p66
(igvar._utilities
GVarRef
p67
(dp68
g8
I5
sbsS'Vnn_3pt_TEM_light_m0.8_th0.706'
p69
(igvar._utilities
GVarRef
p70
(dp71
g8
I30
sbsS'energy_DlG5_th1.529'
p72
(igvar._utilities
GVarRef
p73
(dp74
g8
I22
sbsS'Vnn_3pt_SCA_light_m0.8_th2.235'
p75
(igvar._utilities
GVarRef
p76
(dp77
g8
I23
sbsS'energy_HcG5_m0.5'
p78
(igvar._utilities
GVarRef
p79
(dp80
g8
I24
sbsS'energy_HcG5_m0.8'
p81
(igvar._utilities
GVarRef
p82
(dp83
g8
I25
sbsS'Vnn_3pt_SCA_light_m0.65_th0.0'
p84
(igvar._utilities
GVarRef
p85
(dp86
g8
I26
sbsS'Vnn_3pt_TEM_light_m0.8_th1.529'
p87
(igvar._utilities
GVarRef
p88
(dp89
g8
I27
sbsS'Vnn_3pt_TEM_light_m0.65_th4.705'
p90
(igvar._utilities
GVarRef
p91
(dp92
g8
I28
sbsS'energy_HcG5T_m0.5'
p93
(igvar._utilities
GVarRef
p94
(dp95
g8
I29
sbsS'chi2'
p96
F318.21880018853994
sS'Vnn_3pt_TEM_light_m0.5_th4.705'
p97
(igvar._utilities
GVarRef
p98
(dp99
g8
I16
sbsS'Vnn_3pt_SCA_light_m0.8_th0.0'
p100
(igvar._utilities
GVarRef
p101
(dp102
g8
I21
sbsS'Vnn_3pt_SCA_light_m0.65_th2.235'
p103
(igvar._utilities
GVarRef
p104
(dp105
g8
I33
sbsS'energy_HcG5_m0.65'
p106
(igvar._utilities
GVarRef
p107
(dp108
g8
I32
sbsS'Vnn_3pt_SCA_light_m0.8_th1.529'
p109
(igvar._utilities
GVarRef
p110
(dp111
g8
I34
sbsS'energy_HcG5T_m0.8'
p112
(igvar._utilities
GVarRef
p113
(dp114
g8
I35
sbsS'energy_HlG5_m0.8_th4.705'
p115
(igvar._utilities
GVarRef
p116
(dp117
g8
I36
sbsS'Vnn_3pt_SCA_light_m0.65_th1.529'
p118
(igvar._utilities
GVarRef
p119
(dp120
g8
I37
sbsS'energy_HcG5T_m0.65'
p121
(igvar._utilities
GVarRef
p122
(dp123
g8
I39
sbsS'Vnn_3pt_TEM_light_m0.8_th2.235'
p124
(igvar._utilities
GVarRef
p125
(dp126
g8
I40
sbsS'energy_HlG5_m0.8_th0.0'
p127
(igvar._utilities
GVarRef
p128
(dp129
g8
I41
sbsS'Vnn_3pt_TEM_light_m0.8_th4.705'
p130
(igvar._utilities
GVarRef
p131
(dp132
g8
I38
sbsS'energy_HlG5_m0.8_th0.706'
p133
(igvar._utilities
GVarRef
p134
(dp135
g8
I43
sbsS'chi2_per_dof'
p136
F0.07501621880917962
sS'Vnn_3pt_SCA_light_m0.65_th4.705'
p137
(igvar._utilities
GVarRef
p138
(dp139
g8
I44
sbsS'Vnn_3pt_TEM_light_m0.5_th2.235'
p140
(igvar._utilities
GVarRef
p141
(dp142
g8
I20
sbsS'dof'
p143
I4242
sS'energy_HlG5_m0.65_th0.0'
p144
(igvar._utilities
GVarRef
p145
(dp146
g8
I45
sbsS'Vnn_3pt_SCA_light_m0.65_th0.706'
p147
(igvar._utilities
GVarRef
p148
(dp149
g8
I46
sbsS'energy_HlG5_m0.65_th0.706'
p150
(igvar._utilities
GVarRef
p151
(dp152
g8
I47
sbsS'Vnn_3pt_TEM_light_m0.5_th0.0'
p153
(igvar._utilities
GVarRef
p154
(dp155
g8
I48
sbsS'Vnn_3pt_SCA_light_m0.8_th0.706'
p156
(igvar._utilities
GVarRef
p157
(dp158
g8
I49
sbsS'energy_HlG5_m0.65_th2.235'
p159
(igvar._utilities
GVarRef
p160
(dp161
g8
I50
sbsS'Vnn_3pt_TEM_light_m0.8_th0.0'
p162
(igvar._utilities
GVarRef
p163
(dp164
g8
I51
sbsS'energy_HlG5_m0.8_th2.235'
p165
(igvar._utilities
GVarRef
p166
(dp167
g8
I52
sbsS'Vnn_3pt_TEM_light_m0.65_th2.235'
p168
(igvar._utilities
GVarRef
p169
(dp170
g8
I53
sbsS'Vnn_3pt_TEM_light_m0.65_th0.706'
p171
(igvar._utilities
GVarRef
p172
(dp173
g8
I54
sbsS'Vnn_3pt_TEM_light_m0.65_th0.0'
p174
(igvar._utilities
GVarRef
p175
(dp176
g8
I55
sbss.

==> anc/corrfit_results/BcDs/f5_N7_tmin2pt6_tmin3pt4_svd0.005_withHls.p <==
(dp0
S'gvlist'
p1
S"(dp0\nS'shape'\np1\n(lp2\nI72\nasS'bufsize'\np3\nI72\nsS'bcovs'\np4\n(lp5\n(lp6\n(lp7\na(lp8\na(lp9\na(lp10\naa(lp11\n(lp12\nI0\naI1\naI2\naI3\naI4\naI5\naI6\naI7\naI8\naI9\naI10\naI11\naI12\naI13\naI14\naI15\naI16\naI17\naI18\naI19\naI20\naI21\naI22\naI23\naI24\naI25\naI26\naI27\naI28\naI29\naI30\naI31\naI32\naI33\naI34\naI35\naI36\naI37\naI38\naI39\naI40\naI41\naI42\naI43\naI44\naI45\naI46\naI47\naI48\naI49\naI50\naI51\naI52\naI53\naI54\naI55\naI56\naI57\naI58\naI59\naI60\naI61\naI62\naI63\naI64\naI65\naI66\naI67\naI68\naI69\naI70\naI71\naa(lp13\n(lp14\nF7.662465463905354e-05\naF6.828928667738179e-08\naF7.051094997660827e-09\naF2.0072292652052135e-07\naF2.0541195824986132e-07\naF1.0147355026871208e-07\naF1.709728232015e-08\naF1.0186876597707547e-07\naF1.489007634555386e-07\naF1.2931110802240948e-06\naF-1.2226257407019205e-06\naF1.9523552271914773e-07\naF3.661406179588726e-07\naF2.481385687931927e-06\naF1.1822547543905253e-06\naF1.7580687387405975e-07\naF4.0113668832714574e-08\naF1.2566695365485972e-06\naF-2.2094598532880846e-08\naF3.690998211653476e-05\naF3.595885907293188e-08\naF4.084162256959167e-08\naF3.231913072883981e-05\naF8.406322785733851e-07\naF3.125139730766509e-05\naF3.6809494952516615e-08\naF-6.348916912865614e-07\naF1.4530604947854381e-06\naF1.3716123233546222e-06\naF-2.921335985261634e-07\naF1.5214821859634951e-06\naF6.6410836115689205e-06\naF2.5426045133697974e-06\naF3.7487546693158905e-05\naF-2.288999543623452e-09\naF2.4038397461819454e-09\naF6.872616252565871e-06\naF-4.819587687763976e-10\naF-9.71646650957734e-07\naF4.38178665006404e-09\naF6.990675772513295e-06\naF1.200980800574104e-06\naF1.7147340554201864e-07\naF2.138491845754849e-09\naF2.5457392744056458e-06\naF2.928150208955239e-06\naF1.8032096595974047e-09\naF2.456236604837502e-07\naF1.1837732513133042e-06\naF4.191545607244946e-09\naF2.8738664527432595e-06\naF2.920270816217672e-08\naF4.100736553258324e-08\naF1.3463761422580859e-06\naF3.2891699690394695e-05\naF4.130231761475436e-08\naF8.289079148581794e-07\naF1.2132832231942743e-06\naF6.284924729589935e-06\naF2.7085762571597465e-06\naF6.309360779202848e-09\naF6.882961017871908e-06\naF1.426074307284589e-06\naF7.729651687777618e-08\naF6.6916867500400005e-06\naF2.5166732590159336e-06\naF1.236058449516306e-06\naF6.868644998775471e-06\naF5.555632675308718e-08\naF1.0189129127390288e-07\naF3.3096785486613714e-08\naF6.177322533253661e-08\naa(lp15\nF6.828928667738179e-08\naF2.5012395019232217e-07\naF2.1428883593758723e-07\naF1.490771548825222e-07\naF2.491299560387673e-07\naF3.8616348375555124e-08\naF1.8588686882365506e-09\naF4.6876826933082436e-08\naF6.062528818405526e-08\naF1.3822453549150078e-07\naF2.1054920360758643e-07\naF7.269213250741985e-08\naF1.7793736043300162e-07\naF2.2697085730065716e-08\naF1.8919699255807725e-08\naF2.3169593065528096e-07\naF8.553673977117609e-08\naF1.497041787992936e-07\naF8.73090222635525e-09\naF7.042952729793367e-08\naF6.308629180302293e-08\naF7.419316727845409e-08\naF8.275728052458594e-08\naF1.7886207260315326e-08\naF8.172054892916868e-08\naF2.0528033726158688e-07\naF1.3845742046674102e-08\naF3.239257806520241e-08\naF1.4040002985481687e-07\naF8.760927541389709e-09\naF1.1175285272255432e-07\naF7.593802105534681e-08\naF3.2127830648116796e-08\naF6.533562450189289e-08\naF1.4642638267428838e-08\naF2.1261940127820528e-09\naF7.95698851020513e-08\naF8.538665155180066e-09\naF2.571657455104753e-07\naF2.1402688527217656e-09\naF7.330252712671411e-08\naF2.4345821711517044e-08\naF2.6281243963733074e-07\naF2.3153196089538274e-09\naF2.697643138333107e-08\naF2.0428686268574414e-08\naF2.695545136433168e-09\naF2.0961960903781958e-07\naF2.3431884715127054e-08\naF1.711699836676441e-09\naF2.2928639138016045e-08\naF4.888741416256041e-08\naF6.166509678781491e-08\naF2.830095291213188e-08\naF8.16379504813089e-08\naF1.1403616066757549e-07\naF1.4506052646139407e-07\naF2.3856730361700052e-08\naF2.3023737636429746e-08\naF2.188619631591933e-08\naF1.93459430152989e-07\naF7.101970663268903e-08\naF1.2952074872319765e-07\naF1.757980864601398e-07\naF6.937807219461049e-08\naF2.646671782366611e-08\naF1.6529037713957067e-08\naF7.718255810742384e-08\naF1.0804216808430593e-07\naF4.1756884064575784e-08\naF5.762115545272269e-08\naF1.2838841622778484e-08\naa(lp16\nF7.051094997660827e-09\naF2.1428883593758723e-07\naF2.2887147955030785e-05\naF3.2575545610560848e-06\naF2.2527180549180407e-06\naF6.236716297751826e-08\naF1.0836494575618288e-09\naF6.226900233978275e-08\naF6.01766850091895e-08\naF1.253723310827657e-06\naF4.642414581530342e-06\naF5.6717215125833696e-08\naF2.353205641296181e-06\naF-1.3656929841201906e-08\naF1.3204473763913654e-06\naF2.4505275199540446e-06\naF2.080044146162909e-07\naF3.0062778764460612e-06\naF7.692367880826162e-07\naF-1.2332666064978556e-06\naF1.3174269756058097e-07\naF1.3901177468876836e-07\naF9.936895780766129e-08\naF2.3905151855972526e-07\naF1.5219722389689337e-07\naF4.498379361459871e-06\naF2.24066120636444e-07\naF2.3302621184883895e-08\naF1.456278226142502e-06\naF1.0995631596545351e-07\naF1.4693768040440967e-06\naF1.8960932937092316e-07\naF-2.0911043118674552e-08\naF-5.148625456816146e-09\naF1.7864777124005945e-06\naF7.153501400637312e-10\naF5.51729820404512e-07\naF1.0365295177230852e-07\naF2.2486484659862436e-06\naF1.8433792436849112e-09\naF4.4551579720207986e-07\naF3.13370280380315e-08\naF5.688899189081113e-06\naF1.2857145415678847e-09\naF-1.9930535015857306e-08\naF1.3990871789778162e-07\naF2.615275870786649e-09\naF2.4397287502020496e-06\naF2.012601953452813e-08\naF-5.8165263700461386e-08\naF9.508566077989808e-07\naF2.614796674285885e-07\naF1.210125415062224e-07\naF2.440733055910007e-08\naF6.549326904851423e-08\naF2.5859021322411176e-07\naF1.25377767050954e-06\naF7.321018178233281e-08\naF-3.159433873119111e-08\naF1.508483996538702e-07\naF4.236419957676308e-06\naF6.181713438302374e-07\naF1.4775484850545477e-06\naF3.900224502069654e-06\naF4.3780329099520504e-07\naF3.287619710240507e-08\naF2.2693507893612157e-07\naF5.824393753578223e-07\naF1.8051637793274801e-07\naF6.214084302390421e-08\naF1.511725111281792e-07\naF2.124320133185487e-07\naa(lp17\nF2.0072292652052135e-07\naF1.490771548825222e-07\naF3.2575545610560848e-06\naF3.069876018881723e-05\naF2.400363148182246e-06\naF7.009530833694612e-08\naF-9.413132182030974e-10\naF6.910219306018275e-08\naF7.083151579085723e-08\naF1.4780384838397853e-06\naF3.301081088758461e-06\naF7.103355905467206e-08\naF1.3394542465756162e-05\naF1.970281226932704e-08\naF2.606014551533992e-07\naF2.709030273234204e-06\naF1.3877257564152826e-07\naF1.4741192349448414e-06\naF1.0001633521870248e-07\naF2.267612035181135e-07\naF1.0272270412022292e-07\naF1.0153124036317764e-07\naF2.863029657888082e-07\naF2.5664745644310093e-07\naF-1.5177033935226765e-06\naF3.350179699638941e-06\naF2.1541927962785058e-07\naF5.742658968492438e-08\naF1.7432081486607158e-06\naF9.730666346184681e-08\naF7.944231828903692e-06\naF6.495132028277759e-07\naF8.675070970164776e-09\naF1.6805390121440827e-07\naF2.1902637844396937e-07\naF-9.007904658006947e-10\naF7.943854772424778e-07\naF9.273810931982191e-08\naF2.3754215168275506e-06\naF-5.109029521119126e-10\naF6.327508824084862e-07\naF5.8100814310892325e-08\naF2.360779012850214e-06\naF-7.644914603949018e-10\naF1.2293450242616952e-08\naF2.1364357759940178e-07\naF-7.937417321809466e-08\naF2.7593348489200813e-06\naF5.7935590362345824e-08\naF-1.0984959680828823e-09\naF2.2664627546987305e-07\naF1.4766703575890085e-07\naF8.852025815731904e-08\naF5.5340835362630795e-08\naF2.8449677035892833e-07\naF1.7059903389528338e-07\naF1.4739907991398684e-06\naF1.0443239790609984e-07\naF1.952418029033437e-08\naF2.2159480229960846e-07\naF3.9613235448754004e-06\naF1.4051484160905503e-06\naF1.787051010667353e-06\naF3.997269539850718e-06\naF6.122520691465874e-07\naF7.622148336991457e-08\naF2.495774193826242e-07\naF8.149973559275332e-07\naF1.2917003693731598e-07\naF7.39984735043777e-08\naF1.0167177256920276e-07\naF2.0901965647660228e-07\naa(lp18\nF2.0541195824986132e-07\naF2.491299560387673e-07\naF2.2527180549180407e-06\naF2.400363148182246e-06\naF2.3882411896888883e-05\naF1.0563636851830788e-07\naF1.7293694225705226e-09\naF1.0669290409317263e-07\naF1.1444746001548959e-07\naF3.3212408369804868e-06\naF2.2686497232392023e-06\naF1.1910326944424448e-07\naF3.405436697042516e-06\naF-1.3026863465476063e-08\naF2.991332193347502e-07\naF4.18886032714395e-06\naF1.698943567724547e-07\naF1.685804690141164e-06\naF9.58624802449966e-08\naF2.107140451701719e-07\naF2.656231952356467e-07\naF1.612039265583823e-07\naF3.0509273603381156e-07\naF2.9602812052557483e-07\naF3.581449020374458e-07\naF5.776966199802212e-06\naF2.6241868974098394e-07\naF2.663870850579617e-08\naF1.8745939018970579e-06\naF9.579804275068556e-08\naF1.9179020304165846e-06\naF7.300155144346407e-07\naF-2.595677463955861e-08\naF-1.0039734791641712e-06\naF2.62345647280473e-07\naF9.071485628365115e-10\naF8.492000263040841e-07\naF6.695243658515984e-07\naF4.499111268634586e-06\naF-5.3691617818628236e-08\naF7.316647052296622e-07\naF4.023335400542118e-08\naF4.599043728775827e-06\naF1.4008255806023272e-09\naF-2.3166359050629203e-08\naF7.891693112184298e-07\naF2.494531731837048e-09\naF3.920518371843219e-06\naF3.482169577894949e-08\naF1.4900637115311884e-09\naF2.2371458405819528e-07\naF1.2055973492666876e-07\naF1.4324990169745598e-07\naF2.9878813985613595e-08\naF2.6976681189052114e-07\naF2.0601164809931535e-07\naF1.6933837651926172e-06\naF9.768585260713388e-08\naF-2.4095591574988393e-08\naF2.2016674513346589e-07\naF2.4495848782100953e-06\naF9.364998518987962e-07\naF1.9026786143127302e-06\naF2.4530865951808314e-06\naF4.185584914360976e-07\naF5.965983901517549e-08\naF1.200818014623749e-06\naF8.876970104738556e-07\naF2.0991035092589667e-07\naF1.0321330961032351e-07\naF1.267757740100591e-07\naF1.6638689991155285e-06\naa(lp19\nF1.0147355026871208e-07\naF3.8616348375555124e-08\naF6.236716297751826e-08\naF7.009530833694612e-08\naF1.0563636851830788e-07\naF1.6540039155882745e-07\naF1.2493823466039294e-09\naF8.348538786437874e-08\naF9.909751313108442e-08\naF2.981939362555668e-07\naF6.12378618315368e-08\naF1.1038658795690044e-07\naF1.0342844707790821e-07\naF3.1999210298549416e-08\naF6.077123820648863e-08\naF1.1779974830905384e-07\naF1.5421802760452013e-08\naF3.0879362116348123e-07\naF8.234185075208827e-09\naF1.0373233802590869e-07\naF2.447473329825049e-08\naF2.6957966221395994e-08\naF1.1359537878357315e-07\naF5.872516821757256e-08\naF1.0940942584148895e-07\naF6.001970640981489e-08\naF1.1904667037452969e-07\naF6.567339867350343e-08\naF2.754302947569793e-07\naF8.370646476552355e-09\naF2.3639773944230534e-07\naF2.1423065791416662e-07\naF2.5779125528239907e-08\naF9.813337005685115e-08\naF1.1570794516315948e-07\naF1.1008676583508385e-09\naF2.1220656520046427e-07\naF8.281239981926493e-09\naF1.078876881469321e-07\naF1.4594302845295687e-09\naF2.1195385537845294e-07\naF6.435573917837376e-08\naF1.0982902417885496e-07\naF1.2385174285106209e-09\naF2.752125315405733e-08\naF3.667525500621137e-08\naF1.4760979965860505e-09\naF1.1251105608740689e-07\naF6.120433240508845e-08\naF1.1191975544298908e-09\naF4.117399053202936e-08\naF1.2600169681130316e-08\naF2.7801884762689396e-08\naF6.52973574490002e-08\naF1.1478957441736642e-07\naF1.60093519816193e-08\naF3.0428788900967274e-07\naF7.748664116458334e-08\naF3.4523122097680835e-08\naF3.939921560518479e-08\naF7.712280433034753e-08\naF1.9648238230231165e-07\naF2.5898150235132423e-07\naF7.50996733649948e-08\naF2.086299286881406e-07\naF4.707075126888345e-08\naF5.5553955350926205e-08\naF2.0664174928380214e-07\naF3.38250289732495e-08\naF7.52449298545364e-08\naF1.3313490352090303e-08\naF1.2326271228044726e-07\naa(lp20\nF1.709728232015e-08\naF1.8588686882365506e-09\naF1.0836494575618288e-09\naF-9.413132182030974e-10\naF1.7293694225705226e-09\naF1.2493823466039294e-09\naF3.196345773178203e-09\naF1.459679773648469e-09\naF1.674970937560147e-09\naF3.035833868688796e-09\naF-5.700437072570481e-08\naF1.8778983464131825e-09\naF-9.840496168973056e-10\naF7.455383261147814e-10\naF2.6973411647976375e-10\naF-1.7039369968297049e-09\naF1.998305844699037e-09\naF2.604653736904207e-09\naF2.2597824057110542e-10\naF4.256352754938186e-09\naF1.6233338890064167e-09\naF1.7383224929187558e-09\naF1.5127322670286444e-09\naF-1.5361110864116003e-08\naF1.1555540421572879e-09\naF2.0426214889322913e-09\naF-2.2580616978745147e-08\naF1.0999601352333823e-09\naF2.359191888509689e-10\naF-8.819023940577087e-09\naF3.472542283484161e-10\naF2.811590097027802e-09\naF1.0572409754784723e-09\naF4.348112536828065e-09\naF-6.14944409943788e-10\naF1.1396322255140237e-09\naF5.221818764969509e-10\naF3.350860138562834e-10\naF-5.489639689642865e-08\naF1.339382738243688e-09\naF1.5203130037643853e-09\naF7.627804240585487e-10\naF8.495632424279271e-10\naF1.1628422195872034e-09\naF1.0386238523759393e-09\naF9.06327732269892e-10\naF1.195205255547887e-09\naF-1.2920149308316244e-09\naF7.389924274465455e-10\naF1.2803499162245482e-09\naF5.747444516363153e-10\naF1.733078446934692e-09\naF1.931489138946288e-09\naF9.586046264596535e-10\naF1.7252309782527378e-09\naF2.052063341295223e-09\naF-2.8591935280500497e-08\naF6.720045672558234e-10\naF6.734204153710738e-10\naF-1.1301536764761423e-08\naF-1.4400869835842306e-09\naF1.885153872470368e-10\naF4.2025876565469684e-10\naF-1.1158967885713412e-09\naF2.9167264712139156e-09\naF3.760534169834265e-10\naF7.090707239959937e-10\naF4.505827777982641e-10\naF1.8268349904351186e-09\naF1.3813527513106011e-09\naF1.884772594592418e-09\naF-3.5141231531572817e-10\naa(lp21\nF1.0186876597707547e-07\naF4.6876826933082436e-08\naF6.226900233978275e-08\naF6.910219306018275e-08\naF1.0669290409317263e-07\naF8.348538786437874e-08\naF1.459679773648469e-09\naF1.6205794351079804e-07\naF1.1130219593195456e-07\naF3.179806722871743e-07\naF6.086859813505755e-08\naF1.2826797569378431e-07\naF1.0429996338846164e-07\naF3.226742245672666e-08\naF4.827253987043459e-08\naF1.1974763143463133e-07\naF1.747242698012677e-08\naF3.3034379383045765e-07\naF3.814023942799605e-09\naF1.0466893019993695e-07\naF2.4801119929642545e-08\naF2.8003962830869707e-08\naF1.1736450401422808e-07\naF4.621554073050447e-08\naF1.1311441135243175e-07\naF5.916756095434573e-08\naF4.237602221349869e-08\naF7.946498628981495e-08\naF2.9391773679170234e-07\naF3.839775823963689e-09\naF2.5140202695200387e-07\naF2.230871325362227e-07\naF3.6900047041963056e-08\naF9.77569603092736e-08\naF4.2534748464895306e-08\naF1.3346148278909025e-09\naF2.218120317076413e-07\naF3.6615983243534605e-09\naF1.0963552565679967e-07\naF1.6622853071087685e-09\naF2.202690855357679e-07\naF6.72840831428641e-08\naF1.1197554403590727e-07\naF1.4673495714779096e-09\naF3.364932686526196e-08\naF1.826227423515276e-08\naF1.6998344597119002e-09\naF1.1416779532324517e-07\naF6.237421668095879e-08\naF1.3319003448023255e-09\naF2.2895039264503584e-08\naF1.2278361931191866e-08\naF2.549391983301889e-08\naF7.396753776232528e-08\naF1.1865447390666577e-07\naF2.0781331384474233e-08\naF3.251575825200384e-07\naF6.550758428460779e-08\naF3.3378346326477594e-08\naF2.104046142121073e-08\naF7.694918784174942e-08\naF2.0478063249757429e-07\naF2.760165428152548e-07\naF7.477455383510303e-08\naF2.161634229059166e-07\naF2.985824999513962e-08\naF4.3113521454059914e-08\naF2.1571844322947056e-07\naF3.802606822848405e-08\naF7.978054313497256e-08\naF1.339702378880224e-08\naF4.20776734112428e-08\naa(lp22\nF1.489007634555386e-07\naF6.062528818405526e-08\naF6.01766850091895e-08\naF7.083151579085723e-08\naF1.1444746001548959e-07\naF9.909751313108442e-08\naF1.674970937560147e-09\naF1.1130219593195456e-07\naF2.487525802548901e-07\naF3.799916254947812e-07\naF5.8497346398271823e-08\naF1.6822869676022313e-07\naF1.1440850662965356e-07\naF4.803305568454912e-08\naF4.9192048302925224e-08\naF1.3196870549207084e-07\naF2.091251646158767e-08\naF3.956224300235888e-07\naF1.6180387947986089e-10\naF1.5313824656994766e-07\naF2.841427519038307e-08\naF3.2689809340064523e-08\naF1.712873208180388e-07\naF4.667340164410444e-08\naF1.6504410307605266e-07\naF5.655729939688042e-08\naF4.357884100266715e-08\naF1.1384569898694765e-07\naF3.542542367308544e-07\naF2.2450256657793424e-10\naF3.026916264302381e-07\naF2.8578792770357957e-07\naF6.2929421777487e-08\naF1.4287405550766592e-07\naF4.39235863956137e-08\naF1.5528123449279287e-09\naF2.8580144658316194e-07\naF6.918137013106229e-11\naF1.1795254428670483e-07\naF1.8905675669634247e-09\naF2.8167702589905715e-07\naF8.836603459244863e-08\naF1.207946612714487e-07\naF1.6927883729264238e-09\naF5.477753795864979e-08\naF1.3206657903295869e-08\naF1.9447788595127007e-09\naF1.256427854240144e-07\naF8.08758392762321e-08\naF1.5384247022319637e-09\naF1.9034142019818876e-08\naF1.3113088501505055e-08\naF2.7920582131662197e-08\naF1.0213185231153961e-07\naF1.7355937980132022e-07\naF2.691024872783575e-08\naF3.8902739835759436e-07\naF7.905470462814918e-08\naF4.80076434650054e-08\naF1.667401077559602e-08\naF7.928044621934114e-08\naF2.630746280171335e-07\naF3.3252018854732935e-07\naF7.70038411146498e-08\naF2.7585287104482574e-07\naF3.74764478702821e-08\naF4.29655898275358e-08\naF2.7754286689025514e-07\naF4.6926212837734287e-08\naF9.77915324556226e-08\naF1.4690206423062053e-08\naF4.30770266634488e-08\naa(lp23\nF1.2931110802240948e-06\naF1.3822453549150078e-07\naF1.253723310827657e-06\naF1.4780384838397853e-06\naF3.3212408369804868e-06\naF2.981939362555668e-07\naF3.035833868688796e-09\naF3.179806722871743e-07\naF3.799916254947812e-07\naF2.9784478676395123e-05\naF1.2665574338100853e-06\naF4.2608766834727587e-07\naF1.8784132136944241e-06\naF2.484725022712806e-08\naF4.0361888148388147e-07\naF1.8360185797775712e-06\naF5.047364731991767e-08\naF7.664733999610788e-06\naF1.1147503320756316e-08\naF1.2974079055467994e-06\naF9.280037053778346e-08\naF9.765640904226124e-08\naF1.5038573713905493e-06\naF4.0434459506865967e-07\naF1.568787414505189e-06\naF2.9827971057176813e-06\naF3.008123703721601e-07\naF2.0783386626451568e-07\naF5.737258970005398e-06\naF1.697383640484386e-08\naF4.635288257383556e-06\naF2.096422438520364e-06\naF4.608831465857369e-09\naF7.803472223887619e-07\naF2.884479354624682e-07\naF7.916905537212384e-10\naF2.2511881926340966e-06\naF2.918083921690879e-07\naF1.684105597230435e-06\naF-2.619327390465642e-08\naF2.1014431254777846e-06\naF2.0104576110636631e-07\naF1.6704949479554865e-06\naF1.2343832116730667e-09\naF9.22070252982559e-09\naF5.832212783112804e-07\naF1.8487908090442464e-09\naF1.858396849274913e-06\naF1.9995573441127048e-07\naF2.7717701586684408e-09\naF2.8226200423485905e-07\naF4.525974026170878e-08\naF8.844134703746463e-08\naF2.041773618013402e-07\naF1.455770508086286e-06\naF4.9926086464952645e-08\naF7.592472230154705e-06\naF2.4087327071250984e-07\naF4.936616120707109e-08\naF2.835005969106321e-07\naF1.426712174734252e-06\naF2.3461639631712835e-06\naF5.302365258301488e-06\naF1.4548021257812225e-06\naF2.0364428173444725e-06\naF7.351633308972216e-08\naF8.507969356236688e-07\naF2.291578019358859e-06\naF1.2279213253860227e-07\naF5.938526782899559e-07\naF4.4049339916512325e-08\naF9.771578452225664e-07\naa(lp24\nF-1.2226257407019205e-06\naF2.1054920360758643e-07\naF4.642414581530342e-06\naF3.301081088758461e-06\naF2.2686497232392023e-06\naF6.12378618315368e-08\naF-5.700437072570481e-08\naF6.086859813505755e-08\naF5.8497346398271823e-08\naF1.2665574338100853e-06\naF2.2689221057355634e-05\naF5.490900658234885e-08\naF2.3733146716774563e-06\naF-1.3627389950457627e-08\naF2.444439727460804e-07\naF2.450723617644841e-06\naF2.0451139247312226e-07\naF1.2611489062837684e-06\naF1.114076364893499e-07\naF2.7601212029537662e-08\naF1.3050234819167837e-07\naF1.3714690366804813e-07\naF9.947612312917401e-08\naF1.279411204338975e-06\naF1.4940788150408193e-07\naF4.403389189797406e-06\naF1.7829617371730566e-06\naF2.1545954426690933e-08\naF1.4534177757783734e-06\naF7.606914727310302e-07\naF1.4774872701818398e-06\naF4.552687314009865e-07\naF-2.0262378672462204e-08\naF7.752647549667895e-09\naF2.246052946638406e-07\naF1.0735158110071594e-09\naF5.465587217546341e-07\naF1.0292274383267269e-07\naF5.819011402232521e-06\naF2.243463229130719e-09\naF1.859590390164428e-07\naF2.9472169938720606e-08\naF2.2519872901685062e-06\naF1.5841827158417653e-09\naF-1.9501132826757112e-08\naF1.4336010077822428e-07\naF2.8047197955490567e-09\naF2.4468641041438855e-06\naF1.8293921957246243e-08\naF1.170650472990079e-09\naF1.597975402955168e-07\naF2.5566840971150705e-07\naF1.1962080729590863e-07\naF2.258827011335008e-08\naF6.833113147863676e-08\naF2.5385902673867534e-07\naF3.057725160891333e-06\naF7.160158359513852e-08\naF-3.170919796813108e-08\naF8.719400091213114e-07\naF4.175535550999111e-06\naF6.128528541721752e-07\naF1.4783881279896055e-06\naF3.87658569530912e-06\naF4.454639119015562e-07\naF3.247404463975286e-08\naF2.2753361414024434e-07\naF5.766540261406747e-07\naF1.7770252825101575e-07\naF6.09018209246181e-08\naF1.488972785802363e-07\naF2.1052425822383346e-07\naa(lp25\nF1.9523552271914773e-07\naF7.269213250741985e-08\naF5.6717215125833696e-08\naF7.103355905467206e-08\naF1.1910326944424448e-07\naF1.1038658795690044e-07\naF1.8778983464131825e-09\naF1.2826797569378431e-07\naF1.6822869676022313e-07\naF4.2608766834727587e-07\naF5.490900658234885e-08\naF3.5982157569643917e-07\naF1.2147339412893802e-07\naF6.361192465559563e-08\naF4.737024096218337e-08\naF1.4036053492223436e-07\naF2.3739064078641794e-08\naF4.442602823818746e-07\naF-3.6405382259305196e-09\naF2.0079644720817153e-07\naF3.106884321860132e-08\naF3.629094044475775e-08\naF2.2435119761168177e-07\naF4.4543114720215936e-08\naF2.1633802424418032e-07\naF5.29445856686331e-08\naF4.249227385767134e-08\naF1.4612884174441705e-07\naF4.0041714456898554e-07\naF-3.5460291349331845e-09\naF3.422238385433037e-07\naF3.393066822527129e-07\naF8.958851342691999e-08\naF1.8745873665993063e-07\naF4.3030046072575745e-08\naF1.7625185653731759e-09\naF3.4105085612529685e-07\naF-3.6710726202393095e-09\naF1.229030742415726e-07\naF2.097160104366993e-09\naF3.3402165769228807e-07\naF1.0684404654471771e-07\naF1.2605935506525303e-07\naF1.9035787318437137e-09\naF7.622424617350201e-08\naF7.517309803951711e-09\naF2.1650769708572748e-09\naF1.3357399761209715e-07\naF9.69632079746389e-08\naF1.738900492110022e-09\naF1.4237632359182407e-08\naF1.3507073291332623e-08\naF2.9338936251550003e-08\naF1.2791905149924661e-07\naF2.2752553516761866e-07\naF3.234019776580012e-08\naF4.365531776031172e-07\naF8.952591920824563e-08\naF6.229257907504795e-08\naF1.1494668073712956e-08\naF7.963881582312849e-08\naF3.1344491652239235e-07\naF3.758710729482982e-07\naF7.739045964805471e-08\naF3.2665592885576044e-07\naF4.4343346024824133e-08\naF4.0460467677153925e-08\naF3.3091236115130696e-07\naF5.4403199451565574e-08\naF1.1186025084479391e-07\naF1.549678662507515e-08\naF4.179429482468667e-08\naa(lp26\nF3.661406179588726e-07\naF1.7793736043300162e-07\naF2.353205641296181e-06\naF1.3394542465756162e-05\naF3.405436697042516e-06\naF1.0342844707790821e-07\naF-9.840496168973056e-10\naF1.0429996338846164e-07\naF1.1440850662965356e-07\naF1.8784132136944241e-06\naF2.3733146716774563e-06\naF1.2147339412893802e-07\naF3.102687811001958e-05\naF1.9896701133943464e-08\naF3.2666467114721876e-07\naF3.870832791460538e-06\naF1.2325352743315225e-07\naF1.866671112561173e-06\naF9.39109930107179e-08\naF3.8954604455403995e-07\naF1.607324959782137e-07\naF1.200576179285002e-07\naF4.943908410316629e-07\naF3.2305284838793773e-07\naF-1.2045505854736715e-06\naF2.4036090196239863e-06\naF2.704842415631789e-07\naF6.450150620708273e-08\naF2.156874799591419e-06\naF9.296968802182077e-08\naF8.11392085202367e-06\naF9.257977577108412e-07\naF8.916316770348957e-10\naF3.382512436300319e-07\naF2.723905188861426e-07\naF-1.0001680915536462e-09\naF1.1165291255665085e-06\naF9.070275954942612e-08\naF3.380210289279147e-06\naF-5.256680845978843e-10\naF9.128973970358045e-07\naF7.0639566869735e-08\naF3.370008489521384e-06\naF-7.277695141592863e-10\naF7.068000762609503e-09\naF2.716174350225686e-07\naF-7.657268905400877e-08\naF3.8639691575860126e-06\naF7.555258201286672e-08\naF-1.156082186358558e-09\naF2.8322203525149206e-07\naF9.576690806934478e-08\naF1.0609675365652897e-07\naF6.433532398346815e-08\naF4.829949783079773e-07\naF1.4803271164354201e-07\naF1.868502426299772e-06\naF1.298126874643055e-07\naF2.5105172709864042e-08\naF2.784902970229504e-07\naF2.7116941244220893e-06\naF1.7431474404538557e-06\naF2.199221900841705e-06\naF2.7584769539775528e-06\naF8.998014417153171e-07\naF9.576758510010137e-08\naF3.171134831832452e-07\naF1.1468999212275988e-06\naF1.536605350954582e-07\naF1.0725568213593631e-07\naF9.249575518542975e-08\naF2.6670109403999787e-07\naa(lp27\nF2.481385687931927e-06\naF2.2697085730065716e-08\naF-1.3656929841201906e-08\naF1.970281226932704e-08\naF-1.3026863465476063e-08\naF3.1999210298549416e-08\naF7.455383261147814e-10\naF3.226742245672666e-08\naF4.803305568454912e-08\naF2.484725022712806e-08\naF-1.3627389950457627e-08\naF6.361192465559563e-08\naF1.9896701133943464e-08\naF1.9036908906339858e-06\naF3.051897502116589e-07\naF2.4130178425908517e-08\naF1.2453508338410503e-08\naF2.7971662928288962e-08\naF1.1043913559889342e-08\naF2.493190390474118e-06\naF1.0549123657589309e-08\naF1.1937182121758878e-08\naF2.5635050457511675e-06\naF3.0424040964822524e-07\naF2.5362777733240705e-06\naF-1.2723131147862963e-08\naF2.8568142368334306e-08\naF4.802103486995086e-07\naF7.372442117962249e-08\naF1.0801159663497922e-08\naF7.405225921718795e-08\naF1.1953140341320606e-06\naF8.435061885396931e-07\naF2.4701258026518597e-06\naF2.8020685939373695e-08\naF7.125715844624566e-10\naF1.199456590133678e-06\naF1.0965411546044507e-08\naF-1.3610912309622392e-08\naF8.107731530729718e-10\naF1.1855813156746937e-06\naF3.883865697737768e-07\naF-1.3237106474673586e-08\naF7.605677926830781e-10\naF8.36491719551252e-07\naF7.312619529291066e-07\naF9.124723456995199e-10\naF2.2600966080671405e-08\naF3.637435289726693e-07\naF7.085603252103759e-10\naF7.383439471966609e-07\naF8.956278140027252e-09\naF1.4086310423986047e-08\naF4.399088605174293e-07\naF2.5767120808560844e-06\naF1.5073867710612e-08\naF2.6158298029235436e-08\naF3.7493032886791375e-07\naF7.587605793445644e-07\naF7.363613541891969e-07\naF2.275805028004337e-08\naF1.1455892848461154e-06\naF7.411236261393056e-08\naF2.171896095395243e-08\naF1.1741793475107478e-06\naF7.864359461997961e-07\naF3.025684493479486e-07\naF1.1772826675444394e-06\naF1.704954763375084e-08\naF2.9046555943469186e-08\naF9.61753935816702e-09\naF3.0642849778623847e-08\naa(lp28\nF1.1822547543905253e-06\naF1.8919699255807725e-08\naF1.3204473763913654e-06\naF2.606014551533992e-07\naF2.991332193347502e-07\naF6.077123820648863e-08\naF2.6973411647976375e-10\naF4.827253987043459e-08\naF4.9192048302925224e-08\naF4.0361888148388147e-07\naF2.444439727460804e-07\naF4.737024096218337e-08\naF3.2666467114721876e-07\naF3.051897502116589e-07\naF8.731341352100403e-06\naF3.297816588815809e-07\naF8.354854854500599e-09\naF8.884249941375525e-07\naF3.353119302467616e-07\naF7.18360048433902e-07\naF1.4728646586579672e-08\naF1.4941981781849106e-08\naF1.351101362473086e-06\naF1.438809631617354e-06\naF1.373928323936953e-06\naF2.42080391933307e-07\naF3.3109853632571644e-07\naF2.2241086202280014e-07\naF4.528489569252164e-07\naF1.194866278391032e-07\naF4.66030456116008e-07\naF8.713294482563762e-07\naF2.5401197324381017e-07\naF1.178388994891658e-06\naF8.478817217957672e-07\naF1.029546869618154e-09\naF1.0932300034034736e-06\naF1.20770418618245e-07\naF3.002710522839285e-07\naF2.935937283483011e-10\naF1.0204110581089745e-06\naF2.38030838492046e-07\naF1.3173187609541233e-06\naF1.0381807486913656e-09\naF2.776067411028824e-07\naF9.262412100466598e-07\naF1.1618377629011047e-09\naF3.3117968891053857e-07\naF2.2493277218364928e-07\naF-1.6605850684063496e-08\naF1.16094067463711e-06\naF8.287278565153598e-09\naF1.5452176297002178e-08\naF2.3184707829751986e-07\naF1.3302707538011402e-06\naF8.795910880799726e-09\naF4.0491631134524477e-07\naF7.943014777708198e-07\naF2.956590454812787e-07\naF9.264722706203511e-07\naF2.6529609291394615e-07\naF1.1026997133902503e-06\naF4.58703579007016e-07\naF2.6626496933238963e-07\naF1.0171626945643122e-06\naF3.9088884075947537e-07\naF1.4038107288253376e-06\naF1.0984798988032573e-06\naF1.758696234572842e-08\naF4.622920653947228e-08\naF7.518188406930781e-09\naF3.323077447999781e-07\naa(lp29\nF1.7580687387405975e-07\naF2.3169593065528096e-07\naF2.4505275199540446e-06\naF2.709030273234204e-06\naF4.18886032714395e-06\naF1.1779974830905384e-07\naF-1.7039369968297049e-09\naF1.1974763143463133e-07\naF1.3196870549207084e-07\naF1.8360185797775712e-06\naF2.450723617644841e-06\naF1.4036053492223436e-07\naF3.870832791460538e-06\naF2.4130178425908517e-08\naF3.297816588815809e-07\naF3.031072815490066e-05\naF1.5763650137205135e-07\naF1.8488957056631033e-06\naF9.701471103637367e-08\naF2.0019228091830037e-07\naF2.288960878602261e-07\naF1.5041592109846072e-07\naF3.7880887486558586e-07\naF3.241223569762936e-07\naF4.398318820254172e-07\naF2.4544962829176474e-06\naF2.788983213682721e-07\naF7.408716864329792e-08\naF7.427376163186195e-06\naF9.601833132213366e-08\naF2.177601978323408e-06\naF7.998095524940608e-07\naF7.137852451267894e-09\naF1.46898822466537e-07\naF2.8093891308341856e-07\naF-8.146240446312354e-08\naF9.951930603457415e-07\naF9.22654075681773e-08\naF4.2526619929051175e-06\naF-1.0330343545046085e-09\naF7.833314867824486e-07\naF7.947557384658069e-08\naF4.338483348306203e-06\naF-1.1162389955085573e-09\naF1.2271679609202605e-08\naF2.597079103214998e-07\naF3.571199570277027e-10\naF4.334140515052229e-06\naF7.718642404117707e-08\naF-1.998740117222701e-09\naF2.791064431168142e-07\naF1.1774143494127641e-07\naF1.3312638698181894e-07\naF7.363188811131989e-08\naF-2.0909412467746587e-06\naF1.917066823042142e-07\naF1.8404131978521457e-06\naF1.3495441717321613e-07\naF2.051806669460387e-08\naF2.7127117319678194e-07\naF1.2665477296856311e-05\naF1.1207332919423774e-06\naF2.1834001403693007e-06\naF2.7927880738916775e-06\naF7.654905583743364e-07\naF9.692962613064962e-08\naF3.140074830233657e-07\naF1.070801720500086e-06\naF1.9590884306363086e-07\naF1.206628794404704e-07\naF1.1708296054098317e-07\naF2.7189403818020935e-07\naa(lp30\nF4.0113668832714574e-08\naF8.553673977117609e-08\naF2.080044146162909e-07\naF1.3877257564152826e-07\naF1.698943567724547e-07\naF1.5421802760452013e-08\naF1.998305844699037e-09\naF1.747242698012677e-08\naF2.091251646158767e-08\naF5.047364731991767e-08\naF2.0451139247312226e-07\naF2.3739064078641794e-08\naF1.2325352743315225e-07\naF1.2453508338410503e-08\naF8.354854854500599e-09\naF1.5763650137205135e-07\naF1.3415728460186283e-07\naF5.6361971424229437e-08\naF6.020707501176413e-09\naF4.149888872836019e-08\naF4.123560021633927e-08\naF4.750498959298515e-08\naF4.8589536658537555e-08\naF7.364851102017377e-09\naF4.944129451770958e-08\naF1.9970168170678738e-07\naF3.573355202578619e-09\naF1.8108883206901273e-08\naF5.783919239083913e-08\naF5.770707379486022e-09\naF4.603497020775733e-08\naF4.6040614701623864e-08\naF1.7187488149630554e-08\naF3.832970554243813e-08\naF4.460340272076888e-09\naF2.1227327824375583e-09\naF4.752017013454896e-08\naF5.302561394584251e-09\naF1.74654786339338e-07\naF2.2987919424819182e-09\naF4.420457770639408e-08\naF1.4426769728961445e-08\naF1.7800495697325238e-07\naF2.3099484082998068e-09\naF1.4501076319913946e-08\naF1.3310608401428137e-09\naF2.6542436066441856e-09\naF1.437660352241979e-07\naF1.4219165060894897e-08\naF1.8212077353021737e-09\naF4.065302090918397e-09\naF4.6304214660400326e-08\naF4.044968456436738e-08\naF1.611000451301393e-08\naF4.723843846196552e-08\naF1.0243460215971823e-07\naF5.3958221319459734e-08\naF1.3972154235519136e-08\naF1.3100154781709776e-08\naF2.9330482764037166e-09\naF1.814667698969584e-07\naF4.391326916812289e-08\naF5.3851073766339834e-08\naF1.6414066515145975e-07\naF4.1621915185428346e-08\naF1.0893217553020974e-08\naF5.99648611072857e-09\naF4.6598407450986975e-08\naF6.666437294279041e-08\naF1.6504030810520957e-08\naF5.4373602619750377e-08\naF2.427428327665958e-09\naa(lp31\nF1.2566695365485972e-06\naF1.497041787992936e-07\naF3.0062778764460612e-06\naF1.4741192349448414e-06\naF1.685804690141164e-06\naF3.0879362116348123e-07\naF2.604653736904207e-09\naF3.3034379383045765e-07\naF3.956224300235888e-07\naF7.664733999610788e-06\naF1.2611489062837684e-06\naF4.442602823818746e-07\naF1.866671112561173e-06\naF2.7971662928288962e-08\naF8.884249941375525e-07\naF1.8488957056631033e-06\naF5.6361971424229437e-08\naF2.9482982139653063e-05\naF2.630668571145309e-07\naF1.0603478322687452e-06\naF9.757798082620373e-08\naF1.0324019859927211e-07\naF1.4645881072933066e-06\naF4.0436308224867396e-07\naF1.5238340237848571e-06\naF1.271421713771108e-06\naF3.060309165708997e-07\naF2.1679360114141828e-07\naF5.783186632763204e-06\naF2.027594899040737e-08\naF4.572996531245071e-06\naF2.286562609607204e-06\naF8.044268843391748e-09\naF1.26576865969399e-06\naF9.030661761504471e-07\naF4.483739124456537e-10\naF2.2284615044399714e-06\naF2.3921298605193426e-08\naF1.6715608315592437e-06\naF3.2437429576938876e-09\naF2.0743688812043315e-06\naF2.0838332361072823e-07\naF3.356813558947492e-06\naF9.517580137698097e-10\naF1.2270060142618412e-08\naF2.778250292361672e-07\naF1.7163859526792157e-09\naF1.863327476795107e-06\naF2.0684711720688489e-07\naF-2.966102658662313e-08\naF6.882216902579304e-07\naF4.864358093141113e-08\naF9.295194666884785e-08\naF2.1231207089069894e-07\naF1.4206926463101168e-06\naF5.81396684390212e-08\naF7.71282055534538e-06\naF2.4699803389480903e-07\naF5.257814416568673e-08\naF2.792840112094051e-07\naF1.4458071094748764e-06\naF2.3083136122595066e-06\naF5.303431409152317e-06\naF1.46664444606799e-06\naF2.093078077568008e-06\naF7.646406311366461e-08\naF3.9931012829511155e-07\naF2.2628769742379283e-06\naF1.3129997573684138e-07\naF6.151071807546953e-07\naF4.7806732087770586e-08\naF3.139580619242853e-07\naa(lp32\nF-2.2094598532880846e-08\naF8.73090222635525e-09\naF7.692367880826162e-07\naF1.0001633521870248e-07\naF9.58624802449966e-08\naF8.234185075208827e-09\naF2.2597824057110542e-10\naF3.814023942799605e-09\naF1.6180387947986089e-10\naF1.1147503320756316e-08\naF1.114076364893499e-07\naF-3.6405382259305196e-09\naF9.39109930107179e-08\naF1.1043913559889342e-08\naF3.353119302467616e-07\naF9.701471103637367e-08\naF6.020707501176413e-09\naF2.630668571145309e-07\naF5.424771548403253e-06\naF-4.075928159706586e-07\naF6.600582813425812e-09\naF6.828854836355487e-09\naF1.2525642816606448e-08\naF1.1833244993274637e-07\naF2.1912395011574922e-08\naF1.094466907137145e-07\naF1.8683276123549273e-07\naF3.230084184716336e-09\naF3.370257005000087e-08\naF2.2469848378657287e-07\naF4.473337508514179e-08\naF-1.9994267643432651e-07\naF1.0890456379241603e-08\naF-2.2954653694920055e-08\naF5.424986989788626e-07\naF4.76187067344569e-10\naF3.937152047388284e-09\naF2.2797021104540257e-07\naF9.806651842761298e-08\naF3.0127193509007286e-10\naF-2.6179859822220088e-08\naF6.131612326350497e-09\naF7.139306230659754e-07\naF5.420844705667436e-10\naF9.942256094750399e-09\naF8.493018849767312e-08\naF6.345551158696487e-10\naF9.565101070936007e-08\naF3.272424085035478e-09\naF-9.415100163434229e-09\naF2.2301054274438115e-07\naF5.070714617172711e-09\naF1.6212513455144143e-08\naF4.035799522141781e-09\naF4.9870964851426595e-09\naF7.748967596304169e-09\naF1.3654957772671622e-08\naF2.7214481774445567e-09\naF5.294980345417723e-09\naF8.5359447016089e-08\naF1.0487161171226597e-07\naF1.8406764310645656e-08\naF3.809808421156545e-08\naF1.0277056902941757e-07\naF-2.8591169104108024e-08\naF4.4628595748987054e-09\naF1.1819516981077634e-07\naF1.0138446572840576e-08\naF7.738506073736644e-09\naF3.6685561688390645e-09\naF4.851477130038157e-09\naF1.867479189681287e-07\naa(lp33\nF3.690998211653476e-05\naF7.042952729793367e-08\naF-1.2332666064978556e-06\naF2.267612035181135e-07\naF2.107140451701719e-07\naF1.0373233802590869e-07\naF4.256352754938186e-09\naF1.0466893019993695e-07\naF1.5313824656994766e-07\naF1.2974079055467994e-06\naF2.7601212029537662e-08\naF2.0079644720817153e-07\naF3.8954604455403995e-07\naF2.493190390474118e-06\naF7.18360048433902e-07\naF2.0019228091830037e-07\naF4.149888872836019e-08\naF1.0603478322687452e-06\naF-4.075928159706586e-07\naF7.665746137244504e-05\naF3.694171754150901e-08\naF4.147115768339578e-08\naF3.206141430191586e-05\naF1.2095332395421009e-06\naF3.095560286152075e-05\naF4.3512098571154645e-08\naF2.8836663458456954e-08\naF1.4635036776934783e-06\naF1.3858388602854085e-06\naF-1.2283775117306386e-08\naF1.5276477284376324e-06\naF7.439924433059705e-06\naF2.554359558175957e-06\naF3.7348348153399274e-05\naF-8.88850211069432e-07\naF2.374080742272767e-09\naF6.866759108397439e-06\naF-2.0331484638435405e-09\naF1.904563455564867e-07\naF4.451093665768304e-09\naF6.641320775837201e-06\naF1.209226133830641e-06\naF-9.513600246581545e-07\naF2.0969616372234016e-09\naF2.5571295798395124e-06\naF2.9287351133177604e-06\naF1.779316877847672e-09\naF2.7141744162627876e-07\naF1.1931560421776589e-06\naF1.7366445445847016e-08\naF2.6502391108732442e-06\naF3.0254627745618975e-08\naF4.125072970678e-08\naF1.3556041558735543e-06\naF3.2674629288276035e-05\naF4.35534598014372e-08\naF1.2660458847393694e-06\naF1.2213267974653338e-06\naF6.282983603951332e-06\naF2.903288956106719e-06\naF3.24148181808777e-08\naF6.859249209177531e-06\naF1.438012208798699e-06\naF1.0520087357054566e-07\naF6.693112400327529e-06\naF2.5291026950633163e-06\naF1.235968166475182e-06\naF6.855078054514712e-06\naF5.690763767199528e-08\naF1.0509275687218046e-07\naF3.3774435938286875e-08\naF6.081024037607928e-08\naa(lp34\nF3.595885907293188e-08\naF6.308629180302293e-08\naF1.3174269756058097e-07\naF1.0272270412022292e-07\naF2.656231952356467e-07\naF2.447473329825049e-08\naF1.6233338890064167e-09\naF2.4801119929642545e-08\naF2.841427519038307e-08\naF9.280037053778346e-08\naF1.3050234819167837e-07\naF3.106884321860132e-08\naF1.607324959782137e-07\naF1.0549123657589309e-08\naF1.4728646586579672e-08\naF2.288960878602261e-07\naF4.123560021633927e-08\naF9.757798082620373e-08\naF6.600582813425812e-09\naF3.694171754150901e-08\naF5.5538729902209654e-08\naF3.806655484688339e-08\naF4.318711809874232e-08\naF1.4341823127506639e-08\naF4.4153060607375144e-08\naF1.282366847564783e-07\naF1.2107958999401489e-08\naF1.5774908711705366e-08\naF9.601163231473804e-08\naF6.689911256474622e-09\naF8.292165048147805e-08\naF5.4733071609979326e-08\naF1.3109102184084745e-08\naF3.511316356731503e-08\naF1.2161021616589522e-08\naF1.5751328597328172e-09\naF5.705461350922083e-08\naF6.510922609284936e-09\naF2.759798473549958e-07\naF1.8255153597023491e-09\naF5.360930597103869e-08\naF1.475097715707006e-08\naF2.83077599259521e-07\naF1.720088654716709e-09\naF1.1506064854109872e-08\naF1.1765704452438e-08\naF1.9744304079220765e-09\naF1.9999510322295957e-07\naF1.4810780634307305e-08\naF1.5144214616063909e-09\naF1.2994926557417948e-08\naF2.6651656542150792e-08\naF3.4651791172392236e-08\naF1.513541787407904e-08\naF4.1727289715903264e-08\naF5.1308150843889006e-08\naF9.566086340584965e-08\naF1.7324668473638366e-08\naF1.1320474755613287e-08\naF1.2551555858596991e-08\naF1.2521433578109484e-07\naF5.450476681437418e-08\naF9.113160661165351e-08\naF1.1649068323411981e-07\naF5.222256853740555e-08\naF1.401088961986068e-08\naF1.3545929490543506e-08\naF5.6537307832530665e-08\naF5.1173338218679766e-08\naF2.3325650282367788e-08\naF3.0219083415689596e-08\naF1.1682070965462995e-08\naa(lp35\nF4.084162256959167e-08\naF7.419316727845409e-08\naF1.3901177468876836e-07\naF1.0153124036317764e-07\naF1.612039265583823e-07\naF2.6957966221395994e-08\naF1.7383224929187558e-09\naF2.8003962830869707e-08\naF3.2689809340064523e-08\naF9.765640904226124e-08\naF1.3714690366804813e-07\naF3.629094044475775e-08\naF1.200576179285002e-07\naF1.1937182121758878e-08\naF1.4941981781849106e-08\naF1.5041592109846072e-07\naF4.750498959298515e-08\naF1.0324019859927211e-07\naF6.828854836355487e-09\naF4.147115768339578e-08\naF3.806655484688339e-08\naF7.451284983270388e-08\naF4.82054720574882e-08\naF1.4406922015081405e-08\naF4.871578156765236e-08\naF1.3442069590774982e-07\naF1.1932282230112537e-08\naF1.778208892140082e-08\naF9.75479000608308e-08\naF6.829958724281182e-09\naF8.224366883533311e-08\naF5.806838696107328e-08\naF1.5267432756184226e-08\naF3.994684418987236e-08\naF1.2264807171242608e-08\naF1.7220377793735828e-09\naF5.943068984160413e-08\naF6.649887393003286e-09\naF1.6536114021967543e-07\naF1.954477066942372e-09\naF5.710044338939894e-08\naF1.6162900299246452e-08\naF1.682400486404489e-07\naF1.871558696283297e-09\naF1.324976906390992e-08\naF1.2342014134729636e-08\naF2.1433341530136605e-09\naF1.3805079293346957e-07\naF1.6043018220456398e-08\naF1.619407397899424e-09\naF1.3609836049580562e-08\naF2.9933240427881034e-08\naF3.9132479993583755e-08\naF1.685154315700267e-08\naF4.694817214702341e-08\naF5.981144306079413e-08\naF1.010067840472997e-07\naF1.85179505722505e-08\naF1.2668119304025567e-08\naF1.3117837436148122e-08\naF1.2687282915216228e-07\naF5.580667992663946e-08\naF9.179642099974188e-08\naF1.1691283810327713e-07\naF5.555472884243462e-08\naF1.5560669025855472e-08\naF1.3577876577234915e-08\naF5.854828884829391e-08\naF5.945886063433722e-08\naF2.599616536145782e-08\naF3.433459195137858e-08\naF1.143668713018717e-08\naa(lp36\nF3.231913072883981e-05\naF8.275728052458594e-08\naF9.936895780766129e-08\naF2.863029657888082e-07\naF3.0509273603381156e-07\naF1.1359537878357315e-07\naF1.5127322670286444e-09\naF1.1736450401422808e-07\naF1.712873208180388e-07\naF1.5038573713905493e-06\naF9.947612312917401e-08\naF2.2435119761168177e-07\naF4.943908410316629e-07\naF2.5635050457511675e-06\naF1.351101362473086e-06\naF3.7880887486558586e-07\naF4.8589536658537555e-08\naF1.4645881072933066e-06\naF1.2525642816606448e-08\naF3.206141430191586e-05\naF4.318711809874232e-08\naF4.82054720574882e-08\naF6.150862641716072e-05\naF1.3715646064078257e-06\naF3.2541284710578036e-05\naF1.0687110059089037e-07\naF1.1611276801409478e-07\naF1.5238238247852325e-06\naF1.6990411435935662e-06\naF1.8114163924622494e-08\naF1.8332003226768466e-06\naF7.146103331536553e-06\naF2.6435468030987846e-06\naF3.277405783310201e-05\naF9.581491749056125e-08\naF5.659312013818417e-10\naF7.594467320142364e-06\naF2.5321027901771132e-08\naF2.9181228225520847e-07\naF1.7362936568443487e-09\naF7.159994253415478e-06\naF1.2484945598884614e-06\naF2.8981353578397556e-07\naF7.1054901709621775e-09\naF2.636521568448956e-06\naF3.1872428265435727e-06\naF7.300828214278895e-10\naF-1.7981934548942357e-06\naF1.2361731029089913e-06\naF1.3175563580380222e-09\naF3.138180487023341e-06\naF3.4165332175545284e-08\naF4.579162440968215e-08\naF1.4054766395908254e-06\naF3.261774077702437e-05\naF5.280837688284735e-08\naF1.469172607648077e-06\naF1.266818979309753e-06\naF6.0971276303596715e-06\naF3.162304350017771e-06\naF1.720283380107075e-07\naF7.681858385561927e-06\naF6.561763043809213e-07\naF-2.1302990659599412e-06\naF7.229367000841012e-06\naF2.619581849422014e-06\naF1.3960451358426766e-06\naF7.89001135603192e-06\naF6.663125715988971e-08\naF1.1585115744957217e-07\naF3.817994335057136e-08\naF1.4199713954030863e-07\naa(lp37\nF8.406322785733851e-07\naF1.7886207260315326e-08\naF2.3905151855972526e-07\naF2.5664745644310093e-07\naF2.9602812052557483e-07\naF5.872516821757256e-08\naF-1.5361110864116003e-08\naF4.621554073050447e-08\naF4.667340164410444e-08\naF4.0434459506865967e-07\naF1.279411204338975e-06\naF4.4543114720215936e-08\naF3.2305284838793773e-07\naF3.0424040964822524e-07\naF1.438809631617354e-06\naF3.241223569762936e-07\naF7.364851102017377e-09\naF4.0436308224867396e-07\naF1.1833244993274637e-07\naF1.2095332395421009e-06\naF1.4341823127506639e-08\naF1.4406922015081405e-08\naF1.3715646064078257e-06\naF8.492871723668999e-06\naF1.3936153642157631e-06\naF2.370631584532092e-07\naF7.887720175183612e-07\naF2.1992771200210064e-07\naF4.498421637094158e-07\naF3.087637738672812e-07\naF4.638454449253841e-07\naF1.0316908529790099e-06\naF2.5416442172618304e-07\naF1.2062087332700926e-06\naF3.287869352611769e-07\naF1.1728614030978272e-09\naF1.0995642055142774e-06\naF1.201836447105544e-07\naF1.2847000010332078e-06\naF4.869970924819801e-10\naF9.431600677062092e-07\naF2.3507259335225997e-07\naF2.9612702068699585e-07\naF1.1748425303276313e-09\naF2.7730567638225747e-07\naF9.292960289316435e-07\naF1.2826906760468993e-09\naF3.262003860686849e-07\naF2.2309160902633868e-07\naF4.634575953984754e-10\naF9.283686837649175e-07\naF7.792040778489263e-09\naF1.502981193755132e-08\naF2.2909980559789924e-07\naF1.3514999014147904e-06\naF7.447022810052984e-09\naF8.987058341318762e-07\naF7.793406698522835e-07\naF2.9614850390415133e-07\naF1.1277743680941526e-06\naF2.5873264780882764e-07\naF1.1083199191824795e-06\naF4.559642200825505e-07\naF2.6060504207616654e-07\naF1.0295086437229248e-06\naF3.890974915838466e-07\naF1.3880605441142145e-06\naF1.1043615281543914e-06\naF1.6797936077150317e-08\naF4.463351028142597e-08\naF6.863461308807191e-09\naF3.301822360714688e-07\naa(lp38\nF3.125139730766509e-05\naF8.172054892916868e-08\naF1.5219722389689337e-07\naF-1.5177033935226765e-06\naF3.581449020374458e-07\naF1.0940942584148895e-07\naF1.1555540421572879e-09\naF1.1311441135243175e-07\naF1.6504410307605266e-07\naF1.568787414505189e-06\naF1.4940788150408193e-07\naF2.1633802424418032e-07\naF-1.2045505854736715e-06\naF2.5362777733240705e-06\naF1.373928323936953e-06\naF4.398318820254172e-07\naF4.944129451770958e-08\naF1.5238340237848571e-06\naF2.1912395011574922e-08\naF3.095560286152075e-05\naF4.4153060607375144e-08\naF4.871578156765236e-08\naF3.2541284710578036e-05\naF1.3936153642157631e-06\naF6.068579367893559e-05\naF1.545822904920496e-07\naF1.3519723816474881e-07\naF1.5052797001955857e-06\naF1.7773830398369176e-06\naF2.6085319106057423e-08\naF1.0452057329625773e-06\naF7.208163967035193e-06\naF2.6194567101335715e-06\naF3.171566184740595e-05\naF1.178424038895565e-07\naF2.906497643399033e-10\naF7.705108332609632e-06\naF3.268421733283721e-08\naF3.462533126655252e-07\naF1.3795677764382309e-09\naF7.231672136292288e-06\naF1.2312753914728694e-06\naF3.4629694216973343e-07\naF4.6077059836683413e-10\naF2.6110155433057796e-06\naF3.2160302746654237e-06\naF4.0593906888882e-09\naF4.6121961933484847e-07\naF1.2209897543415982e-06\naF9.225898483236618e-10\naF3.1650066953962446e-06\naF3.554619712844016e-08\naF4.635461476689612e-08\naF1.3875518301278453e-06\naF3.2228507113014725e-05\naF5.31915168304166e-08\naF1.531565643549571e-06\naF1.2489250077115498e-06\naF5.987121294651136e-06\naF3.1896283031978226e-06\naF2.2522381112943906e-07\naF7.983842513612915e-06\naF1.8196368175453191e-06\naF2.4466805605813057e-07\naF7.309165280132062e-06\naF2.593645854123586e-06\naF1.4185761232309227e-06\naF7.749090084118274e-06\naF6.648832645140763e-08\naF1.125541068869093e-07\naF3.918348398676075e-08\naF1.5982480317047734e-07\naa(lp39\nF3.6809494952516615e-08\naF2.0528033726158688e-07\naF4.498379361459871e-06\naF3.350179699638941e-06\naF5.776966199802212e-06\naF6.001970640981489e-08\naF2.0426214889322913e-09\naF5.916756095434573e-08\naF5.655729939688042e-08\naF2.9827971057176813e-06\naF4.403389189797406e-06\naF5.29445856686331e-08\naF2.4036090196239863e-06\naF-1.2723131147862963e-08\naF2.42080391933307e-07\naF2.4544962829176474e-06\naF1.9970168170678738e-07\naF1.271421713771108e-06\naF1.094466907137145e-07\naF4.3512098571154645e-08\naF1.282366847564783e-07\naF1.3442069590774982e-07\naF1.0687110059089037e-07\naF2.370631584532092e-07\naF1.545822904920496e-07\naF2.275926509623966e-05\naF2.1681445474237068e-07\naF1.9530558894533694e-08\naF1.453265600615231e-06\naF1.0698993664675198e-07\naF1.4919530822008473e-06\naF4.601154260261472e-07\naF-1.822492910163266e-08\naF-1.2580536198844054e-06\naF2.1993788841380708e-07\naF1.4852971045395878e-09\naF5.4300339731985e-07\naF7.117933136880185e-07\naF2.273454645698373e-06\naF-5.5951789073046314e-08\naF4.585784529139571e-07\naF2.7000613701522703e-08\naF2.260837136354333e-06\naF1.926302674938857e-09\naF-1.7872372889680592e-08\naF7.546294950233045e-07\naF3.018419513927195e-09\naF2.4602029036627645e-06\naF1.5797330561856305e-08\naF1.7190027411695134e-09\naF1.6348913438376273e-07\naF2.4734069198478725e-07\naF1.174968963011256e-07\naF2.0333304197074615e-08\naF7.796007609387212e-08\naF2.474531324122292e-07\naF1.2771403311553146e-06\naF6.959340834639528e-08\naF-3.1205169569605124e-08\naF1.5787058432588428e-07\naF4.117252810497473e-06\naF6.110216808670958e-07\naF1.4832997313265302e-06\naF3.857782695243731e-06\naF1.064911691341866e-07\naF3.3800303976026244e-08\naF1.1893639514455414e-06\naF5.732303760698431e-07\naF1.7368882980496077e-07\naF5.907246076158462e-08\naF1.4567757500534892e-07\naF1.6929194792313532e-06\naa(lp40\nF-6.348916912865614e-07\naF1.3845742046674102e-08\naF2.24066120636444e-07\naF2.1541927962785058e-07\naF2.6241868974098394e-07\naF1.1904667037452969e-07\naF-2.2580616978745147e-08\naF4.237602221349869e-08\naF4.357884100266715e-08\naF3.008123703721601e-07\naF1.7829617371730566e-06\naF4.249227385767134e-08\naF2.704842415631789e-07\naF2.8568142368334306e-08\naF3.3109853632571644e-07\naF2.788983213682721e-07\naF3.573355202578619e-09\naF3.060309165708997e-07\naF1.8683276123549273e-07\naF2.8836663458456954e-08\naF1.2107958999401489e-08\naF1.1932282230112537e-08\naF1.1611276801409478e-07\naF7.887720175183612e-07\naF1.3519723816474881e-07\naF2.1681445474237068e-07\naF7.539392363363142e-06\naF2.8953962748053084e-08\naF3.275454319639246e-07\naF4.981608824212245e-07\naF3.337818844053299e-07\naF1.4202178246756513e-07\naF1.511769655654485e-08\naF2.599902541856073e-08\naF4.426249422814756e-07\naF-2.8592873192507187e-11\naF2.0720115345059615e-07\naF1.8734865995116376e-07\naF1.7435951834280472e-06\naF-4.0050303678684954e-10\naF-8.351366757992878e-08\naF4.0324111403654454e-08\naF2.6786316957304555e-07\naF3.516927011702655e-11\naF1.8701335038197246e-08\naF3.125809851047498e-07\naF1.6721301148196764e-10\naF2.767528455918717e-07\naF3.547008957576212e-08\naF-5.172688393090466e-10\naF3.1483051124841853e-07\naF5.222892126695132e-09\naF1.190512077267712e-08\naF3.32589795832579e-08\naF1.0122167759556452e-07\naF3.3439373100973895e-09\naF9.923251151736817e-07\naF5.502701709012551e-08\naF2.35757245963033e-08\naF5.968736312738526e-07\naF2.2571542626087515e-07\naF2.3541751747720954e-07\naF3.2949932764368376e-07\naF2.2303160882520826e-07\naF1.3920242093697786e-07\naF4.84501974972331e-08\naF3.265320356617568e-07\naF2.1921030316271048e-07\naF1.332109320165608e-08\naF3.8150367627851064e-08\naF3.879105012244296e-09\naF4.557764367611842e-07\naa(lp41\nF1.4530604947854381e-06\naF3.239257806520241e-08\naF2.3302621184883895e-08\naF5.742658968492438e-08\naF2.663870850579617e-08\naF6.567339867350343e-08\naF1.0999601352333823e-09\naF7.946498628981495e-08\naF1.1384569898694765e-07\naF2.0783386626451568e-07\naF2.1545954426690933e-08\naF1.4612884174441705e-07\naF6.450150620708273e-08\naF4.802103486995086e-07\naF2.2241086202280014e-07\naF7.408716864329792e-08\naF1.8108883206901273e-08\naF2.1679360114141828e-07\naF3.230084184716336e-09\naF1.4635036776934783e-06\naF1.5774908711705366e-08\naF1.778208892140082e-08\naF1.5238238247852325e-06\naF2.1992771200210064e-07\naF1.5052797001955857e-06\naF1.9530558894533694e-08\naF2.8953962748053084e-08\naF1.077737233008777e-06\naF2.397682965860616e-07\naF2.976136965739604e-09\naF2.179805067220182e-07\naF1.1253225795769015e-06\naF5.686928166143846e-07\naF1.4406802347425664e-06\naF2.9046749850951273e-08\naF1.1180619016495294e-09\naF1.1187759661986562e-06\naF2.8897053451973907e-09\naF2.8883264898891447e-08\naF1.2708469728900555e-09\naF1.1172674786460185e-06\naF3.6148813924936964e-07\naF3.0902457272919665e-08\naF1.2453736092394876e-09\naF5.315799076381979e-07\naF3.310311318267346e-07\naF1.4870564130944727e-09\naF7.136523441453237e-08\naF3.278999343909786e-07\naF9.792655601610719e-10\naF3.3723045303537507e-07\naF1.2074444791844574e-08\naF1.696253261138778e-08\naF4.3232390882958194e-07\naF1.5328457326254155e-06\naF2.2461827944613056e-08\naF2.1274721985570335e-07\naF3.010942007263522e-07\naF4.4847914474551416e-07\naF3.351502155453418e-07\naF6.654320661157013e-08\naF1.0600696859351543e-06\naF2.3085211918656217e-07\naF6.397468762288576e-08\naF1.1070109788242223e-06\naF3.994657555714129e-07\naF2.1594430060809778e-07\naF1.0952258581430367e-06\naF2.5154645754317156e-08\naF6.957411916352974e-08\naF1.3380908886133447e-08\naF2.9674645961589017e-08\naa(lp42\nF1.3716123233546222e-06\naF1.4040002985481687e-07\naF1.456278226142502e-06\naF1.7432081486607158e-06\naF1.8745939018970579e-06\naF2.754302947569793e-07\naF2.359191888509689e-10\naF2.9391773679170234e-07\naF3.542542367308544e-07\naF5.737258970005398e-06\naF1.4534177757783734e-06\naF4.0041714456898554e-07\naF2.156874799591419e-06\naF7.372442117962249e-08\naF4.528489569252164e-07\naF7.427376163186195e-06\naF5.783919239083913e-08\naF5.783186632763204e-06\naF3.370257005000087e-08\naF1.3858388602854085e-06\naF9.601163231473804e-08\naF9.75479000608308e-08\naF1.6990411435935662e-06\naF4.498421637094158e-07\naF1.7773830398369176e-06\naF1.453265600615231e-06\naF3.275454319639246e-07\naF2.397682965860616e-07\naF2.5691982998088474e-05\naF3.76045839454747e-08\naF4.508561941070432e-06\naF2.1693867136484074e-06\naF5.4570191867299325e-08\naF1.3726558722623373e-06\naF3.2046586205859926e-07\naF-5.02793823561622e-08\naF2.6118390472814157e-06\naF3.9990160780707145e-08\naF1.869909526206899e-06\naF9.60990410373459e-10\naF2.1639711350056005e-06\naF2.234754770761827e-07\naF1.872588536571907e-06\naF-5.786550106933731e-10\naF5.85298814129014e-08\naF3.549005880803122e-07\naF3.7913639696831154e-10\naF2.1725230927179607e-06\naF2.2699567422511665e-07\naF-1.345623691544335e-10\naF3.6354611372458224e-07\naF5.2775436430592985e-08\naF8.705825249696619e-08\naF2.3081183546460543e-07\naF5.088666778330092e-07\naF6.107192865294299e-08\naF5.737996789124501e-06\naF2.6582911058404546e-07\naF1.0190917433783478e-07\naF3.600049301435506e-07\naF7.2437305214777705e-06\naF2.5589889231862733e-06\naF4.903700299285749e-06\naF1.7566655346325972e-06\naF2.17600829103656e-06\naF1.2879286836207017e-07\naF4.430237266983988e-07\naF2.4946748588361508e-06\naF1.2385140193737487e-07\naF4.797075546843461e-07\naF4.8028280433337736e-08\naF3.3159297909548864e-07\naa(lp43\nF-2.921335985261634e-07\naF8.760927541389709e-09\naF1.0995631596545351e-07\naF9.730666346184681e-08\naF9.579804275068556e-08\naF8.370646476552355e-09\naF-8.819023940577087e-09\naF3.839775823963689e-09\naF2.2450256657793424e-10\naF1.697383640484386e-08\naF7.606914727310302e-07\naF-3.5460291349331845e-09\naF9.296968802182077e-08\naF1.0801159663497922e-08\naF1.194866278391032e-07\naF9.601833132213366e-08\naF5.770707379486022e-09\naF2.027594899040737e-08\naF2.2469848378657287e-07\naF-1.2283775117306386e-08\naF6.689911256474622e-09\naF6.829958724281182e-09\naF1.8114163924622494e-08\naF3.087637738672812e-07\naF2.6085319106057423e-08\naF1.0698993664675198e-07\naF4.981608824212245e-07\naF2.976136965739604e-09\naF3.76045839454747e-08\naF5.3534191436812414e-06\naF4.779582406423771e-08\naF-1.6171700888236787e-08\naF1.0377617900708657e-08\naF-1.1382679756476434e-08\naF1.8728100933232062e-07\naF5.013037599867116e-10\naF1.000437485241432e-08\naF2.3036871938565908e-07\naF7.131769265890942e-07\naF3.5831976085053484e-10\naF-1.1565901312060212e-07\naF6.0863574443886595e-09\naF9.913395941463731e-08\naF5.645900535758788e-10\naF9.5392792538555e-09\naF8.663695012984392e-08\naF6.503030150220356e-10\naF9.46304570342933e-08\naF3.791850042735447e-09\naF2.4383201340239624e-10\naF8.759814960265355e-08\naF4.977612692211521e-09\naF1.7293261310614137e-08\naF3.882712467824862e-09\naF1.1760402257085916e-08\naF7.437962918408927e-09\naF3.0132821930849174e-07\naF2.79322932458766e-09\naF5.884034062366508e-09\naF2.0363181098416036e-07\naF1.0186469557935784e-07\naF2.245857354709008e-08\naF4.1629552706497144e-08\naF9.984160113385549e-08\naF-1.815463427877766e-08\naF4.485966007617928e-09\naF1.187487295359147e-07\naF1.527282606151649e-08\naF7.754912301873168e-09\naF3.889819666694894e-09\naF4.6634934512426e-09\naF1.8666020659301733e-07\naa(lp44\nF1.5214821859634951e-06\naF1.1175285272255432e-07\naF1.4693768040440967e-06\naF7.944231828903692e-06\naF1.9179020304165846e-06\naF2.3639773944230534e-07\naF3.472542283484161e-10\naF2.5140202695200387e-07\naF3.026916264302381e-07\naF4.635288257383556e-06\naF1.4774872701818398e-06\naF3.422238385433037e-07\naF8.11392085202367e-06\naF7.405225921718795e-08\naF4.66030456116008e-07\naF2.177601978323408e-06\naF4.603497020775733e-08\naF4.572996531245071e-06\naF4.473337508514179e-08\naF1.5276477284376324e-06\naF8.292165048147805e-08\naF8.224366883533311e-08\naF1.8332003226768466e-06\naF4.638454449253841e-07\naF1.0452057329625773e-06\naF1.4919530822008473e-06\naF3.337818844053299e-07\naF2.179805067220182e-07\naF4.508561941070432e-06\naF4.779582406423771e-08\naF2.5836832672079367e-05\naF2.243822558189851e-06\naF5.374002963268698e-08\naF1.528103238470147e-06\naF3.289789013657083e-07\naF-9.034576366805648e-10\naF2.529562115162081e-06\naF5.077382725781847e-08\naF1.8988507195028555e-06\naF9.355374722762558e-10\naF2.247052156173736e-06\naF2.0401539528149024e-07\naF1.890672121352359e-06\naF-4.922158434691538e-10\naF5.830955334159847e-08\naF3.8561547446639347e-07\naF-4.840227364595049e-08\naF2.2096590937959975e-06\naF2.1374547929377414e-07\naF4.138874279807234e-11\naF3.890236311385526e-07\naF4.5229335373734175e-08\naF7.323378265703018e-08\naF2.09700652123217e-07\naF1.7822041459674505e-06\naF4.58031409339675e-08\naF4.5923235413065605e-06\naF2.502374327956537e-07\naF1.0679039736488969e-07\naF3.873045442745273e-07\naF1.7566236424215821e-06\naF3.0943535971635003e-06\naF4.439261202449252e-06\naF1.7917459158801345e-06\naF2.266917851524171e-06\naF1.3394825723865445e-07\naF4.6019986836189096e-07\naF2.5817181636356225e-06\naF1.0183601541517153e-07\naF3.779058522931846e-07\naF3.97193850170393e-08\naF3.3848510275911895e-07\naa(lp45\nF6.6410836115689205e-06\naF7.593802105534681e-08\naF1.8960932937092316e-07\naF6.495132028277759e-07\naF7.300155144346407e-07\naF2.1423065791416662e-07\naF2.811590097027802e-09\naF2.230871325362227e-07\naF2.8578792770357957e-07\naF2.096422438520364e-06\naF4.552687314009865e-07\naF3.393066822527129e-07\naF9.257977577108412e-07\naF1.1953140341320606e-06\naF8.713294482563762e-07\naF7.998095524940608e-07\naF4.6040614701623864e-08\naF2.286562609607204e-06\naF-1.9994267643432651e-07\naF7.439924433059705e-06\naF5.4733071609979326e-08\naF5.806838696107328e-08\naF7.146103331536553e-06\naF1.0316908529790099e-06\naF7.208163967035193e-06\naF4.601154260261472e-07\naF1.4202178246756513e-07\naF1.1253225795769015e-06\naF2.1693867136484074e-06\naF-1.6171700888236787e-08\naF2.243822558189851e-06\naF4.556472992582884e-05\naF1.182148268465285e-06\naF6.688299440789701e-06\naF-2.7002708719913243e-07\naF1.146870386809689e-09\naF1.4000983073257734e-05\naF-7.786341949833957e-09\naF7.17436176911125e-07\naF3.3664613445950836e-09\naF1.7657609121525806e-05\naF9.84425411355861e-07\naF5.106343798285667e-07\naF1.2653351535549216e-09\naF1.1980547894850695e-06\naF1.5313816432139274e-06\naF1.417500104973595e-09\naF8.501939388325616e-07\naF2.320876587002066e-06\naF9.095736861407384e-10\naF1.4853857006822192e-06\naF3.78556341634825e-08\naF5.290608599145122e-08\naF1.0719378666905019e-06\naF7.100105135445863e-06\naF4.349916970574582e-08\naF2.0735985320333063e-06\naF9.969228002875512e-07\naF1.2128615798641828e-06\naF1.5166109424640344e-06\naF5.293441700025751e-07\naF1.2432795231515264e-05\naF2.19363973540096e-06\naF5.773055296098589e-07\naF1.785878550542802e-05\naF1.2307080860708385e-06\naF1.0378533570002972e-06\naF1.3379414995852648e-05\naF7.081328113684862e-08\naF2.1197316825007215e-07\naF4.0484334237540346e-08\naF1.6557622960131722e-07\naa(lp46\nF2.5426045133697974e-06\naF3.2127830648116796e-08\naF-2.0911043118674552e-08\naF8.675070970164776e-09\naF-2.595677463955861e-08\naF2.5779125528239907e-08\naF1.0572409754784723e-09\naF3.6900047041963056e-08\naF6.2929421777487e-08\naF4.608831465857369e-09\naF-2.0262378672462204e-08\naF8.958851342691999e-08\naF8.916316770348957e-10\naF8.435061885396931e-07\naF2.5401197324381017e-07\naF7.137852451267894e-09\naF1.7187488149630554e-08\naF8.044268843391748e-09\naF1.0890456379241603e-08\naF2.554359558175957e-06\naF1.3109102184084745e-08\naF1.5267432756184226e-08\naF2.6435468030987846e-06\naF2.5416442172618304e-07\naF2.6194567101335715e-06\naF-1.822492910163266e-08\naF1.511769655654485e-08\naF5.686928166143846e-07\naF5.4570191867299325e-08\naF1.0377617900708657e-08\naF5.374002963268698e-08\naF1.182148268465285e-06\naF2.356437693223918e-06\naF2.5314614503246977e-06\naF1.4918852698192386e-08\naF1.0358786919255519e-09\naF1.1993239708370486e-06\naF1.0453387773400418e-08\naF-2.6798752210891624e-08\naF1.0886100308730213e-09\naF1.1727685113730236e-06\naF3.9979924106966885e-07\naF-2.6540568939295843e-08\naF1.0949083869677535e-09\naF9.265409287822671e-07\naF6.788913958367542e-07\naF1.2483218242567853e-09\naF4.8546643971298884e-09\naF3.652313971940491e-07\naF1.0400726822060895e-09\naF6.833381032912551e-07\naF1.0926495419131828e-08\naF1.7409758745548686e-08\naF4.913488867436836e-07\naF2.6546821767632223e-06\naF2.2496754233666404e-08\naF6.1683816537278584e-09\naF3.25339939609293e-07\naF7.785544131817697e-07\naF6.822660869306998e-07\naF1.2763702314106567e-08\naF1.1501687243355344e-06\naF5.470830178406982e-08\naF1.1400536854981008e-08\naF1.1618309669543863e-06\naF7.346624620552149e-07\naF2.5448478804149725e-07\naF1.1790764589018061e-06\naF2.3067122206574726e-08\naF3.0911908297327864e-08\naF1.2238663057308825e-08\naF1.6989758999316704e-08\naa(lp47\nF3.7487546693158905e-05\naF6.533562450189289e-08\naF-5.148625456816146e-09\naF1.6805390121440827e-07\naF-1.0039734791641712e-06\naF9.813337005685115e-08\naF4.348112536828065e-09\naF9.77569603092736e-08\naF1.4287405550766592e-07\naF7.803472223887619e-07\naF7.752647549667895e-09\naF1.8745873665993063e-07\naF3.382512436300319e-07\naF2.4701258026518597e-06\naF1.178388994891658e-06\naF1.46898822466537e-07\naF3.832970554243813e-08\naF1.26576865969399e-06\naF-2.2954653694920055e-08\naF3.7348348153399274e-05\naF3.511316356731503e-08\naF3.994684418987236e-08\naF3.277405783310201e-05\naF1.2062087332700926e-06\naF3.171566184740595e-05\naF-1.2580536198844054e-06\naF2.599902541856073e-08\naF1.4406802347425664e-06\naF1.3726558722623373e-06\naF-1.1382679756476434e-08\naF1.528103238470147e-06\naF6.688299440789701e-06\naF2.5314614503246977e-06\naF7.885745715658434e-05\naF-6.734146210834147e-09\naF2.5120766492361728e-09\naF6.928311203070476e-06\naF-2.3625611411116636e-07\naF1.7550317999899423e-07\naF1.9912202203604587e-08\naF6.687123697116189e-06\naF1.1912176515150379e-06\naF1.626284007188101e-07\naF2.251485837527032e-09\naF2.5351617874970134e-06\naF2.748801917595102e-06\naF1.8787757506606215e-09\naF2.1542530392650817e-07\naF1.1755728510402655e-06\naF4.3367444938135905e-09\naF2.8748483073145995e-06\naF2.8283733092202856e-08\naF4.05825128543254e-08\naF1.335511233010022e-06\naF3.333070434369547e-05\naF3.8358119031671866e-08\naF1.2699651646422015e-06\naF1.2035769101007155e-06\naF6.306111641477707e-06\naF2.9039849351904403e-06\naF-2.646819668866172e-08\naF6.95222512242796e-06\naF1.4284927955747641e-06\naF4.287354506884311e-08\naF6.966190777943935e-06\naF2.50489620320056e-06\naF8.964853386662886e-07\naF6.9300068089581246e-06\naF5.368251602287343e-08\naF9.850268213037545e-08\naF3.223201716124559e-08\naF-5.130652582002883e-07\naa(lp48\nF-2.288999543623452e-09\naF1.4642638267428838e-08\naF1.7864777124005945e-06\naF2.1902637844396937e-07\naF2.62345647280473e-07\naF1.1570794516315948e-07\naF-6.14944409943788e-10\naF4.2534748464895306e-08\naF4.39235863956137e-08\naF2.884479354624682e-07\naF2.246052946638406e-07\naF4.3030046072575745e-08\naF2.723905188861426e-07\naF2.8020685939373695e-08\naF8.478817217957672e-07\naF2.8093891308341856e-07\naF4.460340272076888e-09\naF9.030661761504471e-07\naF5.424986989788626e-07\naF-8.88850211069432e-07\naF1.2161021616589522e-08\naF1.2264807171242608e-08\naF9.581491749056125e-08\naF3.287869352611769e-07\naF1.178424038895565e-07\naF2.1993788841380708e-07\naF4.426249422814756e-07\naF2.9046749850951273e-08\naF3.2046586205859926e-07\naF1.8728100933232062e-07\naF3.289789013657083e-07\naF-2.7002708719913243e-07\naF1.4918852698192386e-08\naF-6.734146210834147e-09\naF7.724202749792537e-06\naF-1.0626987978154533e-10\naF1.9075198785502462e-07\naF1.8791678409024428e-07\naF2.659041862028612e-07\naF-5.331003362891908e-10\naF1.1690943300738969e-07\naF4.007006875702216e-08\naF1.731544144680596e-06\naF-3.758870431463438e-11\naF1.8320604568079857e-08\naF3.0931978849874157e-07\naF1.0664644081675007e-10\naF2.787346616672541e-07\naF3.39266332001502e-08\naF-2.3801639936812485e-08\naF6.417826280647838e-07\naF5.501215184320804e-09\naF1.2054573670329227e-08\naF3.316362375849395e-08\naF7.844351824676936e-08\naF4.5863661340869556e-09\naF2.923560372299328e-07\naF5.471294582127117e-08\naF2.1022766831148096e-08\naF3.107145988021564e-07\naF2.3006548723389423e-07\naF2.2341437648463168e-07\naF3.233830039134578e-07\naF2.2708052936480008e-07\naF1.1290615599630593e-07\naF4.777945763646492e-08\naF3.264189947098023e-07\naF2.0482510041395233e-07\naF1.3870147002313791e-08\naF3.7837875931676626e-08\naF4.4452764446359545e-09\naF4.4766316617033665e-07\naa(lp49\nF2.4038397461819454e-09\naF2.1261940127820528e-09\naF7.153501400637312e-10\naF-9.007904658006947e-10\naF9.071485628365115e-10\naF1.1008676583508385e-09\naF1.1396322255140237e-09\naF1.3346148278909025e-09\naF1.5528123449279287e-09\naF7.916905537212384e-10\naF1.0735158110071594e-09\naF1.7625185653731759e-09\naF-1.0001680915536462e-09\naF7.125715844624566e-10\naF1.029546869618154e-09\naF-8.146240446312354e-08\naF2.1227327824375583e-09\naF4.483739124456537e-10\naF4.76187067344569e-10\naF2.374080742272767e-09\naF1.5751328597328172e-09\naF1.7220377793735828e-09\naF5.659312013818417e-10\naF1.1728614030978272e-09\naF2.906497643399033e-10\naF1.4852971045395878e-09\naF-2.8592873192507187e-11\naF1.1180619016495294e-09\naF-5.02793823561622e-08\naF5.013037599867116e-10\naF-9.034576366805648e-10\naF1.146870386809689e-09\naF1.0358786919255519e-09\naF2.5120766492361728e-09\naF-1.0626987978154533e-10\naF2.5325812085620104e-09\naF-9.737998441076377e-09\naF5.205869100862855e-10\naF5.144773575274995e-10\naF1.1755044653007245e-09\naF1.1884847197105244e-09\naF7.698846453377053e-10\naF1.4991162822053174e-10\naF1.0529694559858195e-09\naF9.89444410170465e-10\naF1.5984374523121006e-09\naF1.0841405515104433e-09\naF-1.34341115551e-09\naF6.430412321099398e-10\naF1.1188989980271006e-09\naF1.3231476977299172e-09\naF1.6929877487764302e-09\naF1.808145215419075e-09\naF9.643398177751681e-10\naF9.532330741401847e-09\naF2.3342881533377888e-09\naF6.166560111409929e-10\naF7.519686331460373e-10\naF4.965372173622637e-10\naF1.4431442991153925e-09\naF-8.394448273420779e-08\naF-7.814062152444002e-10\naF-9.33406708601464e-10\naF-1.0567348185152186e-09\naF1.259168862920274e-09\naF3.8717603008450384e-10\naF1.34363137489457e-09\naF-5.725221003245915e-10\naF1.9357555305998173e-09\naF1.2072142029632113e-09\naF1.8806715387623564e-09\naF4.019214402960505e-11\naa(lp50\nF6.872616252565871e-06\naF7.95698851020513e-08\naF5.51729820404512e-07\naF7.943854772424778e-07\naF8.492000263040841e-07\naF2.1220656520046427e-07\naF5.221818764969509e-10\naF2.218120317076413e-07\naF2.8580144658316194e-07\naF2.2511881926340966e-06\naF5.465587217546341e-07\naF3.4105085612529685e-07\naF1.1165291255665085e-06\naF1.199456590133678e-06\naF1.0932300034034736e-06\naF9.951930603457415e-07\naF4.752017013454896e-08\naF2.2284615044399714e-06\naF3.937152047388284e-09\naF6.866759108397439e-06\naF5.705461350922083e-08\naF5.943068984160413e-08\naF7.594467320142364e-06\naF1.0995642055142774e-06\naF7.705108332609632e-06\naF5.4300339731985e-07\naF2.0720115345059615e-07\naF1.1187759661986562e-06\naF2.6118390472814157e-06\naF1.000437485241432e-08\naF2.529562115162081e-06\naF1.4000983073257734e-05\naF1.1993239708370486e-06\naF6.928311203070476e-06\naF1.9075198785502462e-07\naF-9.737998441076377e-09\naF3.3898554824507565e-05\naF1.6093642944314668e-08\naF8.439683998200301e-07\naF1.1354652661174661e-09\naF1.4089542801231693e-05\naF9.679356877013404e-07\naF8.45621652919116e-07\naF-2.1465480442551144e-10\naF1.2075983089561336e-06\naF1.636986933934518e-06\naF2.284608759089691e-10\naF1.065345931608253e-06\naF2.0999231752505184e-06\naF1.0428542064892216e-10\naF1.612676975754839e-06\naF3.9152738143545564e-08\naF5.299590076282695e-08\naF1.059040336569425e-06\naF7.99571907696703e-06\naF4.6324005196703996e-08\naF2.2279603767064292e-06\naF9.86512740405651e-07\naF1.2274304685269105e-06\naF1.6244067266626077e-06\naF6.617363816710272e-07\naF1.2535988194467688e-05\naF2.4744136580439015e-06\naF7.492476949042614e-07\naF1.4272131875717903e-05\naF1.2479329489313913e-06\naF1.1038346557045423e-06\naF1.2971466169174827e-05\naF7.337747802900952e-08\naF2.1162713827726386e-07\naF4.0676092358011613e-08\naF2.2520773582139877e-07\naa(lp51\nF-4.819587687763976e-10\naF8.538665155180066e-09\naF1.0365295177230852e-07\naF9.273810931982191e-08\naF6.695243658515984e-07\naF8.281239981926493e-09\naF3.350860138562834e-10\naF3.6615983243534605e-09\naF6.918137013106229e-11\naF2.918083921690879e-07\naF1.0292274383267269e-07\naF-3.6710726202393095e-09\naF9.070275954942612e-08\naF1.0965411546044507e-08\naF1.20770418618245e-07\naF9.22654075681773e-08\naF5.302561394584251e-09\naF2.3921298605193426e-08\naF2.2797021104540257e-07\naF-2.0331484638435405e-09\naF6.510922609284936e-09\naF6.649887393003286e-09\naF2.5321027901771132e-08\naF1.201836447105544e-07\naF3.268421733283721e-08\naF7.117933136880185e-07\naF1.8734865995116376e-07\naF2.8897053451973907e-09\naF3.9990160780707145e-08\naF2.3036871938565908e-07\naF5.077382725781847e-08\naF-7.786341949833957e-09\naF1.0453387773400418e-08\naF-2.3625611411116636e-07\naF1.8791678409024428e-07\naF5.205869100862855e-10\naF1.6093642944314668e-08\naF5.424530665356614e-06\naF9.49713131047065e-08\naF-8.456849283341434e-09\naF-7.553187635678879e-09\naF6.043311733934029e-09\naF9.587038431467207e-08\naF5.801695505234584e-10\naF9.64315904104815e-09\naF1.836893209690331e-07\naF6.558918291159162e-10\naF9.131156675647921e-08\naF4.099562447815307e-09\naF2.979047669582276e-10\naF9.042869714591113e-08\naF4.624276811770337e-09\naF1.8119907144681297e-08\naF3.815808864122515e-09\naF1.94852002276858e-08\naF6.883750780288e-09\naF2.3205158527824954e-08\naF2.692274070306476e-09\naF6.545458964823136e-09\naF8.98920353215874e-08\naF9.553353289465642e-08\naF2.7963396548850414e-08\naF4.415034664600466e-08\naF9.40502306316955e-08\naF-8.556100395279664e-08\naF4.813376412918224e-09\naF2.841594771468092e-07\naF2.1044633325647646e-08\naF7.549054462612164e-09\naF3.788200825101355e-09\naF4.3001971401446315e-09\naF4.56474930336884e-07\naa(lp52\nF-9.71646650957734e-07\naF2.571657455104753e-07\naF2.2486484659862436e-06\naF2.3754215168275506e-06\naF4.499111268634586e-06\naF1.078876881469321e-07\naF-5.489639689642865e-08\naF1.0963552565679967e-07\naF1.1795254428670483e-07\naF1.684105597230435e-06\naF5.819011402232521e-06\naF1.229030742415726e-07\naF3.380210289279147e-06\naF-1.3610912309622392e-08\naF3.002710522839285e-07\naF4.2526619929051175e-06\naF1.74654786339338e-07\naF1.6715608315592437e-06\naF9.806651842761298e-08\naF1.904563455564867e-07\naF2.759798473549958e-07\naF1.6536114021967543e-07\naF2.9181228225520847e-07\naF1.2847000010332078e-06\naF3.462533126655252e-07\naF2.273454645698373e-06\naF1.7435951834280472e-06\naF2.8883264898891447e-08\naF1.869909526206899e-06\naF7.131769265890942e-07\naF1.8988507195028555e-06\naF7.17436176911125e-07\naF-2.6798752210891624e-08\naF1.7550317999899423e-07\naF2.659041862028612e-07\naF5.144773575274995e-10\naF8.439683998200301e-07\naF9.49713131047065e-08\naF2.3819086630343897e-05\naF1.889268394962363e-09\naF4.87499098831935e-07\naF4.253169396672773e-08\naF4.725057981216774e-06\naF1.0643315198722328e-09\naF-2.4001839674651532e-08\naF2.0896510445077992e-07\naF2.2695626977536196e-09\naF3.950375084684619e-06\naF3.685483099301651e-08\naF9.964650833905225e-10\naF2.2009369595958744e-07\naF1.2331262471013553e-07\naF1.466028470787776e-07\naF3.217763939253625e-08\naF2.5494031530176026e-07\naF2.1237564746063045e-07\naF3.3936184592334916e-06\naF9.931295859451264e-08\naF-2.4718878393466457e-08\naF9.01239564220953e-07\naF2.4496527070032552e-06\naF9.285909803808195e-07\naF1.8929915838407717e-06\naF2.4442429371846503e-06\naF7.173766123200558e-07\naF5.876233072359445e-08\naF2.8832625013578954e-07\naF8.818869408803467e-07\naF2.1602010327963877e-07\naF1.0604183425008442e-07\naF1.2995027062260868e-07\naF2.5963787610135097e-07\naa(lp53\nF4.38178665006404e-09\naF2.1402688527217656e-09\naF1.8433792436849112e-09\naF-5.109029521119126e-10\naF-5.3691617818628236e-08\naF1.4594302845295687e-09\naF1.339382738243688e-09\naF1.6622853071087685e-09\naF1.8905675669634247e-09\naF-2.619327390465642e-08\naF2.243463229130719e-09\naF2.097160104366993e-09\naF-5.256680845978843e-10\naF8.107731530729718e-10\naF2.935937283483011e-10\naF-1.0330343545046085e-09\naF2.2987919424819182e-09\naF3.2437429576938876e-09\naF3.0127193509007286e-10\naF4.451093665768304e-09\naF1.8255153597023491e-09\naF1.954477066942372e-09\naF1.7362936568443487e-09\naF4.869970924819801e-10\naF1.3795677764382309e-09\naF-5.5951789073046314e-08\naF-4.0050303678684954e-10\naF1.2708469728900555e-09\naF9.60990410373459e-10\naF3.5831976085053484e-10\naF9.355374722762558e-10\naF3.3664613445950836e-09\naF1.0886100308730213e-09\naF1.9912202203604587e-08\naF-5.331003362891908e-10\naF1.1755044653007245e-09\naF1.1354652661174661e-09\naF-8.456849283341434e-09\naF1.889268394962363e-09\naF3.397456836330641e-09\naF3.3349851881091344e-09\naF9.435027344103207e-10\naF1.5146178936759631e-09\naF1.2009378136452766e-09\naF1.0867935677547006e-09\naF-9.947251578271028e-09\naF1.236868552573834e-09\naF-6.950048798346121e-10\naF9.179515792398342e-10\naF1.3160207919767013e-09\naF3.341163790603951e-10\naF1.951715347328938e-09\naF2.144991117898885e-09\naF1.1350595419148506e-09\naF1.9435870463203815e-09\naF2.4011041927062266e-09\naF3.394399261027689e-09\naF8.606714736823371e-10\naF7.452989382655504e-10\naF4.669308669272996e-10\naF-7.459878761759776e-10\naF7.545740075843674e-10\naF1.0991511729352425e-09\naF-5.151632357085854e-10\naF4.658570085198084e-09\naF4.1223980041925107e-10\naF-1.4386583818136945e-08\naF1.050619857125176e-09\naF2.0826558302834927e-09\naF1.5824282100255814e-09\naF2.1245007374791487e-09\naF-2.2018261210299513e-08\naa(lp54\nF6.990675772513295e-06\naF7.330252712671411e-08\naF4.4551579720207986e-07\naF6.327508824084862e-07\naF7.316647052296622e-07\naF2.1195385537845294e-07\naF1.5203130037643853e-09\naF2.202690855357679e-07\naF2.8167702589905715e-07\naF2.1014431254777846e-06\naF1.859590390164428e-07\naF3.3402165769228807e-07\naF9.128973970358045e-07\naF1.1855813156746937e-06\naF1.0204110581089745e-06\naF7.833314867824486e-07\naF4.420457770639408e-08\naF2.0743688812043315e-06\naF-2.6179859822220088e-08\naF6.641320775837201e-06\naF5.360930597103869e-08\naF5.710044338939894e-08\naF7.159994253415478e-06\naF9.431600677062092e-07\naF7.231672136292288e-06\naF4.585784529139571e-07\naF-8.351366757992878e-08\naF1.1172674786460185e-06\naF2.1639711350056005e-06\naF-1.1565901312060212e-07\naF2.247052156173736e-06\naF1.7657609121525806e-05\naF1.1727685113730236e-06\naF6.687123697116189e-06\naF1.1690943300738969e-07\naF1.1884847197105244e-09\naF1.4089542801231693e-05\naF-7.553187635678879e-09\naF4.87499098831935e-07\naF3.3349851881091344e-09\naF4.546334668771025e-05\naF9.779892114230516e-07\naF7.083314413537323e-07\naF1.3066227912446008e-09\naF1.1887111841770748e-06\naF1.5300082999124263e-06\naF1.4255871003467084e-09\naF8.336568854730279e-07\naF2.314405397998918e-06\naF2.525789354855092e-09\naF1.4983339299461085e-06\naF3.663186386648042e-08\naF5.2332118259840545e-08\naF1.0647785617093727e-06\naF7.1062583832607595e-06\naF4.070963154272658e-08\naF2.1006802321302965e-06\naF9.906613753028493e-07\naF1.2018519394339116e-06\naF1.5044485344135361e-06\naF5.097375448864602e-07\naF1.2576716175586598e-05\naF2.190906252710087e-06\naF5.573378483055241e-07\naF1.7896410892106492e-05\naF1.2203624149625486e-06\naF1.0385452580495029e-06\naF1.349577362957227e-05\naF6.90474111863901e-08\naF2.0894067135859883e-07\naF3.944854018861508e-08\naF1.662286002398057e-07\naa(lp55\nF1.200980800574104e-06\naF2.4345821711517044e-08\naF3.13370280380315e-08\naF5.8100814310892325e-08\naF4.023335400542118e-08\naF6.435573917837376e-08\naF7.627804240585487e-10\naF6.72840831428641e-08\naF8.836603459244863e-08\naF2.0104576110636631e-07\naF2.9472169938720606e-08\naF1.0684404654471771e-07\naF7.0639566869735e-08\naF3.883865697737768e-07\naF2.38030838492046e-07\naF7.947557384658069e-08\naF1.4426769728961445e-08\naF2.0838332361072823e-07\naF6.131612326350497e-09\naF1.209226133830641e-06\naF1.475097715707006e-08\naF1.6162900299246452e-08\naF1.2484945598884614e-06\naF2.3507259335225997e-07\naF1.2312753914728694e-06\naF2.7000613701522703e-08\naF4.0324111403654454e-08\naF3.6148813924936964e-07\naF2.234754770761827e-07\naF6.0863574443886595e-09\naF2.0401539528149024e-07\naF9.84425411355861e-07\naF3.9979924106966885e-07\naF1.1912176515150379e-06\naF4.007006875702216e-08\naF7.698846453377053e-10\naF9.679356877013404e-07\naF6.043311733934029e-09\naF4.253169396672773e-08\naF9.435027344103207e-10\naF9.779892114230516e-07\naF6.814265088758699e-07\naF4.4426434086526946e-08\naF8.836568394469042e-10\naF3.97188457462187e-07\naF3.281505769490862e-07\naF1.1062860811044981e-09\naF7.69828037814253e-08\naF2.8230791435693624e-07\naF6.380904464294775e-10\naF3.3490007615819036e-07\naF1.0949524914195317e-08\naF1.6065661140167175e-08\naF3.383146734007071e-07\naF1.2568870616860628e-06\naF1.6027844767005784e-08\naF2.0506388880642876e-07\naF2.938604734109857e-07\naF3.7013226778311977e-07\naF3.326034161179057e-07\naF6.64372885438079e-08\naF9.147038739259135e-07\naF2.1548628247457858e-07\naF6.413696889087032e-08\naF9.697203999052965e-07\naF3.7410654186837744e-07\naF2.302180483681261e-07\naF9.467441264330854e-07\naF2.0774064347944404e-08\naF6.088244412431395e-08\naF1.1777375845430395e-08\naF4.1212165847702634e-08\naa(lp56\nF1.7147340554201864e-07\naF2.6281243963733074e-07\naF5.688899189081113e-06\naF2.360779012850214e-06\naF4.599043728775827e-06\naF1.0982902417885496e-07\naF8.495632424279271e-10\naF1.1197554403590727e-07\naF1.207946612714487e-07\naF1.6704949479554865e-06\naF2.2519872901685062e-06\naF1.2605935506525303e-07\naF3.370008489521384e-06\naF-1.3237106474673586e-08\naF1.3173187609541233e-06\naF4.338483348306203e-06\naF1.7800495697325238e-07\naF3.356813558947492e-06\naF7.139306230659754e-07\naF-9.513600246581545e-07\naF2.83077599259521e-07\naF1.682400486404489e-07\naF2.8981353578397556e-07\naF2.9612702068699585e-07\naF3.4629694216973343e-07\naF2.260837136354333e-06\naF2.6786316957304555e-07\naF3.0902457272919665e-08\naF1.872588536571907e-06\naF9.913395941463731e-08\naF1.890672121352359e-06\naF5.106343798285667e-07\naF-2.6540568939295843e-08\naF1.626284007188101e-07\naF1.731544144680596e-06\naF1.4991162822053174e-10\naF8.45621652919116e-07\naF9.587038431467207e-08\naF4.725057981216774e-06\naF1.5146178936759631e-09\naF7.083314413537323e-07\naF4.4426434086526946e-08\naF2.4061584762886366e-05\naF7.502410850684464e-10\naF-2.3755892088845458e-08\naF2.059517309012516e-07\naF2.0547631423711525e-09\naF4.0020588676190135e-06\naF3.869852705309759e-08\naF-5.597437148507262e-08\naF9.750500630832652e-07\naF1.249362547328772e-07\naF1.488760414622522e-07\naF3.4151202766422004e-08\naF2.5095209656913895e-07\naF2.169174452667311e-07\naF1.6653705897714811e-06\naF1.0089500471023549e-07\naF-2.4244867946369104e-08\naF2.1365634939216804e-07\naF2.4535419779822173e-06\naF9.293473417730064e-07\naF1.8920724609126385e-06\naF2.4419079607161993e-06\naF7.070652943370559e-07\naF5.977367536343043e-08\naF2.8710788831177006e-07\naF8.836775684665906e-07\naF2.202980407550347e-07\naF1.0813632114627863e-07\naF1.3213046860992485e-07\naF2.6097068256311743e-07\naa(lp57\nF2.138491845754849e-09\naF2.3153196089538274e-09\naF1.2857145415678847e-09\naF-7.644914603949018e-10\naF1.4008255806023272e-09\naF1.2385174285106209e-09\naF1.1628422195872034e-09\naF1.4673495714779096e-09\naF1.6927883729264238e-09\naF1.2343832116730667e-09\naF1.5841827158417653e-09\naF1.9035787318437137e-09\naF-7.277695141592863e-10\naF7.605677926830781e-10\naF1.0381807486913656e-09\naF-1.1162389955085573e-09\naF2.3099484082998068e-09\naF9.517580137698097e-10\naF5.420844705667436e-10\naF2.0969616372234016e-09\naF1.720088654716709e-09\naF1.871558696283297e-09\naF7.1054901709621775e-09\naF1.1748425303276313e-09\naF4.6077059836683413e-10\naF1.926302674938857e-09\naF3.516927011702655e-11\naF1.2453736092394876e-09\naF-5.786550106933731e-10\naF5.645900535758788e-10\naF-4.922158434691538e-10\naF1.2653351535549216e-09\naF1.0949083869677535e-09\naF2.251485837527032e-09\naF-3.758870431463438e-11\naF1.0529694559858195e-09\naF-2.1465480442551144e-10\naF5.801695505234584e-10\naF1.0643315198722328e-09\naF1.2009378136452766e-09\naF1.3066227912446008e-09\naF8.836568394469042e-10\naF7.502410850684464e-10\naF2.6018694845420897e-09\naF1.0441341263348433e-09\naF1.4727223105854299e-09\naF1.1108071899347442e-09\naF-8.26898130219814e-08\naF7.356148727748452e-10\naF1.140613386271711e-09\naF1.2173195017740461e-09\naF1.839863382064937e-09\naF1.9589661936415804e-09\naF1.0854722062979216e-09\naF6.759395871944094e-10\naF2.545973508304799e-09\naF1.0920693290984507e-09\naF8.475996460113894e-10\naF5.181399900634935e-10\naF1.3290875785498444e-09\naF-8.173787114846895e-10\naF-4.023122133974655e-10\naF-5.129911789707467e-08\naF-8.548565087839976e-08\naF1.3713764140885662e-09\naF3.9191044697880986e-10\naF1.3349975924934306e-09\naF-1.1336517933068255e-08\naF2.110414140795975e-09\naF1.3384083161225234e-09\naF2.0343947351710474e-09\naF9.590112563701656e-11\naa(lp58\nF2.5457392744056458e-06\naF2.697643138333107e-08\naF-1.9930535015857306e-08\naF1.2293450242616952e-08\naF-2.3166359050629203e-08\naF2.752125315405733e-08\naF1.0386238523759393e-09\naF3.364932686526196e-08\naF5.477753795864979e-08\naF9.22070252982559e-09\naF-1.9501132826757112e-08\naF7.622424617350201e-08\naF7.068000762609503e-09\naF8.36491719551252e-07\naF2.776067411028824e-07\naF1.2271679609202605e-08\naF1.4501076319913946e-08\naF1.2270060142618412e-08\naF9.942256094750399e-09\naF2.5571295798395124e-06\naF1.1506064854109872e-08\naF1.324976906390992e-08\naF2.636521568448956e-06\naF2.7730567638225747e-07\naF2.6110155433057796e-06\naF-1.7872372889680592e-08\naF1.8701335038197246e-08\naF5.315799076381979e-07\naF5.85298814129014e-08\naF9.5392792538555e-09\naF5.830955334159847e-08\naF1.1980547894850695e-06\naF9.265409287822671e-07\naF2.5351617874970134e-06\naF1.8320604568079857e-08\naF9.89444410170465e-10\naF1.2075983089561336e-06\naF9.64315904104815e-09\naF-2.4001839674651532e-08\naF1.0867935677547006e-09\naF1.1887111841770748e-06\naF3.97188457462187e-07\naF-2.3755892088845458e-08\naF1.0441341263348433e-09\naF2.113926726643146e-06\naF7.099806965365337e-07\naF1.1987167437567499e-09\naF1.0458680291405865e-08\naF3.6657514883505063e-07\naF1.0122298610683837e-09\naF7.155304558926332e-07\naF9.750981126389816e-09\naF1.5478370417116204e-08\naF4.709984165228375e-07\naF2.648506822261262e-06\naF1.8426507802410734e-08\naF1.051917711849836e-08\naF3.5023610865948774e-07\naF7.767298637109209e-07\naF7.141156695052625e-07\naF1.574338070622105e-08\naF1.1558001932074388e-06\naF5.8869122648993324e-08\naF1.4672699827904751e-08\naF1.1778441156845619e-06\naF7.664196462354654e-07\naF2.7672053581146253e-07\naF1.1862820612161452e-06\naF1.9625384821045145e-08\naF2.902053648464297e-08\naF1.0707723371829903e-08\naF2.0676646807518976e-08\naa(lp59\nF2.928150208955239e-06\naF2.0428686268574414e-08\naF1.3990871789778162e-07\naF2.1364357759940178e-07\naF7.891693112184298e-07\naF3.667525500621137e-08\naF9.06327732269892e-10\naF1.826227423515276e-08\naF1.3206657903295869e-08\naF5.832212783112804e-07\naF1.4336010077822428e-07\naF7.517309803951711e-09\naF2.716174350225686e-07\naF7.312619529291066e-07\naF9.262412100466598e-07\naF2.597079103214998e-07\naF1.3310608401428137e-09\naF2.778250292361672e-07\naF8.493018849767312e-08\naF2.9287351133177604e-06\naF1.1765704452438e-08\naF1.2342014134729636e-08\naF3.1872428265435727e-06\naF9.292960289316435e-07\naF3.2160302746654237e-06\naF7.546294950233045e-07\naF3.125809851047498e-07\naF3.310311318267346e-07\naF3.549005880803122e-07\naF8.663695012984392e-08\naF3.8561547446639347e-07\naF1.5313816432139274e-06\naF6.788913958367542e-07\naF2.748801917595102e-06\naF3.0931978849874157e-07\naF1.5984374523121006e-09\naF1.636986933934518e-06\naF1.836893209690331e-07\naF2.0896510445077992e-07\naF-9.947251578271028e-09\naF1.5300082999124263e-06\naF3.281505769490862e-07\naF2.059517309012516e-07\naF1.4727223105854299e-09\naF7.099806965365337e-07\naF1.5273799493440006e-05\naF1.4372976601100468e-09\naF2.657141872023498e-07\naF3.232568102525207e-07\naF1.1130229646669525e-09\naF4.24009023772535e-06\naF2.6960317646667874e-09\naF1.521783964079686e-08\naF3.319575582284841e-07\naF3.1587083165973107e-06\naF1.4025093954898246e-09\naF2.799171507091938e-07\naF4.196316222460375e-07\naF7.099654466868834e-07\naF4.248083154371094e-06\naF1.9421302287366358e-07\naF1.6547105018693496e-06\naF3.6793341038846987e-07\naF2.0360977603027247e-07\naF1.5005408171092942e-06\naF2.3731348809677344e-06\naF1.0937625448335178e-06\naF1.644982842432204e-06\naF1.6492533001712635e-08\naF2.075135445397557e-08\naF1.3140321615510052e-09\naF5.498661155986722e-07\naa(lp60\nF1.8032096595974047e-09\naF2.695545136433168e-09\naF2.615275870786649e-09\naF-7.937417321809466e-08\naF2.494531731837048e-09\naF1.4760979965860505e-09\naF1.195205255547887e-09\naF1.6998344597119002e-09\naF1.9447788595127007e-09\naF1.8487908090442464e-09\naF2.8047197955490567e-09\naF2.1650769708572748e-09\naF-7.657268905400877e-08\naF9.124723456995199e-10\naF1.1618377629011047e-09\naF3.571199570277027e-10\naF2.6542436066441856e-09\naF1.7163859526792157e-09\naF6.345551158696487e-10\naF1.779316877847672e-09\naF1.9744304079220765e-09\naF2.1433341530136605e-09\naF7.300828214278895e-10\naF1.2826906760468993e-09\naF4.0593906888882e-09\naF3.018419513927195e-09\naF1.6721301148196764e-10\naF1.4870564130944727e-09\naF3.7913639696831154e-10\naF6.503030150220356e-10\naF-4.840227364595049e-08\naF1.417500104973595e-09\naF1.2483218242567853e-09\naF1.8787757506606215e-09\naF1.0664644081675007e-10\naF1.0841405515104433e-09\naF2.284608759089691e-10\naF6.558918291159162e-10\naF2.2695626977536196e-09\naF1.236868552573834e-09\naF1.4255871003467084e-09\naF1.1062860811044981e-09\naF2.0547631423711525e-09\naF1.1108071899347442e-09\naF1.1987167437567499e-09\naF1.4372976601100468e-09\naF2.6737052082479916e-09\naF4.0432450632538577e-10\naF9.31285816742408e-10\naF1.170730447774054e-09\naF1.2327797475969287e-09\naF2.0955408566692366e-09\naF2.2265391197296094e-09\naF1.3181815477612257e-09\naF6.971578727026901e-10\naF2.950344182355262e-09\naF1.7913610751159317e-09\naF1.056420236517063e-09\naF6.452073010623426e-10\naF1.3241235037541012e-09\naF5.689068224100808e-10\naF-1.2291094512235916e-08\naF4.2370583000553173e-10\naF4.725501599206839e-10\naF1.4354782221960504e-09\naF4.954476823757354e-10\naF1.4180204391161516e-09\naF2.262342721658719e-10\naF2.443798453397412e-09\naF1.561325568829683e-09\naF2.306385750995543e-09\naF2.085502878255956e-10\naa(lp61\nF2.456236604837502e-07\naF2.0961960903781958e-07\naF2.4397287502020496e-06\naF2.7593348489200813e-06\naF3.920518371843219e-06\naF1.1251105608740689e-07\naF-1.2920149308316244e-09\naF1.1416779532324517e-07\naF1.256427854240144e-07\naF1.858396849274913e-06\naF2.4468641041438855e-06\naF1.3357399761209715e-07\naF3.8639691575860126e-06\naF2.2600966080671405e-08\naF3.3117968891053857e-07\naF4.334140515052229e-06\naF1.437660352241979e-07\naF1.863327476795107e-06\naF9.565101070936007e-08\naF2.7141744162627876e-07\naF1.9999510322295957e-07\naF1.3805079293346957e-07\naF-1.7981934548942357e-06\naF3.262003860686849e-07\naF4.6121961933484847e-07\naF2.4602029036627645e-06\naF2.767528455918717e-07\naF7.136523441453237e-08\naF2.1725230927179607e-06\naF9.46304570342933e-08\naF2.2096590937959975e-06\naF8.501939388325616e-07\naF4.8546643971298884e-09\naF2.1542530392650817e-07\naF2.787346616672541e-07\naF-1.34341115551e-09\naF1.065345931608253e-06\naF9.131156675647921e-08\naF3.950375084684619e-06\naF-6.950048798346121e-10\naF8.336568854730279e-07\naF7.69828037814253e-08\naF4.0020588676190135e-06\naF-8.26898130219814e-08\naF1.0458680291405865e-08\naF2.657141872023498e-07\naF4.0432450632538577e-10\naF3.1705998819105585e-05\naF7.761087673733263e-08\naF-1.5435937446018925e-09\naF2.8271342160278246e-07\naF1.0930991911891205e-07\naF1.2217756750613637e-07\naF7.101245700181964e-08\naF3.8930833810444005e-07\naF1.7401567460191648e-07\naF1.8580960768515874e-06\naF1.3382101554620297e-07\naF2.2811174425764533e-08\naF2.7583141258878487e-07\naF2.7958369412071123e-06\naF1.1457468566893305e-06\naF8.157038343328531e-06\naF1.3812550964563533e-05\naF8.161341037835848e-07\naF9.616538782893654e-08\naF3.1745786297228245e-07\naF1.3800859382057847e-06\naF1.7861022368535617e-07\naF1.1580827763590726e-07\naF1.072503223472128e-07\naF2.7080067774577247e-07\naa(lp62\nF1.1837732513133042e-06\naF2.3431884715127054e-08\naF2.012601953452813e-08\naF5.7935590362345824e-08\naF3.482169577894949e-08\naF6.120433240508845e-08\naF7.389924274465455e-10\naF6.237421668095879e-08\naF8.08758392762321e-08\naF1.9995573441127048e-07\naF1.8293921957246243e-08\naF9.69632079746389e-08\naF7.555258201286672e-08\naF3.637435289726693e-07\naF2.2493277218364928e-07\naF7.718642404117707e-08\naF1.4219165060894897e-08\naF2.0684711720688489e-07\naF3.272424085035478e-09\naF1.1931560421776589e-06\naF1.4810780634307305e-08\naF1.6043018220456398e-08\naF1.2361731029089913e-06\naF2.2309160902633868e-07\naF1.2209897543415982e-06\naF1.5797330561856305e-08\naF3.547008957576212e-08\naF3.278999343909786e-07\naF2.2699567422511665e-07\naF3.791850042735447e-09\naF2.1374547929377414e-07\naF2.320876587002066e-06\naF3.652313971940491e-07\naF1.1755728510402655e-06\naF3.39266332001502e-08\naF6.430412321099398e-10\naF2.0999231752505184e-06\naF4.099562447815307e-09\naF3.685483099301651e-08\naF9.179515792398342e-10\naF2.314405397998918e-06\naF2.8230791435693624e-07\naF3.869852705309759e-08\naF7.356148727748452e-10\naF3.6657514883505063e-07\naF3.232568102525207e-07\naF9.31285816742408e-10\naF7.761087673733263e-08\naF5.538742764054422e-07\naF6.278722111380929e-10\naF3.284533250615459e-07\naF1.0959879936516777e-08\naF1.612413871896287e-08\naF3.0931075150039676e-07\naF1.2441123999176036e-06\naF1.556941517149607e-08\naF2.0312032627615315e-07\naF2.798780952091576e-07\naF3.5269535487057656e-07\naF3.268794067560632e-07\naF5.874304051796836e-08\naF1.931444559321446e-06\naF2.214621934490287e-07\naF5.947277869757101e-08\naF2.309018350877566e-06\naF3.629489745366997e-07\naF2.1937600332830854e-07\naF2.036376785493453e-06\naF2.0335780176761043e-08\naF5.731831599205509e-08\naF1.1673893801925543e-08\naF3.720169819503998e-08\naa(lp63\nF4.191545607244946e-09\naF1.711699836676441e-09\naF-5.8165263700461386e-08\naF-1.0984959680828823e-09\naF1.4900637115311884e-09\naF1.1191975544298908e-09\naF1.2803499162245482e-09\naF1.3319003448023255e-09\naF1.5384247022319637e-09\naF2.7717701586684408e-09\naF1.170650472990079e-09\naF1.738900492110022e-09\naF-1.156082186358558e-09\naF7.085603252103759e-10\naF-1.6605850684063496e-08\naF-1.998740117222701e-09\naF1.8212077353021737e-09\naF-2.966102658662313e-08\naF-9.415100163434229e-09\naF1.7366445445847016e-08\naF1.5144214616063909e-09\naF1.619407397899424e-09\naF1.3175563580380222e-09\naF4.634575953984754e-10\naF9.225898483236618e-10\naF1.7190027411695134e-09\naF-5.172688393090466e-10\naF9.792655601610719e-10\naF-1.345623691544335e-10\naF2.4383201340239624e-10\naF4.138874279807234e-11\naF9.095736861407384e-10\naF1.0400726822060895e-09\naF4.3367444938135905e-09\naF-2.3801639936812485e-08\naF1.1188989980271006e-09\naF1.0428542064892216e-10\naF2.979047669582276e-10\naF9.964650833905225e-10\naF1.3160207919767013e-09\naF2.525789354855092e-09\naF6.380904464294775e-10\naF-5.597437148507262e-08\naF1.140613386271711e-09\naF1.0122298610683837e-09\naF1.1130229646669525e-09\naF1.170730447774054e-09\naF-1.5435937446018925e-09\naF6.278722111380929e-10\naF3.1343807713671947e-09\naF-1.2560100815050507e-08\naF1.6068911563194045e-09\naF1.8155083055960377e-09\naF8.350657750278929e-10\naF1.5638993177981983e-09\naF1.8478419584124793e-09\naF2.5071678125354166e-09\naF5.482604276095918e-10\naF6.44659970927484e-10\naF9.140562782240613e-10\naF-1.762181297614414e-09\naF-2.4897227426119306e-10\naF7.268092525138995e-11\naF-1.3778269215735816e-09\naF2.6478721429554513e-09\naF3.6403619346291114e-10\naF7.123108401364078e-10\naF1.9703302404623995e-11\naF1.6892414855604963e-09\naF1.261312988787017e-09\naF1.7427462285371331e-09\naF-3.8168349576327365e-10\naa(lp64\nF2.8738664527432595e-06\naF2.2928639138016045e-08\naF9.508566077989808e-07\naF2.2664627546987305e-07\naF2.2371458405819528e-07\naF4.117399053202936e-08\naF5.747444516363153e-10\naF2.2895039264503584e-08\naF1.9034142019818876e-08\naF2.8226200423485905e-07\naF1.597975402955168e-07\naF1.4237632359182407e-08\naF2.8322203525149206e-07\naF7.383439471966609e-07\naF1.16094067463711e-06\naF2.791064431168142e-07\naF4.065302090918397e-09\naF6.882216902579304e-07\naF2.2301054274438115e-07\naF2.6502391108732442e-06\naF1.2994926557417948e-08\naF1.3609836049580562e-08\naF3.138180487023341e-06\naF9.283686837649175e-07\naF3.1650066953962446e-06\naF1.6348913438376273e-07\naF3.1483051124841853e-07\naF3.3723045303537507e-07\naF3.6354611372458224e-07\naF8.759814960265355e-08\naF3.890236311385526e-07\naF1.4853857006822192e-06\naF6.833381032912551e-07\naF2.8748483073145995e-06\naF6.417826280647838e-07\naF1.3231476977299172e-09\naF1.612676975754839e-06\naF9.042869714591113e-08\naF2.2009369595958744e-07\naF3.341163790603951e-10\naF1.4983339299461085e-06\naF3.3490007615819036e-07\naF9.750500630832652e-07\naF1.2173195017740461e-09\naF7.155304558926332e-07\naF4.24009023772535e-06\naF1.2327797475969287e-09\naF2.8271342160278246e-07\naF3.284533250615459e-07\naF-1.2560100815050507e-08\naF1.5803310295105258e-05\naF4.373099791412026e-09\naF1.620483756468861e-08\naF3.384117481195412e-07\naF3.110846908684466e-06\naF5.156279859972287e-09\naF2.8010577069820994e-07\naF4.286591617432486e-07\naF7.147025733370033e-07\naF4.251732503656258e-06\naF2.1631792075811894e-07\naF1.6270673336218266e-06\naF3.748326554972567e-07\naF2.2278619282570712e-07\naF1.495873022991919e-06\naF2.415558388724775e-06\naF9.313844821862266e-07\naF1.6195185189130231e-06\naF1.839242381859488e-08\naF2.47089036238743e-08\naF3.096230507627589e-09\naF3.206937679133611e-07\naa(lp65\nF2.920270816217672e-08\naF4.888741416256041e-08\naF2.614796674285885e-07\naF1.4766703575890085e-07\naF1.2055973492666876e-07\naF1.2600169681130316e-08\naF1.733078446934692e-09\naF1.2278361931191866e-08\naF1.3113088501505055e-08\naF4.525974026170878e-08\naF2.5566840971150705e-07\naF1.3507073291332623e-08\naF9.576690806934478e-08\naF8.956278140027252e-09\naF8.287278565153598e-09\naF1.1774143494127641e-07\naF4.6304214660400326e-08\naF4.864358093141113e-08\naF5.070714617172711e-09\naF3.0254627745618975e-08\naF2.6651656542150792e-08\naF2.9933240427881034e-08\naF3.4165332175545284e-08\naF7.792040778489263e-09\naF3.554619712844016e-08\naF2.4734069198478725e-07\naF5.222892126695132e-09\naF1.2074444791844574e-08\naF5.2775436430592985e-08\naF4.977612692211521e-09\naF4.5229335373734175e-08\naF3.78556341634825e-08\naF1.0926495419131828e-08\naF2.8283733092202856e-08\naF5.501215184320804e-09\naF1.6929877487764302e-09\naF3.9152738143545564e-08\naF4.624276811770337e-09\naF1.2331262471013553e-07\naF1.951715347328938e-09\naF3.663186386648042e-08\naF1.0949524914195317e-08\naF1.249362547328772e-07\naF1.839863382064937e-09\naF9.750981126389816e-09\naF2.6960317646667874e-09\naF2.0955408566692366e-09\naF1.0930991911891205e-07\naF1.0959879936516777e-08\naF1.6068911563194045e-09\naF4.373099791412026e-09\naF4.877907292697329e-08\naF2.704534898002037e-08\naF1.1389324869933584e-08\naF3.279972899384687e-08\naF5.8401707264984336e-08\naF4.730102988225094e-08\naF1.1812569933042274e-08\naF9.443212527888084e-09\naF3.729895310594947e-09\naF2.1673762037650775e-07\naF3.762437133723864e-08\naF5.041006355273151e-08\naF1.883889605037773e-07\naF3.51581065176855e-08\naF8.456225668193839e-09\naF6.87653621918669e-09\naF3.889831114999454e-08\naF3.9851607291224514e-08\naF1.2113659479796834e-08\naF3.3429322396052474e-08\naF4.5368636353063415e-09\naa(lp66\nF4.100736553258324e-08\naF6.166509678781491e-08\naF1.210125415062224e-07\naF8.852025815731904e-08\naF1.4324990169745598e-07\naF2.7801884762689396e-08\naF1.931489138946288e-09\naF2.549391983301889e-08\naF2.7920582131662197e-08\naF8.844134703746463e-08\naF1.1962080729590863e-07\naF2.9338936251550003e-08\naF1.0609675365652897e-07\naF1.4086310423986047e-08\naF1.5452176297002178e-08\naF1.3312638698181894e-07\naF4.044968456436738e-08\naF9.295194666884785e-08\naF1.6212513455144143e-08\naF4.125072970678e-08\naF3.4651791172392236e-08\naF3.9132479993583755e-08\naF4.579162440968215e-08\naF1.502981193755132e-08\naF4.635461476689612e-08\naF1.174968963011256e-07\naF1.190512077267712e-08\naF1.696253261138778e-08\naF8.705825249696619e-08\naF1.7293261310614137e-08\naF7.323378265703018e-08\naF5.290608599145122e-08\naF1.7409758745548686e-08\naF4.05825128543254e-08\naF1.2054573670329227e-08\naF1.808145215419075e-09\naF5.299590076282695e-08\naF1.8119907144681297e-08\naF1.466028470787776e-07\naF2.144991117898885e-09\naF5.2332118259840545e-08\naF1.6065661140167175e-08\naF1.488760414622522e-07\naF1.9589661936415804e-09\naF1.5478370417116204e-08\naF1.521783964079686e-08\naF2.2265391197296094e-09\naF1.2217756750613637e-07\naF1.612413871896287e-08\naF1.8155083055960377e-09\naF1.620483756468861e-08\naF2.704534898002037e-08\naF6.734879626940599e-08\naF1.6363872893617426e-08\naF4.462493277950312e-08\naF4.9014666661968006e-08\naF9.118330136126975e-08\naF2.0694377012347475e-08\naF1.4659713738731665e-08\naF1.584916657401025e-08\naF1.1069263856921745e-07\naF4.995846494688411e-08\naF8.18859527564186e-08\naF1.0204827207705236e-07\naF5.1267665465096754e-08\naF1.929899728543435e-08\naF1.429614014221658e-08\naF5.227869612406982e-08\naF5.122141928224844e-08\naF2.418988843734389e-08\naF3.05389797985387e-08\naF1.1592223199591446e-08\naa(lp67\nF1.3463761422580859e-06\naF2.830095291213188e-08\naF2.440733055910007e-08\naF5.5340835362630795e-08\naF2.9878813985613595e-08\naF6.52973574490002e-08\naF9.586046264596535e-10\naF7.396753776232528e-08\naF1.0213185231153961e-07\naF2.041773618013402e-07\naF2.258827011335008e-08\naF1.2791905149924661e-07\naF6.433532398346815e-08\naF4.399088605174293e-07\naF2.3184707829751986e-07\naF7.363188811131989e-08\naF1.611000451301393e-08\naF2.1231207089069894e-07\naF4.035799522141781e-09\naF1.3556041558735543e-06\naF1.513541787407904e-08\naF1.685154315700267e-08\naF1.4054766395908254e-06\naF2.2909980559789924e-07\naF1.3875518301278453e-06\naF2.0333304197074615e-08\naF3.32589795832579e-08\naF4.3232390882958194e-07\naF2.3081183546460543e-07\naF3.882712467824862e-09\naF2.09700652123217e-07\naF1.0719378666905019e-06\naF4.913488867436836e-07\naF1.335511233010022e-06\naF3.316362375849395e-08\naF9.643398177751681e-10\naF1.059040336569425e-06\naF3.815808864122515e-09\naF3.217763939253625e-08\naF1.1350595419148506e-09\naF1.0647785617093727e-06\naF3.383146734007071e-07\naF3.4151202766422004e-08\naF1.0854722062979216e-09\naF4.709984165228375e-07\naF3.319575582284841e-07\naF1.3181815477612257e-09\naF7.101245700181964e-08\naF3.0931075150039676e-07\naF8.350657750278929e-10\naF3.384117481195412e-07\naF1.1389324869933584e-08\naF1.6363872893617426e-08\naF8.59888293302648e-07\naF1.4141655559855078e-06\naF1.9076342241560133e-08\naF2.0863830298708458e-07\naF3.011710906794608e-07\naF4.1407668761474693e-07\naF3.362453315357002e-07\naF6.408045182133828e-08\naF1.0021304041114114e-06\naF2.221623415050138e-07\naF6.166615677116809e-08\naF1.0556423098707911e-06\naF3.9066257777213724e-07\naF2.2460411054659692e-07\naF1.0362973417476342e-06\naF2.285475349749445e-08\naF6.567112404003041e-08\naF1.245361948994107e-08\naF3.407592398085529e-08\naa(lp68\nF3.2891699690394695e-05\naF8.16379504813089e-08\naF6.549326904851423e-08\naF2.8449677035892833e-07\naF2.6976681189052114e-07\naF1.1478957441736642e-07\naF1.7252309782527378e-09\naF1.1865447390666577e-07\naF1.7355937980132022e-07\naF1.455770508086286e-06\naF6.833113147863676e-08\naF2.2752553516761866e-07\naF4.829949783079773e-07\naF2.5767120808560844e-06\naF1.3302707538011402e-06\naF-2.0909412467746587e-06\naF4.723843846196552e-08\naF1.4206926463101168e-06\naF4.9870964851426595e-09\naF3.2674629288276035e-05\naF4.1727289715903264e-08\naF4.694817214702341e-08\naF3.261774077702437e-05\naF1.3514999014147904e-06\naF3.2228507113014725e-05\naF7.796007609387212e-08\naF1.0122167759556452e-07\naF1.5328457326254155e-06\naF5.088666778330092e-07\naF1.1760402257085916e-08\naF1.7822041459674505e-06\naF7.100105135445863e-06\naF2.6546821767632223e-06\naF3.333070434369547e-05\naF7.844351824676936e-08\naF9.532330741401847e-09\naF7.99571907696703e-06\naF1.94852002276858e-08\naF2.5494031530176026e-07\naF1.9435870463203815e-09\naF7.1062583832607595e-06\naF1.2568870616860628e-06\naF2.5095209656913895e-07\naF6.759395871944094e-10\naF2.648506822261262e-06\naF3.1587083165973107e-06\naF6.971578727026901e-10\naF3.8930833810444005e-07\naF1.2441123999176036e-06\naF1.5638993177981983e-09\naF3.110846908684466e-06\naF3.279972899384687e-08\naF4.462493277950312e-08\naF1.4141655559855078e-06\naF6.107234458960221e-05\naF5.150634714631712e-08\naF1.4229077069165188e-06\naF1.2752937108957657e-06\naF6.142174467025559e-06\naF3.1347152853893053e-06\naF-2.4279492515566155e-06\naF7.570204735230763e-06\naF1.6912611193044316e-06\naF1.90200003101129e-07\naF7.169335356396162e-06\naF2.6314273052032555e-06\naF1.3757751205355815e-06\naF7.527153125425596e-06\naF6.537187171885253e-08\naF1.1673655689243755e-07\naF3.698108698956622e-08\naF1.2816501868029014e-07\naa(lp69\nF4.130231761475436e-08\naF1.1403616066757549e-07\naF2.5859021322411176e-07\naF1.7059903389528338e-07\naF2.0601164809931535e-07\naF1.60093519816193e-08\naF2.052063341295223e-09\naF2.0781331384474233e-08\naF2.691024872783575e-08\naF4.9926086464952645e-08\naF2.5385902673867534e-07\naF3.234019776580012e-08\naF1.4803271164354201e-07\naF1.5073867710612e-08\naF8.795910880799726e-09\naF1.917066823042142e-07\naF1.0243460215971823e-07\naF5.81396684390212e-08\naF7.748967596304169e-09\naF4.35534598014372e-08\naF5.1308150843889006e-08\naF5.981144306079413e-08\naF5.280837688284735e-08\naF7.447022810052984e-09\naF5.31915168304166e-08\naF2.474531324122292e-07\naF3.3439373100973895e-09\naF2.2461827944613056e-08\naF6.107192865294299e-08\naF7.437962918408927e-09\naF4.58031409339675e-08\naF4.349916970574582e-08\naF2.2496754233666404e-08\naF3.8358119031671866e-08\naF4.5863661340869556e-09\naF2.3342881533377888e-09\naF4.6324005196703996e-08\naF6.883750780288e-09\naF2.1237564746063045e-07\naF2.4011041927062266e-09\naF4.070963154272658e-08\naF1.6027844767005784e-08\naF2.169174452667311e-07\naF2.545973508304799e-09\naF1.8426507802410734e-08\naF1.4025093954898246e-09\naF2.950344182355262e-09\naF1.7401567460191648e-07\naF1.556941517149607e-08\naF1.8478419584124793e-09\naF5.156279859972287e-09\naF5.8401707264984336e-08\naF4.9014666661968006e-08\naF1.9076342241560133e-08\naF5.150634714631712e-08\naF2.395077249748666e-07\naF5.475505081442715e-08\naF1.3971002598312021e-08\naF1.5499782430570144e-08\naF3.5758537055321725e-09\naF2.2512718459756796e-07\naF4.111980269524108e-08\naF5.5879510105384435e-08\naF2.0288882008905002e-07\naF3.683488324625847e-08\naF1.2424032199838794e-08\naF5.681128278062338e-09\naF4.4912242503529915e-08\naF8.663009975542062e-08\naF1.9078760502604117e-08\naF6.921490689505582e-08\naF1.8044507622887794e-09\naa(lp70\nF8.289079148581794e-07\naF1.4506052646139407e-07\naF1.25377767050954e-06\naF1.4739907991398684e-06\naF1.6933837651926172e-06\naF3.0428788900967274e-07\naF-2.8591935280500497e-08\naF3.251575825200384e-07\naF3.8902739835759436e-07\naF7.592472230154705e-06\naF3.057725160891333e-06\naF4.365531776031172e-07\naF1.868502426299772e-06\naF2.6158298029235436e-08\naF4.0491631134524477e-07\naF1.8404131978521457e-06\naF5.3958221319459734e-08\naF7.71282055534538e-06\naF1.3654957772671622e-08\naF1.2660458847393694e-06\naF9.566086340584965e-08\naF1.010067840472997e-07\naF1.469172607648077e-06\naF8.987058341318762e-07\naF1.531565643549571e-06\naF1.2771403311553146e-06\naF9.923251151736817e-07\naF2.1274721985570335e-07\naF5.737996789124501e-06\naF3.0132821930849174e-07\naF4.5923235413065605e-06\naF2.0735985320333063e-06\naF6.1683816537278584e-09\naF1.2699651646422015e-06\naF2.923560372299328e-07\naF6.166560111409929e-10\naF2.2279603767064292e-06\naF2.3205158527824954e-08\naF3.3936184592334916e-06\naF3.394399261027689e-09\naF2.1006802321302965e-06\naF2.0506388880642876e-07\naF1.6653705897714811e-06\naF1.0920693290984507e-09\naF1.051917711849836e-08\naF2.799171507091938e-07\naF1.7913610751159317e-09\naF1.8580960768515874e-06\naF2.0312032627615315e-07\naF2.5071678125354166e-09\naF2.8010577069820994e-07\naF4.730102988225094e-08\naF9.118330136126975e-08\naF2.0863830298708458e-07\naF1.4229077069165188e-06\naF5.475505081442715e-08\naF2.9288907369150212e-05\naF2.440760279353478e-07\naF4.990814000279857e-08\naF6.51622888951962e-07\naF1.4360709381862788e-06\naF2.3153907857446853e-06\naF5.28487004663404e-06\naF1.4598615352772145e-06\naF2.0967367430619966e-06\naF7.423932624661107e-08\naF4.0060603800531684e-07\naF2.265426000649305e-06\naF1.2786810939362462e-07\naF6.064438146172134e-07\naF4.630099268698033e-08\naF3.128268708832701e-07\naa(lp71\nF1.2132832231942743e-06\naF2.3856730361700052e-08\naF7.321018178233281e-08\naF1.0443239790609984e-07\naF9.768585260713388e-08\naF7.748664116458334e-08\naF6.720045672558234e-10\naF6.550758428460779e-08\naF7.905470462814918e-08\naF2.4087327071250984e-07\naF7.160158359513852e-08\naF8.952591920824563e-08\naF1.298126874643055e-07\naF3.7493032886791375e-07\naF7.943014777708198e-07\naF1.3495441717321613e-07\naF1.3972154235519136e-08\naF2.4699803389480903e-07\naF2.7214481774445567e-09\naF1.2213267974653338e-06\naF1.7324668473638366e-08\naF1.85179505722505e-08\naF1.266818979309753e-06\naF7.793406698522835e-07\naF1.2489250077115498e-06\naF6.959340834639528e-08\naF5.502701709012551e-08\naF3.010942007263522e-07\naF2.6582911058404546e-07\naF2.79322932458766e-09\naF2.502374327956537e-07\naF9.969228002875512e-07\naF3.25339939609293e-07\naF1.2035769101007155e-06\naF5.471294582127117e-08\naF7.519686331460373e-10\naF9.86512740405651e-07\naF2.692274070306476e-09\naF9.931295859451264e-08\naF8.606714736823371e-10\naF9.906613753028493e-07\naF2.938604734109857e-07\naF1.0089500471023549e-07\naF8.475996460113894e-10\naF3.5023610865948774e-07\naF4.196316222460375e-07\naF1.056420236517063e-09\naF1.3382101554620297e-07\naF2.798780952091576e-07\naF5.482604276095918e-10\naF4.286591617432486e-07\naF1.1812569933042274e-08\naF2.0694377012347475e-08\naF3.011710906794608e-07\naF1.2752937108957657e-06\naF1.3971002598312021e-08\naF2.440760279353478e-07\naF7.97771520435291e-07\naF3.69144613065031e-07\naF4.255517320263808e-07\naF1.0722854015420174e-07\naF9.353054588502018e-07\naF2.593619951548976e-07\naF1.0704459537763495e-07\naF9.826068639727988e-07\naF4.5287945370147626e-07\naF7.535941450047261e-07\naF9.662340155430741e-07\naF2.2226037226503253e-08\naF6.136855376195213e-08\naF1.2227355191223921e-08\naF5.591397717463591e-08\naa(lp72\nF6.284924729589935e-06\naF2.3023737636429746e-08\naF-3.159433873119111e-08\naF1.952418029033437e-08\naF-2.4095591574988393e-08\naF3.4523122097680835e-08\naF6.734204153710738e-10\naF3.3378346326477594e-08\naF4.80076434650054e-08\naF4.936616120707109e-08\naF-3.170919796813108e-08\naF6.229257907504795e-08\naF2.5105172709864042e-08\naF7.587605793445644e-07\naF2.956590454812787e-07\naF2.051806669460387e-08\naF1.3100154781709776e-08\naF5.257814416568673e-08\naF5.294980345417723e-09\naF6.282983603951332e-06\naF1.1320474755613287e-08\naF1.2668119304025567e-08\naF6.0971276303596715e-06\naF2.9614850390415133e-07\naF5.987121294651136e-06\naF-3.1205169569605124e-08\naF2.35757245963033e-08\naF4.4847914474551416e-07\naF1.0190917433783478e-07\naF5.884034062366508e-09\naF1.0679039736488969e-07\naF1.2128615798641828e-06\naF7.785544131817697e-07\naF6.306111641477707e-06\naF2.1022766831148096e-08\naF4.965372173622637e-10\naF1.2274304685269105e-06\naF6.545458964823136e-09\naF-2.4718878393466457e-08\naF7.452989382655504e-10\naF1.2018519394339116e-06\naF3.7013226778311977e-07\naF-2.4244867946369104e-08\naF5.181399900634935e-10\naF7.767298637109209e-07\naF7.099654466868834e-07\naF6.452073010623426e-10\naF2.2811174425764533e-08\naF3.5269535487057656e-07\naF6.44659970927484e-10\naF7.147025733370033e-07\naF9.443212527888084e-09\naF1.4659713738731665e-08\naF4.1407668761474693e-07\naF6.142174467025559e-06\naF1.5499782430570144e-08\naF4.990814000279857e-08\naF3.69144613065031e-07\naF1.609216550292415e-06\naF7.137860180683457e-07\naF1.3044286887844013e-08\naF1.1790891726560524e-06\naF1.0408360450587656e-07\naF1.6080006892243884e-08\naF1.1924703540420485e-06\naF7.583549637555499e-07\naF2.9582835462048184e-07\naF1.2070827980831813e-06\naF1.7758872564555545e-08\naF3.0987885792721994e-08\naF1.0113234966685947e-08\naF2.7049935380738047e-08\naa(lp73\nF2.7085762571597465e-06\naF2.188619631591933e-08\naF1.508483996538702e-07\naF2.2159480229960846e-07\naF2.2016674513346589e-07\naF3.939921560518479e-08\naF-1.1301536764761423e-08\naF2.104046142121073e-08\naF1.667401077559602e-08\naF2.835005969106321e-07\naF8.719400091213114e-07\naF1.1494668073712956e-08\naF2.784902970229504e-07\naF7.363613541891969e-07\naF9.264722706203511e-07\naF2.7127117319678194e-07\naF2.9330482764037166e-09\naF2.792840112094051e-07\naF8.5359447016089e-08\naF2.903288956106719e-06\naF1.2551555858596991e-08\naF1.3117837436148122e-08\naF3.162304350017771e-06\naF1.1277743680941526e-06\naF3.1896283031978226e-06\naF1.5787058432588428e-07\naF5.968736312738526e-07\naF3.351502155453418e-07\naF3.600049301435506e-07\naF2.0363181098416036e-07\naF3.873045442745273e-07\naF1.5166109424640344e-06\naF6.822660869306998e-07\naF2.9039849351904403e-06\naF3.107145988021564e-07\naF1.4431442991153925e-09\naF1.6244067266626077e-06\naF8.98920353215874e-08\naF9.01239564220953e-07\naF4.669308669272996e-10\naF1.5044485344135361e-06\naF3.326034161179057e-07\naF2.1365634939216804e-07\naF1.3290875785498444e-09\naF7.141156695052625e-07\naF4.248083154371094e-06\naF1.3241235037541012e-09\naF2.7583141258878487e-07\naF3.268794067560632e-07\naF9.140562782240613e-10\naF4.251732503656258e-06\naF3.729895310594947e-09\naF1.584916657401025e-08\naF3.362453315357002e-07\naF3.1347152853893053e-06\naF3.5758537055321725e-09\naF6.51622888951962e-07\naF4.255517320263808e-07\naF7.137860180683457e-07\naF1.54306208330741e-05\naF2.0756578156787772e-07\naF1.6395813770487123e-06\naF3.718860682884288e-07\naF2.1523316289610227e-07\naF1.5129851340444684e-06\naF2.4016689730869757e-06\naF9.325592282723993e-07\naF1.63146696713362e-06\naF1.762413274102104e-08\naF2.3187784465715198e-08\naF2.3751168554412195e-09\naF3.198874800567451e-07\naa(lp74\nF6.309360779202848e-09\naF1.93459430152989e-07\naF4.236419957676308e-06\naF3.9613235448754004e-06\naF2.4495848782100953e-06\naF7.712280433034753e-08\naF-1.4400869835842306e-09\naF7.694918784174942e-08\naF7.928044621934114e-08\naF1.426712174734252e-06\naF4.175535550999111e-06\naF7.963881582312849e-08\naF2.7116941244220893e-06\naF2.275805028004337e-08\naF2.6529609291394615e-07\naF1.2665477296856311e-05\naF1.814667698969584e-07\naF1.4458071094748764e-06\naF1.0487161171226597e-07\naF3.24148181808777e-08\naF1.2521433578109484e-07\naF1.2687282915216228e-07\naF1.720283380107075e-07\naF2.5873264780882764e-07\naF2.2522381112943906e-07\naF4.117252810497473e-06\naF2.2571542626087515e-07\naF6.654320661157013e-08\naF7.2437305214777705e-06\naF1.0186469557935784e-07\naF1.7566236424215821e-06\naF5.293441700025751e-07\naF1.2763702314106567e-08\naF-2.646819668866172e-08\naF2.3006548723389423e-07\naF-8.394448273420779e-08\naF6.617363816710272e-07\naF9.553353289465642e-08\naF2.4496527070032552e-06\naF-7.459878761759776e-10\naF5.097375448864602e-07\naF6.64372885438079e-08\naF2.4535419779822173e-06\naF-8.173787114846895e-10\naF1.574338070622105e-08\naF1.9421302287366358e-07\naF5.689068224100808e-10\naF2.7958369412071123e-06\naF5.874304051796836e-08\naF-1.762181297614414e-09\naF2.1631792075811894e-07\naF2.1673762037650775e-07\naF1.1069263856921745e-07\naF6.408045182133828e-08\naF-2.4279492515566155e-06\naF2.2512718459756796e-07\naF1.4360709381862788e-06\naF1.0722854015420174e-07\naF1.3044286887844013e-08\naF2.0756578156787772e-07\naF2.976347580595701e-05\naF7.885667052331596e-07\naF1.7658521780784158e-06\naF4.364476979133347e-06\naF4.853239602127345e-07\naF7.153200502437241e-08\naF2.4680123040297807e-07\naF7.500694634048901e-07\naF1.6415172793445987e-07\naF8.079705311335326e-08\naF1.320022038768625e-07\naF2.1533375958318744e-07\naa(lp75\nF6.882961017871908e-06\naF7.101970663268903e-08\naF6.181713438302374e-07\naF1.4051484160905503e-06\naF9.364998518987962e-07\naF1.9648238230231165e-07\naF1.885153872470368e-10\naF2.0478063249757429e-07\naF2.630746280171335e-07\naF2.3461639631712835e-06\naF6.128528541721752e-07\naF3.1344491652239235e-07\naF1.7431474404538557e-06\naF1.1455892848461154e-06\naF1.1026997133902503e-06\naF1.1207332919423774e-06\naF4.391326916812289e-08\naF2.3083136122595066e-06\naF1.8406764310645656e-08\naF6.859249209177531e-06\naF5.450476681437418e-08\naF5.580667992663946e-08\naF7.681858385561927e-06\naF1.1083199191824795e-06\naF7.983842513612915e-06\naF6.110216808670958e-07\naF2.3541751747720954e-07\naF1.0600696859351543e-06\naF2.5589889231862733e-06\naF2.245857354709008e-08\naF3.0943535971635003e-06\naF1.2432795231515264e-05\naF1.1501687243355344e-06\naF6.95222512242796e-06\naF2.2341437648463168e-07\naF-7.814062152444002e-10\naF1.2535988194467688e-05\naF2.7963396548850414e-08\naF9.285909803808195e-07\naF7.545740075843674e-10\naF1.2576716175586598e-05\naF9.147038739259135e-07\naF9.293473417730064e-07\naF-4.023122133974655e-10\naF1.1558001932074388e-06\naF1.6547105018693496e-06\naF-1.2291094512235916e-08\naF1.1457468566893305e-06\naF1.931444559321446e-06\naF-2.4897227426119306e-10\naF1.6270673336218266e-06\naF3.762437133723864e-08\naF4.995846494688411e-08\naF1.0021304041114114e-06\naF7.570204735230763e-06\naF4.111980269524108e-08\naF2.3153907857446853e-06\naF9.353054588502018e-07\naF1.1790891726560524e-06\naF1.6395813770487123e-06\naF7.885667052331596e-07\naF3.3384537850185834e-05\naF2.5906001181432193e-06\naF8.084954365656073e-07\naF1.277158989380642e-05\naF1.198203107702761e-06\naF1.1143552737183184e-06\naF1.2544032245626613e-05\naF6.737218990786212e-08\naF1.9703013369782602e-07\naF3.844291743354866e-08\naF2.5192549651457773e-07\naa(lp76\nF1.426074307284589e-06\naF1.2952074872319765e-07\naF1.4775484850545477e-06\naF1.787051010667353e-06\naF1.9026786143127302e-06\naF2.5898150235132423e-07\naF4.2025876565469684e-10\naF2.760165428152548e-07\naF3.3252018854732935e-07\naF5.302365258301488e-06\naF1.4783881279896055e-06\naF3.758710729482982e-07\naF2.199221900841705e-06\naF7.411236261393056e-08\naF4.58703579007016e-07\naF2.1834001403693007e-06\naF5.3851073766339834e-08\naF5.303431409152317e-06\naF3.809808421156545e-08\naF1.438012208798699e-06\naF9.113160661165351e-08\naF9.179642099974188e-08\naF6.561763043809213e-07\naF4.559642200825505e-07\naF1.8196368175453191e-06\naF1.4832997313265302e-06\naF3.2949932764368376e-07\naF2.3085211918656217e-07\naF4.903700299285749e-06\naF4.1629552706497144e-08\naF4.439261202449252e-06\naF2.19363973540096e-06\naF5.470830178406982e-08\naF1.4284927955747641e-06\naF3.233830039134578e-07\naF-9.33406708601464e-10\naF2.4744136580439015e-06\naF4.415034664600466e-08\naF1.8929915838407717e-06\naF1.0991511729352425e-09\naF2.190906252710087e-06\naF2.1548628247457858e-07\naF1.8920724609126385e-06\naF-5.129911789707467e-08\naF5.8869122648993324e-08\naF3.6793341038846987e-07\naF4.2370583000553173e-10\naF8.157038343328531e-06\naF2.214621934490287e-07\naF7.268092525138995e-11\naF3.748326554972567e-07\naF5.041006355273151e-08\naF8.18859527564186e-08\naF2.221623415050138e-07\naF1.6912611193044316e-06\naF5.5879510105384435e-08\naF5.28487004663404e-06\naF2.593619951548976e-07\naF1.0408360450587656e-07\naF3.718860682884288e-07\naF1.7658521780784158e-06\naF2.5906001181432193e-06\naF2.627245401346863e-05\naF8.007572873793975e-06\naF2.205248415648869e-06\naF1.3086583207981462e-07\naF4.5026685062565954e-07\naF2.8228354960692385e-06\naF1.1551572708110624e-07\naF4.3723700172605334e-07\naF4.52670833209715e-08\naF3.33611008729972e-07\naa(lp77\nF7.729651687777618e-08\naF1.757980864601398e-07\naF3.900224502069654e-06\naF3.997269539850718e-06\naF2.4530865951808314e-06\naF7.50996733649948e-08\naF-1.1158967885713412e-09\naF7.477455383510303e-08\naF7.70038411146498e-08\naF1.4548021257812225e-06\naF3.87658569530912e-06\naF7.739045964805471e-08\naF2.7584769539775528e-06\naF2.171896095395243e-08\naF2.6626496933238963e-07\naF2.7927880738916775e-06\naF1.6414066515145975e-07\naF1.46664444606799e-06\naF1.0277056902941757e-07\naF1.0520087357054566e-07\naF1.1649068323411981e-07\naF1.1691283810327713e-07\naF-2.1302990659599412e-06\naF2.6060504207616654e-07\naF2.4466805605813057e-07\naF3.857782695243731e-06\naF2.2303160882520826e-07\naF6.397468762288576e-08\naF1.7566655346325972e-06\naF9.984160113385549e-08\naF1.7917459158801345e-06\naF5.773055296098589e-07\naF1.1400536854981008e-08\naF4.287354506884311e-08\naF2.2708052936480008e-07\naF-1.0567348185152186e-09\naF7.492476949042614e-07\naF9.40502306316955e-08\naF2.4442429371846503e-06\naF-5.151632357085854e-10\naF5.573378483055241e-07\naF6.413696889087032e-08\naF2.4419079607161993e-06\naF-8.548565087839976e-08\naF1.4672699827904751e-08\naF2.0360977603027247e-07\naF4.725501599206839e-10\naF1.3812550964563533e-05\naF5.947277869757101e-08\naF-1.3778269215735816e-09\naF2.2278619282570712e-07\naF1.883889605037773e-07\naF1.0204827207705236e-07\naF6.166615677116809e-08\naF1.90200003101129e-07\naF2.0288882008905002e-07\naF1.4598615352772145e-06\naF1.0704459537763495e-07\naF1.6080006892243884e-08\naF2.1523316289610227e-07\naF4.364476979133347e-06\naF8.084954365656073e-07\naF8.007572873793975e-06\naF3.130030995757784e-05\naF5.329196967483183e-07\naF7.326457982979339e-08\naF2.503018892237405e-07\naF1.0485771462147014e-06\naF1.502980951237678e-07\naF7.890385194099669e-08\naF1.198061364885002e-07\naF2.1398725409524188e-07\naa(lp78\nF6.6916867500400005e-06\naF6.937807219461049e-08\naF4.3780329099520504e-07\naF6.122520691465874e-07\naF4.185584914360976e-07\naF2.086299286881406e-07\naF2.9167264712139156e-09\naF2.161634229059166e-07\naF2.7585287104482574e-07\naF2.0364428173444725e-06\naF4.454639119015562e-07\naF3.2665592885576044e-07\naF8.998014417153171e-07\naF1.1741793475107478e-06\naF1.0171626945643122e-06\naF7.654905583743364e-07\naF4.1621915185428346e-08\naF2.093078077568008e-06\naF-2.8591169104108024e-08\naF6.693112400327529e-06\naF5.222256853740555e-08\naF5.555472884243462e-08\naF7.229367000841012e-06\naF1.0295086437229248e-06\naF7.309165280132062e-06\naF1.064911691341866e-07\naF1.3920242093697786e-07\naF1.1070109788242223e-06\naF2.17600829103656e-06\naF-1.815463427877766e-08\naF2.266917851524171e-06\naF1.785878550542802e-05\naF1.1618309669543863e-06\naF6.966190777943935e-06\naF1.1290615599630593e-07\naF1.259168862920274e-09\naF1.4272131875717903e-05\naF-8.556100395279664e-08\naF7.173766123200558e-07\naF4.658570085198084e-09\naF1.7896410892106492e-05\naF9.697203999052965e-07\naF7.070652943370559e-07\naF1.3713764140885662e-09\naF1.1778441156845619e-06\naF1.5005408171092942e-06\naF1.4354782221960504e-09\naF8.161341037835848e-07\naF2.309018350877566e-06\naF2.6478721429554513e-09\naF1.495873022991919e-06\naF3.51581065176855e-08\naF5.1267665465096754e-08\naF1.0556423098707911e-06\naF7.169335356396162e-06\naF3.683488324625847e-08\naF2.0967367430619966e-06\naF9.826068639727988e-07\naF1.1924703540420485e-06\naF1.5129851340444684e-06\naF4.853239602127345e-07\naF1.277158989380642e-05\naF2.205248415648869e-06\naF5.329196967483183e-07\naF4.681377664383329e-05\naF1.2088348169741964e-06\naF9.49534477205401e-07\naF1.3685063911355729e-05\naF6.636552559709678e-08\naF2.055090413549075e-07\naF3.7936556380734787e-08\naF-1.5816957759382734e-08\naa(lp79\nF2.5166732590159336e-06\naF2.646671782366611e-08\naF3.287619710240507e-08\naF7.622148336991457e-08\naF5.965983901517549e-08\naF4.707075126888345e-08\naF3.760534169834265e-10\naF2.985824999513962e-08\naF3.74764478702821e-08\naF7.351633308972216e-08\naF3.247404463975286e-08\naF4.4343346024824133e-08\naF9.576758510010137e-08\naF7.864359461997961e-07\naF3.9088884075947537e-07\naF9.692962613064962e-08\naF1.0893217553020974e-08\naF7.646406311366461e-08\naF4.4628595748987054e-09\naF2.5291026950633163e-06\naF1.401088961986068e-08\naF1.5560669025855472e-08\naF2.619581849422014e-06\naF3.890974915838466e-07\naF2.593645854123586e-06\naF3.3800303976026244e-08\naF4.84501974972331e-08\naF3.994657555714129e-07\naF1.2879286836207017e-07\naF4.485966007617928e-09\naF1.3394825723865445e-07\naF1.2307080860708385e-06\naF7.346624620552149e-07\naF2.50489620320056e-06\naF4.777945763646492e-08\naF3.8717603008450384e-10\naF1.2479329489313913e-06\naF4.813376412918224e-09\naF5.876233072359445e-08\naF4.1223980041925107e-10\naF1.2203624149625486e-06\naF3.7410654186837744e-07\naF5.977367536343043e-08\naF3.9191044697880986e-10\naF7.664196462354654e-07\naF2.3731348809677344e-06\naF4.954476823757354e-10\naF9.616538782893654e-08\naF3.629489745366997e-07\naF3.6403619346291114e-10\naF2.415558388724775e-06\naF8.456225668193839e-09\naF1.929899728543435e-08\naF3.9066257777213724e-07\naF2.6314273052032555e-06\naF1.2424032199838794e-08\naF7.423932624661107e-08\naF4.5287945370147626e-07\naF7.583549637555499e-07\naF2.4016689730869757e-06\naF7.153200502437241e-08\naF1.198203107702761e-06\naF1.3086583207981462e-07\naF7.326457982979339e-08\naF1.2088348169741964e-06\naF2.2001190316838876e-06\naF3.8601636196673235e-07\naF1.227431161936734e-06\naF2.122275257618422e-08\naF2.930831171129449e-08\naF8.584192628040752e-09\naF5.086660531205797e-08\naa(lp80\nF1.236058449516306e-06\naF1.6529037713957067e-08\naF2.2693507893612157e-07\naF2.495774193826242e-07\naF1.200818014623749e-06\naF5.5553955350926205e-08\naF7.090707239959937e-10\naF4.3113521454059914e-08\naF4.29655898275358e-08\naF8.507969356236688e-07\naF2.2753361414024434e-07\naF4.0460467677153925e-08\naF3.171134831832452e-07\naF3.025684493479486e-07\naF1.4038107288253376e-06\naF3.140074830233657e-07\naF5.99648611072857e-09\naF3.9931012829511155e-07\naF1.1819516981077634e-07\naF1.235968166475182e-06\naF1.3545929490543506e-08\naF1.3577876577234915e-08\naF1.3960451358426766e-06\naF1.3880605441142145e-06\naF1.4185761232309227e-06\naF1.1893639514455414e-06\naF3.265320356617568e-07\naF2.1594430060809778e-07\naF4.430237266983988e-07\naF1.187487295359147e-07\naF4.6019986836189096e-07\naF1.0378533570002972e-06\naF2.5448478804149725e-07\naF8.964853386662886e-07\naF3.264189947098023e-07\naF1.34363137489457e-09\naF1.1038346557045423e-06\naF2.841594771468092e-07\naF2.8832625013578954e-07\naF-1.4386583818136945e-08\naF1.0385452580495029e-06\naF2.302180483681261e-07\naF2.8710788831177006e-07\naF1.3349975924934306e-09\naF2.7672053581146253e-07\naF1.0937625448335178e-06\naF1.4180204391161516e-09\naF3.1745786297228245e-07\naF2.1937600332830854e-07\naF7.123108401364078e-10\naF9.313844821862266e-07\naF6.87653621918669e-09\naF1.429614014221658e-08\naF2.2460411054659692e-07\naF1.3757751205355815e-06\naF5.681128278062338e-09\naF4.0060603800531684e-07\naF7.535941450047261e-07\naF2.9582835462048184e-07\naF9.325592282723993e-07\naF2.4680123040297807e-07\naF1.1143552737183184e-06\naF4.5026685062565954e-07\naF2.503018892237405e-07\naF9.49534477205401e-07\naF3.8601636196673235e-07\naF8.403082845568876e-06\naF1.109206967040182e-06\naF1.5679598574719656e-08\naF4.191908854710887e-08\naF5.895521904765312e-09\naF7.332964750509662e-07\naa(lp81\nF6.868644998775471e-06\naF7.718255810742384e-08\naF5.824393753578223e-07\naF8.149973559275332e-07\naF8.876970104738556e-07\naF2.0664174928380214e-07\naF4.505827777982641e-10\naF2.1571844322947056e-07\naF2.7754286689025514e-07\naF2.291578019358859e-06\naF5.766540261406747e-07\naF3.3091236115130696e-07\naF1.1468999212275988e-06\naF1.1772826675444394e-06\naF1.0984798988032573e-06\naF1.070801720500086e-06\naF4.6598407450986975e-08\naF2.2628769742379283e-06\naF1.0138446572840576e-08\naF6.855078054514712e-06\naF5.6537307832530665e-08\naF5.854828884829391e-08\naF7.89001135603192e-06\naF1.1043615281543914e-06\naF7.749090084118274e-06\naF5.732303760698431e-07\naF2.1921030316271048e-07\naF1.0952258581430367e-06\naF2.4946748588361508e-06\naF1.527282606151649e-08\naF2.5817181636356225e-06\naF1.3379414995852648e-05\naF1.1790764589018061e-06\naF6.9300068089581246e-06\naF2.0482510041395233e-07\naF-5.725221003245915e-10\naF1.2971466169174827e-05\naF2.1044633325647646e-08\naF8.818869408803467e-07\naF1.050619857125176e-09\naF1.349577362957227e-05\naF9.467441264330854e-07\naF8.836775684665906e-07\naF-1.1336517933068255e-08\naF1.1862820612161452e-06\naF1.644982842432204e-06\naF2.262342721658719e-10\naF1.3800859382057847e-06\naF2.036376785493453e-06\naF1.9703302404623995e-11\naF1.6195185189130231e-06\naF3.889831114999454e-08\naF5.227869612406982e-08\naF1.0362973417476342e-06\naF7.527153125425596e-06\naF4.4912242503529915e-08\naF2.265426000649305e-06\naF9.662340155430741e-07\naF1.2070827980831813e-06\naF1.63146696713362e-06\naF7.500694634048901e-07\naF1.2544032245626613e-05\naF2.8228354960692385e-06\naF1.0485771462147014e-06\naF1.3685063911355729e-05\naF1.227431161936734e-06\naF1.109206967040182e-06\naF3.405054734299828e-05\naF7.177461461134008e-08\naF2.0637452154289923e-07\naF4.015895468543739e-08\naF2.364308081757119e-07\naa(lp82\nF5.555632675308718e-08\naF1.0804216808430593e-07\naF1.8051637793274801e-07\naF1.2917003693731598e-07\naF2.0991035092589667e-07\naF3.38250289732495e-08\naF1.8268349904351186e-09\naF3.802606822848405e-08\naF4.6926212837734287e-08\naF1.2279213253860227e-07\naF1.7770252825101575e-07\naF5.4403199451565574e-08\naF1.536605350954582e-07\naF1.704954763375084e-08\naF1.758696234572842e-08\naF1.9590884306363086e-07\naF6.666437294279041e-08\naF1.3129997573684138e-07\naF7.738506073736644e-09\naF5.690763767199528e-08\naF5.1173338218679766e-08\naF5.945886063433722e-08\naF6.663125715988971e-08\naF1.6797936077150317e-08\naF6.648832645140763e-08\naF1.7368882980496077e-07\naF1.332109320165608e-08\naF2.5154645754317156e-08\naF1.2385140193737487e-07\naF7.754912301873168e-09\naF1.0183601541517153e-07\naF7.081328113684862e-08\naF2.3067122206574726e-08\naF5.368251602287343e-08\naF1.3870147002313791e-08\naF1.9357555305998173e-09\naF7.337747802900952e-08\naF7.549054462612164e-09\naF2.1602010327963877e-07\naF2.0826558302834927e-09\naF6.90474111863901e-08\naF2.0774064347944404e-08\naF2.202980407550347e-07\naF2.110414140795975e-09\naF1.9625384821045145e-08\naF1.6492533001712635e-08\naF2.443798453397412e-09\naF1.7861022368535617e-07\naF2.0335780176761043e-08\naF1.6892414855604963e-09\naF1.839242381859488e-08\naF3.9851607291224514e-08\naF5.122141928224844e-08\naF2.285475349749445e-08\naF6.537187171885253e-08\naF8.663009975542062e-08\naF1.2786810939362462e-07\naF2.2226037226503253e-08\naF1.7758872564555545e-08\naF1.762413274102104e-08\naF1.6415172793445987e-07\naF6.737218990786212e-08\naF1.1551572708110624e-07\naF1.502980951237678e-07\naF6.636552559709678e-08\naF2.122275257618422e-08\naF1.5679598574719656e-08\naF7.177461461134008e-08\naF1.4263467282159547e-07\naF3.4545334109259736e-08\naF4.637705416724499e-08\naF1.2580812944709294e-08\naa(lp83\nF1.0189129127390288e-07\naF4.1756884064575784e-08\naF6.214084302390421e-08\naF7.39984735043777e-08\naF1.0321330961032351e-07\naF7.52449298545364e-08\naF1.3813527513106011e-09\naF7.978054313497256e-08\naF9.77915324556226e-08\naF5.938526782899559e-07\naF6.09018209246181e-08\naF1.1186025084479391e-07\naF1.0725568213593631e-07\naF2.9046555943469186e-08\naF4.622920653947228e-08\naF1.206628794404704e-07\naF1.6504030810520957e-08\naF6.151071807546953e-07\naF3.6685561688390645e-09\naF1.0509275687218046e-07\naF2.3325650282367788e-08\naF2.599616536145782e-08\naF1.1585115744957217e-07\naF4.463351028142597e-08\naF1.125541068869093e-07\naF5.907246076158462e-08\naF3.8150367627851064e-08\naF6.957411916352974e-08\naF4.797075546843461e-07\naF3.889819666694894e-09\naF3.779058522931846e-07\naF2.1197316825007215e-07\naF3.0911908297327864e-08\naF9.850268213037545e-08\naF3.7837875931676626e-08\naF1.2072142029632113e-09\naF2.1162713827726386e-07\naF3.788200825101355e-09\naF1.0604183425008442e-07\naF1.5824282100255814e-09\naF2.0894067135859883e-07\naF6.088244412431395e-08\naF1.0813632114627863e-07\naF1.3384083161225234e-09\naF2.902053648464297e-08\naF2.075135445397557e-08\naF1.561325568829683e-09\naF1.1580827763590726e-07\naF5.731831599205509e-08\naF1.261312988787017e-09\naF2.47089036238743e-08\naF1.2113659479796834e-08\naF2.418988843734389e-08\naF6.567112404003041e-08\naF1.1673655689243755e-07\naF1.9078760502604117e-08\naF6.064438146172134e-07\naF6.136855376195213e-08\naF3.0987885792721994e-08\naF2.3187784465715198e-08\naF8.079705311335326e-08\naF1.9703013369782602e-07\naF4.3723700172605334e-07\naF7.890385194099669e-08\naF2.055090413549075e-07\naF2.930831171129449e-08\naF4.191908854710887e-08\naF2.0637452154289923e-07\naF3.4545334109259736e-08\naF1.248908078888909e-07\naF1.3005735009053034e-08\naF3.80359448803074e-08\naa(lp84\nF3.3096785486613714e-08\naF5.762115545272269e-08\naF1.511725111281792e-07\naF1.0167177256920276e-07\naF1.267757740100591e-07\naF1.3313490352090303e-08\naF1.884772594592418e-09\naF1.339702378880224e-08\naF1.4690206423062053e-08\naF4.4049339916512325e-08\naF1.488972785802363e-07\naF1.549678662507515e-08\naF9.249575518542975e-08\naF9.61753935816702e-09\naF7.518188406930781e-09\naF1.1708296054098317e-07\naF5.4373602619750377e-08\naF4.7806732087770586e-08\naF4.851477130038157e-09\naF3.3774435938286875e-08\naF3.0219083415689596e-08\naF3.433459195137858e-08\naF3.817994335057136e-08\naF6.863461308807191e-09\naF3.918348398676075e-08\naF1.4567757500534892e-07\naF3.879105012244296e-09\naF1.3380908886133447e-08\naF4.8028280433337736e-08\naF4.6634934512426e-09\naF3.97193850170393e-08\naF4.0484334237540346e-08\naF1.2238663057308825e-08\naF3.223201716124559e-08\naF4.4452764446359545e-09\naF1.8806715387623564e-09\naF4.0676092358011613e-08\naF4.3001971401446315e-09\naF1.2995027062260868e-07\naF2.1245007374791487e-09\naF3.944854018861508e-08\naF1.1777375845430395e-08\naF1.3213046860992485e-07\naF2.0343947351710474e-09\naF1.0707723371829903e-08\naF1.3140321615510052e-09\naF2.306385750995543e-09\naF1.072503223472128e-07\naF1.1673893801925543e-08\naF1.7427462285371331e-09\naF3.096230507627589e-09\naF3.3429322396052474e-08\naF3.05389797985387e-08\naF1.245361948994107e-08\naF3.698108698956622e-08\naF6.921490689505582e-08\naF4.630099268698033e-08\naF1.2227355191223921e-08\naF1.0113234966685947e-08\naF2.3751168554412195e-09\naF1.320022038768625e-07\naF3.844291743354866e-08\naF4.52670833209715e-08\naF1.198061364885002e-07\naF3.7936556380734787e-08\naF8.584192628040752e-09\naF5.895521904765312e-09\naF4.015895468543739e-08\naF4.637705416724499e-08\naF1.3005735009053034e-08\naF6.751291526817716e-08\naF3.105224557711045e-09\naa(lp85\nF6.177322533253661e-08\naF1.2838841622778484e-08\naF2.124320133185487e-07\naF2.0901965647660228e-07\naF1.6638689991155285e-06\naF1.2326271228044726e-07\naF-3.5141231531572817e-10\naF4.20776734112428e-08\naF4.30770266634488e-08\naF9.771578452225664e-07\naF2.1052425822383346e-07\naF4.179429482468667e-08\naF2.6670109403999787e-07\naF3.0642849778623847e-08\naF3.323077447999781e-07\naF2.7189403818020935e-07\naF2.427428327665958e-09\naF3.139580619242853e-07\naF1.867479189681287e-07\naF6.081024037607928e-08\naF1.1682070965462995e-08\naF1.143668713018717e-08\naF1.4199713954030863e-07\naF3.301822360714688e-07\naF1.5982480317047734e-07\naF1.6929194792313532e-06\naF4.557764367611842e-07\naF2.9674645961589017e-08\naF3.3159297909548864e-07\naF1.8666020659301733e-07\naF3.3848510275911895e-07\naF1.6557622960131722e-07\naF1.6989758999316704e-08\naF-5.130652582002883e-07\naF4.4766316617033665e-07\naF4.019214402960505e-11\naF2.2520773582139877e-07\naF4.56474930336884e-07\naF2.5963787610135097e-07\naF-2.2018261210299513e-08\naF1.662286002398057e-07\naF4.1212165847702634e-08\naF2.6097068256311743e-07\naF9.590112563701656e-11\naF2.0676646807518976e-08\naF5.498661155986722e-07\naF2.085502878255956e-10\naF2.7080067774577247e-07\naF3.720169819503998e-08\naF-3.8168349576327365e-10\naF3.206937679133611e-07\naF4.5368636353063415e-09\naF1.1592223199591446e-08\naF3.407592398085529e-08\naF1.2816501868029014e-07\naF1.8044507622887794e-09\naF3.128268708832701e-07\naF5.591397717463591e-08\naF2.7049935380738047e-08\naF3.198874800567451e-07\naF2.1533375958318744e-07\naF2.5192549651457773e-07\naF3.33611008729972e-07\naF2.1398725409524188e-07\naF-1.5816957759382734e-08\naF5.086660531205797e-08\naF7.332964750509662e-07\naF2.364308081757119e-07\naF1.2580812944709294e-08\naF3.80359448803074e-08\naF3.105224557711045e-09\naF7.527347813888753e-06\naaa(lp86\na(lp87\naasS'means'\np88\n(lp89\nF0.5664309256994908\naF1.2832043163730935\naF0.8874477332756409\naF1.02148782056557\naF0.8926807521369774\naF0.9282067095986591\naF1.5749129539079032\naF0.9837092990671991\naF1.1459325181671318\naF0.7921640546224155\naF0.8929836743443565\naF1.3001346889261283\naF1.0097053659310278\naF1.0529721310629538\naF0.1416497563459796\naF0.9640863786022128\naF1.1249534143867532\naF0.7879297793290758\naF0.040906146955595454\naF0.5749856355241638\naF0.9049623078917426\naF0.962339778501953\naF0.6744196011424637\naF0.14158890348977365\naF0.6825926339911093\naF0.9063189463791264\naF0.10846071648360249\naF1.3322136141620338\naF0.8820352627167847\naF0.041346886094256415\naF0.9166039840418355\naF0.6497043487252013\naF1.3537412328989593\naF0.5583002912555999\naF0.10762812611755902\naF1.7213065032648458\naF0.7467577419972894\naF0.042341936650184375\naF0.8805169781626663\naF1.420959825439947\naF0.6434006300430315\naF1.0254609365775946\naF0.8757483853796363\naF1.5732110216788526\naF1.2058809301328064\naF0.14518231354201533\naF1.4194153965633252\naF0.9813530704603938\naF0.9717870025821169\naF1.7231776246428594\naF0.14581230724811198\naF0.9020651162667122\naF0.9058774711086337\naF1.1819219653408668\naF0.6710800692880617\naF1.2811653006977757\naF0.7877001280360316\naF0.9725487725825922\naF1.0006550094737758\naF0.14501928420270255\naF0.9743881908529846\naF0.7655765553902193\naF0.8947698047162755\naF0.992260901781968\naF0.6386733555791542\naF1.0013013275811284\naF0.14272078691983905\naF0.7530737200955011\naF1.1272957899944578\naF0.9276168002462636\naF0.9596023340058503\naF0.11055480814577434\nasS'fix_cov'\np90\nI01\ns."
p2
sS'data'
p3
(dp4
S'Vnn_3pt_TEM_strange_m0.65_th2.570'
p5
(igvar._utilities
GVarRef
p6
(dp7
S'loc'
p8
I0
sbsS'energy_HsG5_m0.8_th0.4281'
p9
(igvar._utilities
GVarRef
p10
(dp11
g8
I1
sbsS'Vnn_3pt_SCA_strange_m0.5_th0.0'
p12
(igvar._utilities
GVarRef
p13
(dp14
g8
I3
sbsS'Vnn_3pt_TEM_strange_m0.5_th0.4281'
p15
(igvar._utilities
GVarRef
p16
(dp17
g8
I4
sbsS'energy_DsG5X_th1.282'
p18
(igvar._utilities
GVarRef
p19
(dp20
g8
I5
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th0.4281'
p21
(igvar._utilities
GVarRef
p22
(dp23
g8
I29
sbsS'Vnn_3pt_TEM_strange_m0.8_th0.0'
p24
(igvar._utilities
GVarRef
p25
(dp26
g8
I2
sbsS'energy_HsG5_m0.65_th1.282'
p27
(igvar._utilities
GVarRef
p28
(dp29
g8
I8
sbsS'Vnn_3pt_TEM_strange_m0.5_th1.282'
p30
(igvar._utilities
GVarRef
p31
(dp32
g8
I9
sbsS'Vnn_3pt_TEM_strange_m0.65_th0.0'
p33
(igvar._utilities
GVarRef
p34
(dp35
g8
I10
sbsS'energy_HsG5_m0.8_th1.282'
p36
(igvar._utilities
GVarRef
p37
(dp38
g8
I11
sbsS'Vnn_3pt_SCA_strange_m0.5_th0.4281'
p39
(igvar._utilities
GVarRef
p40
(dp41
g8
I12
sbsS'energy_HsG5_m0.5_th2.570'
p42
(igvar._utilities
GVarRef
p43
(dp44
g8
I13
sbsS'energy_HsG5_m0.8_th2.141'
p45
(igvar._utilities
GVarRef
p46
(dp47
g8
I27
sbsS'energy_HsG5_m0.65_th0.0'
p48
(igvar._utilities
GVarRef
p49
(dp50
g8
I16
sbsS'Vnn_3pt_TEM_strange_m0.8_th1.282'
p51
(igvar._utilities
GVarRef
p52
(dp53
g8
I17
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th0.4281'
p54
(igvar._utilities
GVarRef
p55
(dp56
g8
I18
sbsS'energy_HcG5_m0.5'
p57
(igvar._utilities
GVarRef
p58
(dp59
g8
I46
sbsS'Vnn_3pt_TEM_strange_m0.8_th2.570'
p60
(igvar._utilities
GVarRef
p61
(dp62
g8
I19
sbsS'energy_HcG5T_m0.5'
p63
(igvar._utilities
GVarRef
p64
(dp65
g8
I39
sbsS'Vnn_3pt_SCA_strange_m0.8_th2.141'
p66
(igvar._utilities
GVarRef
p67
(dp68
g8
I36
sbsS'energy_HsG5_m0.5_th0.4281'
p69
(igvar._utilities
GVarRef
p70
(dp71
g8
I21
sbsS'Vnn_3pt_SCA_strange_m0.65_th2.570'
p72
(igvar._utilities
GVarRef
p73
(dp74
g8
I22
sbsS'Vnn_3pt_SCA_strange_m0.5_th2.570'
p75
(igvar._utilities
GVarRef
p76
(dp77
g8
I24
sbsS'Vnn_3pt_TEM_strange_m0.5_th0.0'
p78
(igvar._utilities
GVarRef
p79
(dp80
g8
I25
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th1.282'
p81
(igvar._utilities
GVarRef
p82
(dp83
g8
I26
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th2.141'
p84
(igvar._utilities
GVarRef
p85
(dp86
g8
I14
sbsS'Vnn_3pt_SCA_strange_m0.8_th1.282'
p87
(igvar._utilities
GVarRef
p88
(dp89
g8
I28
sbsS'energy_HcG5_m0.65'
p90
(igvar._utilities
GVarRef
p91
(dp92
g8
I43
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th1.282'
p93
(igvar._utilities
GVarRef
p94
(dp95
g8
I71
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th2.570'
p96
(igvar._utilities
GVarRef
p97
(dp98
g8
I50
sbsS'Vnn_3pt_SCA_strange_m0.5_th1.282'
p99
(igvar._utilities
GVarRef
p100
(dp101
g8
I30
sbsS'energy_HsG5_m0.8_th2.570'
p102
(igvar._utilities
GVarRef
p103
(dp104
g8
I32
sbsS'Vnn_3pt_TEM_strange_m0.5_th2.570'
p105
(igvar._utilities
GVarRef
p106
(dp107
g8
I33
sbsS'Vnn_3pt_TEM_strange_m0.5_th2.141'
p108
(igvar._utilities
GVarRef
p109
(dp110
g8
I64
sbsS'energy_HcG5_m0.8'
p111
(igvar._utilities
GVarRef
p112
(dp113
g8
I35
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th0.4281'
p114
(igvar._utilities
GVarRef
p115
(dp116
g8
I37
sbsS'energy_HsG5_m0.5_th2.141'
p117
(igvar._utilities
GVarRef
p118
(dp119
g8
I41
sbsS'Vnn_3pt_TEM_strange_m0.65_th0.4281'
p120
(igvar._utilities
GVarRef
p121
(dp122
g8
I38
sbsS'energy_DsG5_th0.4281'
p123
(igvar._utilities
GVarRef
p124
(dp125
g8
I20
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th2.570'
p126
(igvar._utilities
GVarRef
p127
(dp128
g8
I59
sbsS'Vnn_3pt_SCA_strange_m0.8_th0.4281'
p129
(igvar._utilities
GVarRef
p130
(dp131
g8
I15
sbsS'Vnn_3pt_TEM_strange_m0.8_th0.4281'
p132
(igvar._utilities
GVarRef
p133
(dp134
g8
I42
sbsS'chi2'
p135
F203.97746439388487
sS'energy_HsG5_m0.65_th2.570'
p136
(igvar._utilities
GVarRef
p137
(dp138
g8
I44
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th2.570'
p139
(igvar._utilities
GVarRef
p140
(dp141
g8
I45
sbsS'Vnn_3pt_TEM_strange_m0.65_th2.141'
p142
(igvar._utilities
GVarRef
p143
(dp144
g8
I40
sbsS'Vnn_3pt_TEM_strange_m0.8_th2.141'
p145
(igvar._utilities
GVarRef
p146
(dp147
g8
I31
sbsS'energy_DsG5_th2.141'
p148
(igvar._utilities
GVarRef
p149
(dp150
g8
I48
sbsS'energy_HsG5_m0.5_th1.282'
p151
(igvar._utilities
GVarRef
p152
(dp153
g8
I7
sbsS'energy_DsG5_th2.570'
p154
(igvar._utilities
GVarRef
p155
(dp156
g8
I58
sbsS'energy_DsG5_th0.0'
p157
(igvar._utilities
GVarRef
p158
(dp159
g8
I51
sbsS'energy_DsG5X_th0.4281'
p160
(igvar._utilities
GVarRef
p161
(dp162
g8
I52
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th2.141'
p163
(igvar._utilities
GVarRef
p164
(dp165
g8
I23
sbsS'Vnn_3pt_SCA_strange_m0.8_th2.570'
p166
(igvar._utilities
GVarRef
p167
(dp168
g8
I54
sbsS'energy_HcG5T_m0.65'
p169
(igvar._utilities
GVarRef
p170
(dp171
g8
I6
sbsS'Vnn_3pt_TEM_strange_m0.65_th1.282'
p172
(igvar._utilities
GVarRef
p173
(dp174
g8
I56
sbsS'energy_DsG5X_th2.141'
p175
(igvar._utilities
GVarRef
p176
(dp177
g8
I57
sbsS'energy_HcG5T_m0.8'
p178
(igvar._utilities
GVarRef
p179
(dp180
g8
I49
sbsS'Vnn_3pt_SCA_strange_m0.65_th0.4281'
p181
(igvar._utilities
GVarRef
p182
(dp183
g8
I47
sbsS'energy_HsG5_m0.65_th0.4281'
p184
(igvar._utilities
GVarRef
p185
(dp186
g8
I68
sbsS'chi2_per_dof'
p187
F0.07622476247903022
sS'dof'
p188
I2676
sS'Vnn_3pt_SCA_strange_m0.8_th0.0'
p189
(igvar._utilities
GVarRef
p190
(dp191
g8
I60
sbsS'Vnn_3pt_SCA_strange_m0.5_th2.141'
p192
(igvar._utilities
GVarRef
p193
(dp194
g8
I61
sbsS'Vnn_3pt_SCA_strange_m0.65_th1.282'
p195
(igvar._utilities
GVarRef
p196
(dp197
g8
I62
sbsS'Vnn_3pt_SCA_strange_m0.65_th0.0'
p198
(igvar._utilities
GVarRef
p199
(dp200
g8
I63
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th1.282'
p201
(igvar._utilities
GVarRef
p202
(dp203
g8
I34
sbsS'energy_DsG5X_th2.570'
p204
(igvar._utilities
GVarRef
p205
(dp206
g8
I65
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th2.141'
p207
(igvar._utilities
GVarRef
p208
(dp209
g8
I66
sbsS'Vnn_3pt_SCA_strange_m0.65_th2.141'
p210
(igvar._utilities
GVarRef
p211
(dp212
g8
I67
sbsS'energy_HsG5_m0.8_th0.0'
p213
(igvar._utilities
GVarRef
p214
(dp215
g8
I55
sbsS'energy_DsG5_th1.282'
p216
(igvar._utilities
GVarRef
p217
(dp218
g8
I69
sbsS'energy_HsG5_m0.5_th0.0'
p219
(igvar._utilities
GVarRef
p220
(dp221
g8
I70
sbsS'energy_HsG5_m0.65_th2.141'
p222
(igvar._utilities
GVarRef
p223
(dp224
g8
I53
sbss.

==> anc/corrfit_results/BcDs/fphys_N7_tmin2pt6_tmin3pt6_svd0.005_withHls.p <==
(dp0
S'gvlist'
p1
S"(dp0\nS'shape'\np1\n(lp2\nI58\nasS'bufsize'\np3\nI58\nsS'bcovs'\np4\n(lp5\n(lp6\n(lp7\na(lp8\na(lp9\na(lp10\naa(lp11\n(lp12\nI0\naI1\naI2\naI3\naI4\naI5\naI6\naI7\naI8\naI9\naI10\naI11\naI12\naI13\naI14\naI15\naI16\naI17\naI18\naI19\naI20\naI21\naI22\naI23\naI24\naI25\naI26\naI27\naI28\naI29\naI30\naI31\naI32\naI33\naI34\naI35\naI36\naI37\naI38\naI39\naI40\naI41\naI42\naI43\naI44\naI45\naI46\naI47\naI48\naI49\naI50\naI51\naI52\naI53\naI54\naI55\naI56\naI57\naa(lp13\n(lp14\nF9.450340848473418e-06\naF1.5928709480854625e-08\naF6.333416571167015e-08\naF2.4456637165488813e-09\naF6.329799301217805e-08\naF-2.272080499375292e-10\naF3.5989297686224235e-07\naF5.9324600831863734e-08\naF3.2990923727318073e-07\naF8.748237989979023e-10\naF1.8226056348835057e-09\naF2.728914946871992e-07\naF1.2091739167965435e-08\naF8.906354413144766e-08\naF2.0970983907801204e-09\naF1.258023643945645e-07\naF5.948597757601491e-08\naF5.7409605800608275e-08\naF6.410526166487658e-07\naF1.6153701715737382e-08\naF6.081051559807428e-07\naF1.9686478862301758e-09\naF5.884504561400892e-07\naF-4.865620273764591e-11\naF1.8116997548331811e-09\naF-7.987249500779688e-11\naF1.1047264353386786e-06\naF1.4475357659796603e-07\naF6.481613183234548e-08\naF6.386143272386159e-07\naF-2.2229010760484546e-10\naF6.184883183514419e-08\naF6.522398651609248e-08\naF-7.447432997288543e-11\naF4.707864891484079e-07\naF6.921567687859636e-08\naF-3.6206847924048895e-09\naF8.761810102210514e-08\naF1.2187432737138575e-09\naF1.449510938942012e-07\naF1.1560682623378724e-10\naF1.0539234582153264e-08\naF1.4854886195791206e-07\naF6.268420607973358e-07\naF1.3507990425345972e-07\naF9.163873734626731e-08\naF3.190726017099216e-08\naF1.0754547279998628e-06\naF9.423775774163965e-08\naF6.059836488681154e-08\naF6.332310893990358e-08\naF8.959112811687112e-08\naF6.747992242964432e-08\naF3.242183299711611e-08\naF4.854694897093205e-07\naF9.29252401565686e-08\naF1.1584587472444485e-09\naF1.4495598664512761e-08\naa(lp15\nF1.5928709480854625e-08\naF9.387048606417939e-08\naF1.68131812320303e-08\naF4.751053600796382e-09\naF1.6703663832914252e-08\naF2.8437092084050575e-10\naF1.152365833691021e-08\naF1.1802391514829148e-08\naF1.6561512995680426e-08\naF3.783453532813891e-09\naF1.0732057944059661e-08\naF2.5784224825790185e-08\naF3.5899588605578164e-08\naF1.4129326647942349e-07\naF7.926342504036905e-09\naF2.43733159735388e-08\naF1.6156900292110527e-08\naF1.1670862337351716e-08\naF8.152718186576461e-08\naF2.7564820554514507e-08\naF7.004245316777912e-08\naF5.255268291535548e-09\naF6.710883516620312e-08\naF2.7356191478694297e-10\naF4.200574440035713e-09\naF2.2879095271971886e-10\naF1.5355816020034115e-08\naF2.0276327362068334e-08\naF1.9650425418988524e-08\naF8.096884259302238e-08\naF3.099015110997417e-10\naF1.6609647770446406e-08\naF1.9538544542735405e-08\naF2.424474844186275e-10\naF1.7041143854239556e-08\naF1.64971437245867e-07\naF2.751689684479147e-10\naF2.296255015344374e-08\naF2.445975784945675e-09\naF2.1802629618359923e-08\naF4.734599223257596e-09\naF3.0185813634342775e-08\naF3.594403058703184e-09\naF7.325118041159066e-08\naF2.345949433048695e-08\naF1.3201842217486165e-07\naF3.920766394429793e-09\naF1.4624586226815196e-08\naF1.1809006427011608e-07\naF1.6201119999723903e-08\naF1.9336129260213607e-08\naF2.452591504069334e-08\naF1.6366784132686545e-07\naF3.756312793335599e-09\naF8.083521646554795e-08\naF1.664710760988342e-07\naF2.84200603800268e-09\naF4.664695084821777e-08\naa(lp16\nF6.333416571167015e-08\naF1.68131812320303e-08\naF1.558780325819357e-05\naF1.4922204310717683e-08\naF1.0686627855188899e-06\naF-1.4190107358302279e-09\naF7.458262661691747e-07\naF7.536655213956999e-07\naF4.126627936724755e-07\naF2.6396872303361075e-08\naF2.856848503697388e-08\naF7.807367943178953e-08\naF8.016555495008965e-09\naF1.8227487322881666e-07\naF2.2932419678000486e-08\naF2.1334196697494532e-08\naF4.1484407301118177e-07\naF7.622505528220888e-07\naF-1.3889052214489241e-08\naF8.170895322628795e-09\naF7.337879880824548e-09\naF1.6401903660192046e-08\naF-1.0782718711168872e-06\naF-1.7938108653618506e-08\naF1.4649322782040524e-08\naF-1.1673850195014196e-09\naF6.148728070342579e-08\naF1.8617198283308315e-08\naF3.7333893931719312e-06\naF-1.3121128197256872e-08\naF-1.3548816513409384e-09\naF4.146493873607362e-07\naF5.098552558068427e-07\naF-1.1281167530320903e-09\naF9.95560606783981e-09\naF1.2252093461993644e-07\naF-1.4677160743949945e-09\naF7.298496367163282e-08\naF3.027951583329994e-08\naF2.3276836043045868e-08\naF3.438900667941556e-08\naF5.99051375521355e-09\naF4.6626252176586105e-08\naF3.2979844092225266e-09\naF2.1836284059667127e-08\naF1.8910179504846597e-07\naF4.7581562640312546e-08\naF5.836905631729057e-08\naF8.353161462291193e-07\naF1.0430388980599556e-06\naF4.931676449582334e-07\naF7.569698599917395e-08\naF1.2093771233904099e-07\naF4.684772270134053e-08\naF-1.539142707892838e-08\naF1.2150782954124677e-07\naF1.8113035988935354e-08\naF1.2423409864217814e-08\naa(lp17\nF2.4456637165488813e-09\naF4.751053600796382e-09\naF1.4922204310717683e-08\naF1.4586768220641474e-08\naF1.7752365650709162e-08\naF3.2008603479849745e-10\naF2.4678339154556636e-08\naF2.4011222507584557e-08\naF3.635951411677312e-08\naF6.8552259572072785e-09\naF1.2090591465405129e-08\naF5.504518105300835e-09\naF3.84787727800866e-09\naF1.2029234076431005e-08\naF9.936689471746866e-09\naF1.457288269270582e-09\naF3.389091126553822e-08\naF2.2834252025761874e-08\naF7.151885314954635e-09\naF5.10137121589669e-09\naF3.1038487451879887e-09\naF7.405958998906089e-09\naF2.9411912741643526e-09\naF3.559345284586915e-10\naF6.133759551723006e-09\naF2.9848033440684546e-10\naF2.3651155282674834e-09\naF2.2984023948958454e-09\naF2.2587431716368408e-08\naF6.92948057644251e-09\naF3.4975795770459195e-10\naF3.5429074636048266e-08\naF2.6696366665187686e-08\naF3.196310430002508e-10\naF1.1070924907122648e-09\naF1.5440537225037176e-08\naF3.0699751388252296e-10\naF4.94421226684796e-09\naF4.3182211343638756e-09\naF2.2243338362212608e-09\naF8.379662725377927e-09\naF3.5195285452492996e-09\naF5.177111747331784e-09\naF3.3474929818143595e-09\naF1.7969582487343057e-09\naF1.1102119061786554e-08\naF5.1665183102722625e-09\naF2.1684646429957315e-09\naF9.929948081866077e-09\naF1.9983806518616667e-08\naF2.9884979330515025e-08\naF5.312708539719043e-09\naF1.5124909846960287e-08\naF5.1291238273584575e-09\naF6.650581925498122e-09\naF1.5585586505345152e-08\naF5.146965074410432e-09\naF4.396273285111985e-09\naa(lp18\nF6.329799301217805e-08\naF1.6703663832914252e-08\naF1.0686627855188899e-06\naF1.7752365650709162e-08\naF1.7075102149212227e-05\naF-1.3603370315752802e-09\naF1.0968002814278386e-06\naF1.0675246407150177e-06\naF4.318121920025958e-07\naF3.2025069293324673e-08\naF3.395344548622082e-08\naF7.964862981113955e-08\naF8.464484566738766e-09\naF1.6028822145340987e-07\naF2.7321960649316156e-08\naF1.938148501007689e-08\naF4.266895587269967e-07\naF1.0394464219744541e-06\naF-4.101298041333471e-08\naF9.019737352761601e-09\naF-1.1214228239603072e-06\naF1.9635791417909063e-08\naF-9.755942672349418e-09\naF-8.347771761285646e-10\naF1.721798716895377e-08\naF-1.1042838283670373e-09\naF6.130553090894359e-08\naF1.613999771419614e-08\naF5.072493830188809e-07\naF-4.0388616787102695e-08\naF-1.2729662915448725e-09\naF4.3123689135113644e-07\naF3.466847162070153e-06\naF-1.8292433750198875e-08\naF9.485079134660036e-09\naF1.1097071932392559e-07\naF-1.418618208412789e-09\naF7.386971393689845e-08\naF4.177613719895755e-08\naF2.1934510916932015e-08\naF4.163116764637136e-08\naF6.2054113669902645e-09\naF4.788849173485541e-08\naF-1.71960573998505e-08\naF2.017240793971813e-08\naF7.305075616665835e-07\naF4.842034690209404e-08\naF5.769056524258556e-08\naF1.6659169411518257e-07\naF1.3114303132572179e-06\naF4.914969958801906e-07\naF7.729135239689537e-08\naF1.0867401415176008e-07\naF4.812430996209973e-08\naF-4.3066130133766135e-08\naF1.1010744420291368e-07\naF2.208936906067303e-08\naF1.2616993338471263e-08\naa(lp19\nF-2.272080499375292e-10\naF2.8437092084050575e-10\naF-1.4190107358302279e-09\naF3.2008603479849745e-10\naF-1.3603370315752802e-09\naF4.809817837256711e-10\naF-1.9495156057623294e-10\naF-1.3481955195289466e-08\naF1.6767380185127458e-11\naF4.038384006394084e-10\naF4.546795529494047e-10\naF-5.25721647760877e-10\naF2.7237245207550066e-10\naF5.298476484123832e-10\naF4.109455239459833e-10\naF5.051012354089106e-11\naF1.0122148687106383e-10\naF-1.5189050692227149e-10\naF2.3585707149235346e-09\naF2.492653742425572e-10\naF1.4188315410726169e-09\naF3.4416521363683943e-10\naF1.3525693340818155e-09\naF1.7785182549737326e-10\naF3.050921765863159e-10\naF1.715856734707681e-10\naF-3.2828763807137875e-09\naF2.412873458840655e-10\naF-1.1576254144348042e-09\naF6.0611869053953315e-09\naF1.9965430537148697e-10\naF-1.2069023025907707e-08\naF-1.0766871554217519e-09\naF1.7378976220920238e-10\naF1.4867025310985212e-10\naF-1.3066025967314217e-09\naF1.9484507150662689e-10\naF-4.741065708883668e-10\naF3.0211663667865075e-10\naF1.7477222427619131e-10\naF4.4238673757055846e-10\naF2.676296403742675e-10\naF-2.447279244693583e-10\naF1.509147457101597e-09\naF1.249354008936813e-10\naF4.074889697392728e-10\naF-2.2319623876426254e-10\naF-1.536307378246173e-10\naF2.0223797104953017e-10\naF-1.234458181438464e-09\naF-9.604586758912094e-10\naF-6.6314404146757645e-09\naF1.7270837707569437e-09\naF-4.0300699022009716e-09\naF2.201145958038549e-09\naF1.641970954308228e-09\naF3.4156053319612874e-10\naF2.8508198617358536e-10\naa(lp20\nF3.5989297686224235e-07\naF1.152365833691021e-08\naF7.458262661691747e-07\naF2.4678339154556636e-08\naF1.0968002814278386e-06\naF-1.9495156057623294e-10\naF2.2178219960535158e-05\naF1.9279308678552073e-06\naF1.4532103648995255e-06\naF4.512943232248047e-08\naF4.7580262145897684e-08\naF7.336189692517082e-07\naF6.150191965129345e-09\naF1.302544519112572e-07\naF3.8385097874558153e-08\naF-2.2734743799511007e-10\naF3.999875994742205e-07\naF1.777213211334753e-06\naF-2.4646012321090505e-08\naF8.126718034703377e-09\naF3.405605025797703e-09\naF2.7755406843540074e-08\naF2.037968543199413e-08\naF1.5839352470417632e-10\naF2.238767220476662e-08\naF-2.356370421210282e-10\naF5.705263862478911e-08\naF7.606896157814127e-10\naF4.096981157461571e-07\naF-2.6596938262483364e-08\naF-6.643837746466855e-11\naF4.060354883095297e-07\naF4.313258344648786e-07\naF-1.1032938451067968e-10\naF2.0464385731804965e-09\naF9.666259811087027e-08\naF-1.3637231614718658e-08\naF6.983069897265627e-08\naF6.073820484797314e-08\naF3.7058863593738775e-09\naF5.845279672880348e-08\naF3.922251771514775e-09\naF4.6934804692941363e-07\naF-1.1082644149438221e-08\naF1.2009008770008987e-09\naF1.367448144714919e-07\naF5.038162560035445e-08\naF5.432997634341573e-08\naF1.4438767153666523e-07\naF1.3517872499363377e-06\naF4.380805543510717e-07\naF7.339838151278295e-08\naF9.553638638595403e-08\naF5.0105137185843646e-08\naF-5.891517142559929e-07\naF2.391733589730075e-07\naF3.137315879761752e-08\naF8.873484417381844e-09\naa(lp21\nF5.9324600831863734e-08\naF1.1802391514829148e-08\naF7.536655213956999e-07\naF2.4011222507584557e-08\naF1.0675246407150177e-06\naF-1.3481955195289466e-08\naF1.9279308678552073e-06\naF2.1403688871306462e-05\naF4.0563439176925617e-07\naF4.361692708757994e-08\naF4.6215722629702126e-08\naF7.44957084272382e-08\naF6.223147832042667e-09\naF1.3226235403634625e-07\naF3.731073213856293e-08\naF1.0541196794366088e-09\naF4.0055246515494606e-07\naF1.6670552494805062e-06\naF-1.6709156876371354e-08\naF8.02830195394372e-09\naF1.1406394767230841e-08\naF2.6995301966769963e-08\naF2.714660679010271e-08\naF1.669447044590195e-10\naF2.1778474752689723e-08\naF-2.063703867330763e-10\naF3.5931394266031826e-07\naF2.1954853005663693e-09\naF4.1172116751623824e-07\naF-5.352206375019823e-07\naF-4.244545276164789e-11\naF1.5591510274648415e-06\naF4.3064697417742306e-07\naF-8.981150962747372e-11\naF3.2709438291785387e-09\naF2.9179979368043294e-07\naF-2.1355787642543623e-10\naF7.028241283063228e-08\naF5.77548108932358e-08\naF5.10707133961083e-09\naF5.6437973750758786e-08\naF3.896812135930994e-09\naF4.9498505761063844e-08\naF-2.5834342881004375e-09\naF2.527704340357991e-09\naF1.3917788103023706e-07\naF5.108893251201694e-08\naF5.607999229111698e-08\naF1.471259443565639e-07\naF1.2934111790901222e-06\naF4.3614879579936577e-07\naF7.498362465177239e-07\naF9.65218055147741e-08\naF4.871915977124245e-07\naF-2.1640813800889542e-08\naF9.616644698492877e-08\naF3.034477230192548e-08\naF9.04580289209404e-09\naa(lp22\nF3.2990923727318073e-07\naF1.6561512995680426e-08\naF4.126627936724755e-07\naF3.635951411677312e-08\naF4.318121920025958e-07\naF1.6767380185127458e-11\naF1.4532103648995255e-06\naF4.0563439176925617e-07\naF2.4456230541001543e-05\naF3.704623679631567e-08\naF6.937847277968322e-08\naF6.700459559049101e-07\naF1.1017484662098431e-08\naF1.933991321637145e-07\naF5.528521442072649e-08\naF-3.173119384730134e-09\naF2.2424322952262428e-06\naF3.9846693126206133e-07\naF1.1166026217555235e-08\naF1.3021306975253874e-08\naF2.7646502811787145e-08\naF3.9387427139412664e-08\naF3.94339276027094e-08\naF2.9578400451904725e-10\naF7.379423145329156e-08\naF-7.42816271503254e-11\naF6.095722676041771e-08\naF2.24860108225976e-10\naF9.907396508064157e-07\naF7.961412972993614e-09\naF1.447124823876391e-10\naF2.3795246406104125e-06\naF1.3656317232413742e-06\naF3.930617114816797e-11\naF-2.9305869592563746e-09\naF1.69838814608197e-07\naF-1.217716999343745e-08\naF7.999540778863084e-08\naF2.154332962673488e-08\naF2.1714679820690007e-09\naF4.711657704598656e-08\naF8.494991005897764e-09\naF4.202884783737044e-07\naF1.5463119522966012e-08\naF-1.1925649992914179e-09\naF1.976871258046837e-07\naF4.917187869012645e-08\naF5.9067869241721284e-08\naF1.9997838626123906e-07\naF4.376847443025664e-07\naF1.64938588691841e-06\naF8.381909699648494e-08\naF1.6989433713528112e-07\naF4.8796971760137985e-08\naF-4.890891264238524e-07\naF3.045422265820822e-07\naF2.643644889474861e-08\naF1.4068323875548948e-08\naa(lp23\nF8.748237989979023e-10\naF3.783453532813891e-09\naF2.6396872303361075e-08\naF6.8552259572072785e-09\naF3.2025069293324673e-08\naF4.038384006394084e-10\naF4.512943232248047e-08\naF4.361692708757994e-08\naF3.704623679631567e-08\naF2.4664876930519376e-08\naF1.711416501942435e-08\naF2.1638555478645123e-09\naF2.4267098979278945e-09\naF3.8367000635108085e-09\naF1.280395261950626e-08\naF-6.523606877218173e-10\naF3.461365048601849e-08\naF4.135095343576655e-08\naF4.38659895092511e-09\naF2.271481708765927e-09\naF2.9103026024558055e-09\naF8.634080540115914e-09\naF3.572303314275994e-09\naF4.3632008082323046e-10\naF6.8438496782507516e-09\naF3.7751757930869143e-10\naF8.458512908733505e-10\naF1.3574527869044957e-09\naF2.3311676813658423e-08\naF3.925059627734163e-09\naF4.371954748563963e-10\naF3.6128373335137844e-08\naF2.7150686836342434e-08\naF3.97288014676595e-10\naF5.614498635939294e-10\naF6.2400179485352855e-09\naF3.895979877943432e-10\naF1.6191278339107811e-09\naF8.133885881476316e-09\naF9.320148606742768e-10\naF2.106338908757279e-08\naF2.0888260050606704e-09\naF3.023535980558258e-09\naF2.4878151224518303e-09\naF-1.9524294626190075e-11\naF3.3608825074770535e-09\naF3.06655591350085e-09\naF7.432858867455862e-10\naF3.0312550617701178e-09\naF3.648467520737333e-08\naF3.0232730353565274e-08\naF1.9851086178747237e-09\naF5.979673067921557e-09\naF3.046449610986045e-09\naF3.496318132336935e-09\naF6.3414314704962656e-09\naF1.0337534257106731e-08\naF3.1473571933372555e-09\naa(lp24\nF1.8226056348835057e-09\naF1.0732057944059661e-08\naF2.856848503697388e-08\naF1.2090591465405129e-08\naF3.395344548622082e-08\naF4.546795529494047e-10\naF4.7580262145897684e-08\naF4.6215722629702126e-08\naF6.937847277968322e-08\naF1.711416501942435e-08\naF5.4286303678977826e-08\naF6.8904995822210005e-09\naF6.563873026476761e-09\naF1.7694611969975477e-08\naF2.3690631246372458e-08\naF4.101718344966821e-10\naF6.434356019890524e-08\naF4.388822414829994e-08\naF9.185296131387268e-09\naF5.8330039512828194e-09\naF4.042778861032605e-09\naF1.5296929690781314e-08\naF4.364139651060344e-09\naF4.988751580742781e-10\naF1.1780457279420225e-08\naF4.3967709886881653e-10\naF1.875849932837421e-09\naF2.46555669149126e-09\naF4.210313696108989e-08\naF8.82081491614172e-09\naF4.851732026488138e-10\naF6.74477063135885e-08\naF5.003690603639625e-08\naF4.568461049766177e-10\naF7.826020454045002e-10\naF2.3881603216230565e-08\naF4.4952471108136345e-10\naF5.8469900484992804e-09\naF8.473836518625298e-09\naF2.0011273405946393e-09\naF2.402263309084968e-08\naF5.492175368936538e-09\naF5.048910483321363e-09\naF4.124787151107968e-09\naF9.739514095689649e-10\naF1.5861094045462514e-08\naF5.230130284857828e-09\naF1.7241731068438025e-09\naF1.3595037957339226e-08\naF3.824884647785176e-08\naF5.624409079313276e-08\naF6.543086052758923e-09\naF2.3068073152127556e-08\naF5.135574340759164e-09\naF8.398956832675584e-09\naF2.4326993754388098e-08\naF1.0944085086789571e-08\naF8.79118088962229e-09\naa(lp25\nF2.728914946871992e-07\naF2.5784224825790185e-08\naF7.807367943178953e-08\naF5.504518105300835e-09\naF7.964862981113955e-08\naF-5.25721647760877e-10\naF7.336189692517082e-07\naF7.44957084272382e-08\naF6.700459559049101e-07\naF2.1638555478645123e-09\naF6.8904995822210005e-09\naF9.169535996033085e-06\naF2.20503765881981e-08\naF1.4119745004458462e-07\naF5.760645695196032e-09\naF1.8053599680280214e-09\naF8.126731478141964e-08\naF7.207263360752875e-08\naF-1.5117696984997067e-08\naF6.74847399570544e-08\naF3.012367460778181e-08\naF4.326863708114312e-09\naF3.64078914339953e-08\naF-2.8678042482516757e-10\naF3.5134581651958524e-09\naF-3.66095161554436e-10\naF8.977898525284133e-08\naF3.909922718206012e-09\naF8.441385047759896e-08\naF-1.2848001108257846e-08\naF-4.992759042163558e-10\naF8.432545268426865e-08\naF8.592468116094757e-08\naF-3.374773498206714e-10\naF1.3636781118906986e-08\naF1.3644098872333557e-07\naF-7.151970685200426e-09\naF4.1403412506880453e-07\naF1.6403399788644455e-09\naF5.593822926440285e-09\naF2.371145297553619e-09\naF1.9035961435389205e-08\naF3.1914173920407956e-07\naF2.3882376266735455e-08\naF3.3103346349745755e-09\naF1.3818877693256562e-07\naF5.20857030458105e-08\naF8.833820980817684e-08\naF1.3164851153779915e-07\naF7.912307831792922e-08\naF8.628290829989373e-08\naF4.263425610521444e-07\naF1.333717468237378e-07\naF5.277825087110793e-08\naF-3.816476755870113e-07\naF1.7729232415290692e-07\naF1.8380906091245063e-09\naF2.4718333308622582e-08\naa(lp26\nF1.2091739167965435e-08\naF3.5899588605578164e-08\naF8.016555495008965e-09\naF3.84787727800866e-09\naF8.464484566738766e-09\naF2.7237245207550066e-10\naF6.150191965129345e-09\naF6.223147832042667e-09\naF1.1017484662098431e-08\naF2.4267098979278945e-09\naF6.563873026476761e-09\naF2.20503765881981e-08\naF4.3240947539981885e-08\naF1.045967449747222e-07\naF5.27989775132233e-09\naF1.335749219735496e-08\naF1.0439904267213478e-08\naF5.954126457989419e-09\naF5.837102974856536e-08\naF2.2342004440023068e-08\naF4.928794061360095e-08\naF3.862809647906369e-09\naF4.6847998577601696e-08\naF2.634684307772667e-10\naF3.2276281363919134e-09\naF2.2123531312108653e-10\naF1.1733814659744653e-08\naF1.3571832205744887e-08\naF1.0930542392297374e-08\naF5.813194582192854e-08\naF2.9553664838406743e-10\naF1.0928815911393881e-08\naF1.1501187597144811e-08\naF2.3551316430659417e-10\naF1.1974205165441439e-08\naF1.2429036897282003e-07\naF2.629187724773285e-10\naF1.9526869292530297e-08\naF1.914505926584943e-09\naF1.4062904952216742e-08\naF2.5918308261239933e-09\naF2.185390849977183e-08\naF2.3005503446340285e-09\naF5.165785825480819e-08\naF1.3859944635010233e-08\naF9.732353135431849e-08\naF2.46185567156531e-09\naF1.1283459093746286e-08\naF8.59836885156357e-08\naF8.421848970682432e-09\naF1.175161290180607e-08\naF2.093346009491796e-08\naF1.2339302147450502e-07\naF2.3903990279869587e-09\naF5.8166005013423915e-08\naF1.2539446377346464e-07\naF2.1095117378576626e-09\naF3.1379580874270336e-08\naa(lp27\nF8.906354413144766e-08\naF1.4129326647942349e-07\naF1.8227487322881666e-07\naF1.2029234076431005e-08\naF1.6028822145340987e-07\naF5.298476484123832e-10\naF1.302544519112572e-07\naF1.3226235403634625e-07\naF1.933991321637145e-07\naF3.8367000635108085e-09\naF1.7694611969975477e-08\naF1.4119745004458462e-07\naF1.045967449747222e-07\naF1.7794769082102056e-05\naF1.5072187962530414e-08\naF3.823171530762502e-08\naF1.9740605223952796e-07\naF1.3453784801691153e-07\naF4.356816605939973e-07\naF9.433201409425887e-08\naF4.4171587582937324e-07\naF1.1554724931112284e-08\naF4.3921924577984666e-07\naF5.093384331161775e-10\naF1.0034578739680795e-08\naF-5.069658195570581e-09\naF9.021502665471052e-08\naF4.492093004283503e-08\naF2.368869090894657e-07\naF4.2542569692655343e-07\naF6.303917850613121e-10\naF1.9505924265990733e-07\naF2.1577491422165208e-07\naF4.1709755085865285e-10\naF2.8576385024919558e-08\naF3.5187499938434676e-06\naF4.748284423018708e-10\naF1.2794437873334397e-07\naF5.0173253725024045e-09\naF4.425581895505452e-08\naF2.2618746994087698e-09\naF2.2212184961209083e-07\naF1.0851045308002882e-08\naF5.294219736818077e-07\naF4.16560102646506e-08\naF3.362605831399295e-06\naF1.2361147576785948e-08\naF9.17178962784864e-08\naF3.019006920013579e-06\naF5.819114810058052e-07\naF6.254823036513921e-07\naF1.3538426406007133e-07\naF3.5927000615437516e-06\naF1.1611216880358597e-08\naF4.2178701906276663e-07\naF3.4781258466578614e-06\naF4.7252605001245995e-09\naF1.2663574749266968e-07\naa(lp28\nF2.0970983907801204e-09\naF7.926342504036905e-09\naF2.2932419678000486e-08\naF9.936689471746866e-09\naF2.7321960649316156e-08\naF4.109455239459833e-10\naF3.8385097874558153e-08\naF3.731073213856293e-08\naF5.528521442072649e-08\naF1.280395261950626e-08\naF2.3690631246372458e-08\naF5.760645695196032e-09\naF5.27989775132233e-09\naF1.5072187962530414e-08\naF2.8875164018713745e-08\naF1.6767677220517588e-10\naF5.139698099230056e-08\naF3.546758932552973e-08\naF8.747888300390187e-09\naF4.9185234283522445e-09\naF4.258986399239375e-09\naF1.1898545998538028e-08\naF4.469582192526445e-09\naF4.4762791680194214e-10\naF9.35231951697509e-09\naF3.8818826333049734e-10\naF2.143029349812619e-09\naF2.0997922674832863e-09\naF3.361439441688654e-08\naF8.421617661055367e-09\naF4.4204993706783315e-10\naF5.380272245053516e-08\naF3.993846524503609e-08\naF4.074377086436232e-10\naF7.314251646167759e-10\naF2.033689328127438e-08\naF4.01625176010239e-10\naF5.014289007916137e-09\naF6.800355113505097e-09\naF1.7072252230072725e-09\naF1.7333798809973896e-08\naF4.541444942620741e-09\naF4.091079207950544e-09\naF4.342963164520015e-09\naF7.795723011402494e-10\naF1.3614596675870435e-08\naF4.219124124866433e-09\naF2.042287765914381e-09\naF1.1748902695325536e-08\naF3.0807324062670714e-08\naF4.4868756024303054e-08\naF5.521195973842374e-09\naF1.977773632507154e-08\naF4.152013982749216e-09\naF8.055912035957263e-09\naF2.063304602849232e-08\naF8.572255074614372e-09\naF6.731055070083439e-09\naa(lp29\nF1.258023643945645e-07\naF2.43733159735388e-08\naF2.1334196697494532e-08\naF1.457288269270582e-09\naF1.938148501007689e-08\naF5.051012354089106e-11\naF-2.2734743799511007e-10\naF1.0541196794366088e-09\naF-3.173119384730134e-09\naF-6.523606877218173e-10\naF4.101718344966821e-10\naF1.8053599680280214e-09\naF1.335749219735496e-08\naF3.823171530762502e-08\naF1.6767677220517588e-10\naF4.788593690366138e-07\naF-9.146967427346088e-10\naF2.441331361857681e-09\naF7.702308576914503e-07\naF8.848668473629041e-09\naF6.788927782532351e-07\naF3.7870710145019144e-11\naF6.47756028265614e-07\naF-1.479541479007545e-11\naF7.266035606229477e-11\naF5.088044209003911e-12\naF1.2312336256204887e-07\naF1.9126052439301622e-07\naF2.0322833249041906e-08\naF7.681250705962634e-07\naF2.3622527884930185e-11\naF-2.1087771779191615e-09\naF1.8026239328570164e-08\naF-8.648729694549422e-12\naF1.4739985389850704e-07\naF2.5506886951782734e-08\naF6.895062268840253e-11\naF4.107984814851841e-09\naF-1.5572839449953422e-10\naF2.0384734642121566e-07\naF-1.2291702286380056e-09\naF1.1041835458519378e-08\naF7.325408687901341e-10\naF7.098302650358581e-07\naF2.19825277042215e-07\naF3.9078744677502836e-08\naF1.6770063269258062e-09\naF1.2042369807298606e-07\naF4.04661736022252e-08\naF1.6316645190214502e-08\naF1.4704905212649284e-08\naF2.836170665336803e-09\naF2.5227605815368482e-08\naF1.2067097537821696e-09\naF7.7165342970226e-07\naF2.5829960266127218e-08\naF-3.0277511886938585e-10\naF1.904681317403022e-08\naa(lp30\nF5.948597757601491e-08\naF1.6156900292110527e-08\naF4.1484407301118177e-07\naF3.389091126553822e-08\naF4.266895587269967e-07\naF1.0122148687106383e-10\naF3.999875994742205e-07\naF4.0055246515494606e-07\naF2.2424322952262428e-06\naF3.461365048601849e-08\naF6.434356019890524e-08\naF8.126731478141964e-08\naF1.0439904267213478e-08\naF1.9740605223952796e-07\naF5.139698099230056e-08\naF-9.146967427346088e-10\naF2.2986989440338865e-05\naF1.4737603022892052e-06\naF-4.144549379262619e-07\naF1.2068814838734555e-08\naF4.680887855368678e-08\naF3.6696680439429667e-08\naF5.5521989509065834e-08\naF3.2563922918009347e-10\naF6.774623498266694e-08\naF1.2905929855644181e-12\naF5.992782454224641e-08\naF2.6581600177739556e-09\naF1.013190062682278e-06\naF2.5977136673968944e-08\naF-1.13631670805673e-08\naF2.1313667931595935e-06\naF1.3286228177148015e-06\naF9.690856308103664e-11\naF-1.6464075949040587e-09\naF1.7103465415821063e-07\naF6.820817683781309e-11\naF6.344653948242301e-07\naF2.01451283388124e-08\naF4.366999129576402e-09\naF4.386970189867777e-08\naF7.880318120925407e-09\naF4.610521843732804e-08\naF3.5604588362258106e-08\naF1.0420440566331643e-09\naF2.0295448271296953e-07\naF4.1416040022949724e-07\naF2.853530435767742e-07\naF2.0633863378502637e-07\naF4.291654703798441e-07\naF1.5598662594340309e-06\naF8.078976579615282e-08\naF3.165020476717487e-07\naF4.7508559553924866e-08\naF2.261877932042534e-08\naF1.68848103474024e-07\naF2.4766409775236188e-08\naF1.3550391677542612e-08\naa(lp31\nF5.7409605800608275e-08\naF1.1670862337351716e-08\naF7.622505528220888e-07\naF2.2834252025761874e-08\naF1.0394464219744541e-06\naF-1.5189050692227149e-10\naF1.777213211334753e-06\naF1.6670552494805062e-06\naF3.9846693126206133e-07\naF4.135095343576655e-08\naF4.388822414829994e-08\naF7.207263360752875e-08\naF5.954126457989419e-09\naF1.3453784801691153e-07\naF3.546758932552973e-08\naF2.441331361857681e-09\naF1.4737603022892052e-06\naF2.0677412231792805e-05\naF-5.085333994240606e-07\naF7.467186006754482e-09\naF2.3103086201867098e-08\naF2.5678486745656626e-08\naF3.691371048561093e-08\naF1.44548583703261e-10\naF2.0649827387582746e-08\naF-1.9705408953600932e-10\naF5.6898591717978125e-08\naF3.7002210661762777e-09\naF4.112148357227308e-07\naF-8.107309154719105e-09\naF-1.2826489128299985e-08\naF3.9937923640524984e-07\naF4.254729166974951e-07\naF-9.313593802547328e-11\naF3.658645078412507e-09\naF9.786673025557913e-08\naF-1.9636144423618632e-10\naF6.958386748356382e-07\naF5.363761592081069e-08\naF6.346058726146123e-09\naF5.345245894349924e-08\naF3.6090172221130743e-09\naF4.8351406445052e-08\naF9.787451749203383e-09\naF3.835908846253435e-09\naF1.4213237408682575e-07\naF4.630775438348826e-07\naF3.097203698822777e-07\naF1.502456457456931e-07\naF1.2343573954131258e-06\naF4.286320875092449e-07\naF7.131874370008177e-08\naF2.5133891518132557e-07\naF4.9551542099118504e-08\naF-1.0989436147769318e-08\naF9.632944887718592e-08\naF2.8778789138499636e-08\naF8.833406810574896e-09\naa(lp32\nF6.410526166487658e-07\naF8.152718186576461e-08\naF-1.3889052214489241e-08\naF7.151885314954635e-09\naF-4.101298041333471e-08\naF2.3585707149235346e-09\naF-2.4646012321090505e-08\naF-1.6709156876371354e-08\naF1.1166026217555235e-08\naF4.38659895092511e-09\naF9.185296131387268e-09\naF-1.5117696984997067e-08\naF5.837102974856536e-08\naF4.356816605939973e-07\naF8.747888300390187e-09\naF7.702308576914503e-07\naF-4.144549379262619e-07\naF-5.085333994240606e-07\naF6.195091742705048e-05\naF4.895698498134897e-08\naF1.309104605434612e-05\naF7.513384368391777e-09\naF1.1837280468510889e-05\naF1.729801347743924e-09\naF6.90805829616123e-09\naF1.9231243011510437e-09\naF6.34571374915937e-07\naF2.0354224856503423e-06\naF3.057203464417744e-08\naF1.775394201039806e-05\naF6.216272142335465e-09\naF1.8312896676792583e-08\naF6.570045903216713e-09\naF1.8022086032847056e-09\naF6.217272586061245e-07\naF4.3331845840808505e-07\naF2.4165260091180753e-09\naF-2.8718434225207e-07\naF6.002841558359207e-09\naF7.691676436385739e-07\naF9.542946998650836e-10\naF5.283416282419854e-08\naF-2.6020316338713185e-08\naF1.3994465404649093e-05\naF7.781365485816208e-07\naF4.269995959324738e-07\naF-2.0927057470982413e-07\naF5.213396086504945e-07\naF4.3144620808748487e-07\naF-6.65071726971102e-08\naF-1.6294560323692387e-08\naF-7.013920760093884e-09\naF4.089488219762567e-07\naF-2.0634766704680558e-08\naF1.781426157337687e-05\naF4.329365211538232e-07\naF5.905553412183817e-09\naF7.194268538784513e-08\naa(lp33\nF1.6153701715737382e-08\naF2.7564820554514507e-08\naF8.170895322628795e-09\naF5.10137121589669e-09\naF9.019737352761601e-09\naF2.492653742425572e-10\naF8.126718034703377e-09\naF8.02830195394372e-09\naF1.3021306975253874e-08\naF2.271481708765927e-09\naF5.8330039512828194e-09\naF6.74847399570544e-08\naF2.2342004440023068e-08\naF9.433201409425887e-08\naF4.9185234283522445e-09\naF8.848668473629041e-09\naF1.2068814838734555e-08\naF7.467186006754482e-09\naF4.895698498134897e-08\naF4.7465418469608866e-08\naF4.179746667089423e-08\naF3.7826160592454075e-09\naF3.9036041202966746e-08\naF2.5862341059675593e-10\naF3.235087653222155e-09\naF2.168796077160167e-10\naF1.5771450794530974e-08\naF1.2043734192266415e-08\naF1.1371816643443926e-08\naF4.933919967382681e-08\naF2.701337593996015e-10\naF1.2796899666419526e-08\naF1.2198969697574137e-08\naF2.3128743398447647e-10\naF1.711291026838313e-08\naF1.1213975788063555e-07\naF2.4278522466050566e-10\naF5.835356743966504e-08\naF1.8565958653434459e-09\naF1.1798692480543235e-08\naF2.35988377655127e-09\naF2.001847704892671e-08\naF2.06302438161486e-09\naF4.40680892075313e-08\naF1.0245798173089781e-08\naF8.763228817648839e-08\naF2.231435712153587e-09\naF1.527495744400205e-08\naF7.718396543472515e-08\naF9.310635281400805e-09\naF1.271357881342486e-08\naF6.337158364538822e-08\naF1.1094830291415968e-07\naF2.1547159541706212e-09\naF4.971169793136506e-08\naF1.1337097115976042e-07\naF2.0288528129995786e-09\naF2.5615465486443975e-08\naa(lp34\nF6.081051559807428e-07\naF7.004245316777912e-08\naF7.337879880824548e-09\naF3.1038487451879887e-09\naF-1.1214228239603072e-06\naF1.4188315410726169e-09\naF3.405605025797703e-09\naF1.1406394767230841e-08\naF2.7646502811787145e-08\naF2.9103026024558055e-09\naF4.042778861032605e-09\naF3.012367460778181e-08\naF4.928794061360095e-08\naF4.4171587582937324e-07\naF4.258986399239375e-09\naF6.788927782532351e-07\naF4.680887855368678e-08\naF2.3103086201867098e-08\naF1.309104605434612e-05\naF4.179746667089423e-08\naF3.063606378141462e-05\naF4.131698723207743e-09\naF1.075185243827864e-05\naF1.3228383920709106e-09\naF3.7975252380256825e-09\naF1.3909650943569132e-09\naF6.035562180559472e-07\naF1.686959197743205e-06\naF4.5955372028865794e-08\naF1.2926919922242865e-05\naF1.4268596231548922e-09\naF3.503310767174481e-08\naF-9.192276176906603e-07\naF3.632890873078344e-09\naF5.530119564857917e-07\naF3.963084472358418e-07\naF1.4301080101417698e-09\naF4.038149486560285e-08\naF4.3879691112247435e-09\naF6.716125594295157e-07\naF-1.1302141833662996e-10\naF4.482221024594064e-08\naF-2.5025719165207336e-10\naF1.1917391178220661e-05\naF6.820576498637885e-07\naF4.91721130425109e-07\naF6.249583451616066e-09\naF6.018391066323376e-07\naF4.4903111907179375e-07\naF-2.6005428361448958e-08\naF1.4336940085314646e-08\naF3.51455610645836e-08\naF4.057347743601867e-07\naF2.9643217142485575e-09\naF1.28878568011028e-05\naF3.941533475499993e-07\naF4.5029834304530765e-09\naF6.145231157974175e-08\naa(lp35\nF1.9686478862301758e-09\naF5.255268291535548e-09\naF1.6401903660192046e-08\naF7.405958998906089e-09\naF1.9635791417909063e-08\naF3.4416521363683943e-10\naF2.7755406843540074e-08\naF2.6995301966769963e-08\naF3.9387427139412664e-08\naF8.634080540115914e-09\naF1.5296929690781314e-08\naF4.326863708114312e-09\naF3.862809647906369e-09\naF1.1554724931112284e-08\naF1.1898545998538028e-08\naF3.7870710145019144e-11\naF3.6696680439429667e-08\naF2.5678486745656626e-08\naF7.513384368391777e-09\naF3.7826160592454075e-09\naF4.131698723207743e-09\naF1.3696048085364867e-08\naF4.284785830562693e-09\naF3.7135292583350236e-10\naF6.719596925780196e-09\naF3.1863425258120787e-10\naF2.0001072416861946e-09\naF1.6622474217049657e-09\naF2.3898452718777338e-08\naF7.249353810934789e-09\naF3.7213709981824265e-10\naF3.837012748076006e-08\naF2.842551823594415e-08\naF3.3694738238741584e-10\naF6.309192323796432e-10\naF1.5583926993162792e-08\naF3.332590790771484e-10\naF3.847830565058711e-09\naF4.964677315677674e-09\naF1.3528273066659036e-09\naF1.1170803627043333e-08\naF3.419533332267706e-09\naF3.0009767525270545e-09\naF4.179704624409438e-09\naF5.996816386170462e-10\naF1.0512995235402642e-08\naF3.0757671265868988e-09\naF1.936546632996266e-09\naF9.134721441413496e-09\naF2.21883911683336e-08\naF3.194089783173838e-08\naF4.180500610341258e-09\naF1.524546106462759e-08\naF3.0369487535674695e-09\naF6.9611185793651806e-09\naF1.5753676833224612e-08\naF6.095330815856182e-09\naF4.661440123096086e-09\naa(lp36\nF5.884504561400892e-07\naF6.710883516620312e-08\naF-1.0782718711168872e-06\naF2.9411912741643526e-09\naF-9.755942672349418e-09\naF1.3525693340818155e-09\naF2.037968543199413e-08\naF2.714660679010271e-08\naF3.94339276027094e-08\naF3.572303314275994e-09\naF4.364139651060344e-09\naF3.64078914339953e-08\naF4.6847998577601696e-08\naF4.3921924577984666e-07\naF4.469582192526445e-09\naF6.47756028265614e-07\naF5.5521989509065834e-08\naF3.691371048561093e-08\naF1.1837280468510889e-05\naF3.9036041202966746e-08\naF1.075185243827864e-05\naF4.284785830562693e-09\naF2.6899939037806235e-05\naF2.7220955507115285e-09\naF3.774861396602619e-09\naF1.384242929703288e-09\naF5.847255774907016e-07\naF1.563334309273275e-06\naF-8.669620046633485e-07\naF1.1677180034064625e-05\naF1.36903311244343e-09\naF4.5735907204135536e-08\naF2.5690402990906625e-08\naF1.3539460653373813e-09\naF5.260019640449486e-07\naF4.0974599374983353e-07\naF1.350867550991217e-09\naF4.583208853314092e-08\naF4.712079580434788e-09\naF6.387239089327875e-07\naF8.905247532611294e-10\naF4.237138090569366e-08\naF3.449718342326452e-09\naF1.1091798519727494e-05\naF6.496216173483809e-07\naF4.362554087620616e-07\naF9.223333443875142e-09\naF5.838709480006904e-07\naF8.380936175381553e-07\naF-1.8061806560129303e-08\naF1.768086679307901e-08\naF4.086113820698584e-08\naF4.195645416114582e-07\naF6.211445152948251e-09\naF1.1628842011439825e-05\naF4.068775744005641e-07\naF4.933555569536547e-09\naF5.872641180873024e-08\naa(lp37\nF-4.865620273764591e-11\naF2.7356191478694297e-10\naF-1.7938108653618506e-08\naF3.559345284586915e-10\naF-8.347771761285646e-10\naF1.7785182549737326e-10\naF1.5839352470417632e-10\naF1.669447044590195e-10\naF2.9578400451904725e-10\naF4.3632008082323046e-10\naF4.988751580742781e-10\naF-2.8678042482516757e-10\naF2.634684307772667e-10\naF5.093384331161775e-10\naF4.4762791680194214e-10\naF-1.479541479007545e-11\naF3.2563922918009347e-10\naF1.44548583703261e-10\naF1.729801347743924e-09\naF2.5862341059675593e-10\naF1.3228383920709106e-09\naF3.7135292583350236e-10\naF2.7220955507115285e-09\naF3.9415437070418015e-10\naF3.2404321683988057e-10\naF1.5986154667955067e-10\naF-3.2620822551727545e-11\naF1.7638288886409906e-10\naF-1.6555268967337213e-08\naF1.6322186772502627e-09\naF1.8193561395525776e-10\naF3.225319838531825e-10\naF-6.154980914906326e-10\naF1.6235668382192036e-10\naF1.4170380641026998e-10\naF1.1557001589524179e-09\naF1.7637942350497507e-10\naF-2.66859654539469e-10\naF3.188746213552584e-10\naF1.2360753346493883e-10\naF4.830354389591222e-10\naF2.520241174106681e-10\naF-1.2198204739870075e-10\naF1.3254905131406192e-09\naF6.208821082733624e-11\naF4.543621656328325e-10\naF-1.1312101784256116e-10\naF-1.1010530786642126e-11\naF-6.445107338127314e-09\naF-6.702175608472036e-10\naF-4.679693457517653e-10\naF-2.6936198427326087e-10\naF1.1841964905897107e-09\naF-1.1296686550195635e-10\naF1.5885141550335311e-09\naF1.138804291073363e-09\naF3.6480190239983377e-10\naF2.743973595992765e-10\naa(lp38\nF1.8116997548331811e-09\naF4.200574440035713e-09\naF1.4649322782040524e-08\naF6.133759551723006e-09\naF1.721798716895377e-08\naF3.050921765863159e-10\naF2.238767220476662e-08\naF2.1778474752689723e-08\naF7.379423145329156e-08\naF6.8438496782507516e-09\naF1.1780457279420225e-08\naF3.5134581651958524e-09\naF3.2276281363919134e-09\naF1.0034578739680795e-08\naF9.35231951697509e-09\naF7.266035606229477e-11\naF6.774623498266694e-08\naF2.0649827387582746e-08\naF6.90805829616123e-09\naF3.235087653222155e-09\naF3.7975252380256825e-09\naF6.719596925780196e-09\naF3.774861396602619e-09\naF3.2404321683988057e-10\naF8.999332252525987e-09\naF2.7686053698924743e-10\naF1.8476673625003934e-09\naF1.495281531763205e-09\naF4.375584271844509e-08\naF6.6587955363364996e-09\naF3.301881738268988e-10\naF7.137515130305619e-08\naF5.583889937128899e-08\naF2.929642198505125e-10\naF6.114388216682777e-10\naF1.3001497948471363e-08\naF2.949769936896338e-10\naF3.1866961281983796e-09\naF4.1012595275879605e-09\naF1.227519314678886e-09\naF8.64578138620107e-09\naF2.899598702331744e-09\naF2.3728518505050445e-09\naF3.921006429087382e-09\naF5.774886664845707e-10\naF9.222357374977592e-09\naF2.4486526517781457e-09\naF1.795788843012273e-09\naF8.12551212072219e-09\naF1.8965431336167514e-08\naF6.397697953056166e-08\naF3.4376564324152656e-09\naF1.2716817449976127e-08\naF2.420242550026549e-09\naF6.431880106967852e-09\naF1.3154088140604853e-08\naF4.959640803023978e-09\naF3.8018819911359635e-09\naa(lp39\nF-7.987249500779688e-11\naF2.2879095271971886e-10\naF-1.1673850195014196e-09\naF2.9848033440684546e-10\naF-1.1042838283670373e-09\naF1.715856734707681e-10\naF-2.356370421210282e-10\naF-2.063703867330763e-10\naF-7.42816271503254e-11\naF3.7751757930869143e-10\naF4.3967709886881653e-10\naF-3.66095161554436e-10\naF2.2123531312108653e-10\naF-5.069658195570581e-09\naF3.8818826333049734e-10\naF5.088044209003911e-12\naF1.2905929855644181e-12\naF-1.9705408953600932e-10\naF1.9231243011510437e-09\naF2.168796077160167e-10\naF1.3909650943569132e-09\naF3.1863425258120787e-10\naF1.384242929703288e-09\naF1.5986154667955067e-10\naF2.7686053698924743e-10\naF3.7638172872029943e-10\naF-6.062642936754393e-11\naF1.8686334243320262e-10\naF-9.516518296534066e-10\naF1.8291656858173052e-09\naF1.7513782797260268e-10\naF-3.023316214906732e-11\naF-8.672937221112962e-10\naF1.5615014939601838e-10\naF1.5004048233659787e-10\naF1.044221310558398e-09\naF1.7044886857228479e-10\naF-3.353500611749206e-10\naF2.731296866779413e-10\naF1.2640896296413532e-10\naF4.216228247847969e-10\naF2.138757331920385e-10\naF-1.6278110226801653e-10\naF4.812349424571903e-09\naF7.349747283959876e-11\naF2.9436057895788525e-10\naF-1.483474422053953e-10\naF-3.3773799247675665e-11\naF1.858393193714174e-10\naF-1.8007853635311256e-08\naF-1.6317277255362042e-08\naF-3.444745681449499e-10\naF1.081972781194438e-09\naF-1.5155224896725656e-10\naF1.7965765864410595e-09\naF1.0257822427181868e-09\naF3.1422132527004307e-10\naF2.297345276938133e-10\naa(lp40\nF1.1047264353386786e-06\naF1.5355816020034115e-08\naF6.148728070342579e-08\naF2.3651155282674834e-09\naF6.130553090894359e-08\naF-3.2828763807137875e-09\naF5.705263862478911e-08\naF3.5931394266031826e-07\naF6.095722676041771e-08\naF8.458512908733505e-10\naF1.875849932837421e-09\naF8.977898525284133e-08\naF1.1733814659744653e-08\naF9.021502665471052e-08\naF2.143029349812619e-09\naF1.2312336256204887e-07\naF5.992782454224641e-08\naF5.6898591717978125e-08\naF6.34571374915937e-07\naF1.5771450794530974e-08\naF6.035562180559472e-07\naF2.0001072416861946e-09\naF5.847255774907016e-07\naF-3.2620822551727545e-11\naF1.8476673625003934e-09\naF-6.062642936754393e-11\naF8.9069848007565e-06\naF1.420274409541895e-07\naF6.38094465953506e-08\naF5.07259282990312e-07\naF-1.9155507220037758e-10\naF3.317342630318252e-07\naF6.414435131187662e-08\naF-5.6378079881535135e-11\naF4.5998402463918695e-07\naF1.0799629538124275e-07\naF-1.8816226214220569e-10\naF8.680505327802603e-08\naF1.2247344744299695e-09\naF1.4198223328665107e-07\naF6.548051458989402e-11\naF1.024475547606226e-08\naF3.2283387917299855e-08\naF6.216392129507615e-07\naF1.322586960090764e-07\naF9.28189256991813e-08\naF3.1764134116412405e-08\naF1.0647308661381239e-06\naF9.560466132101752e-08\naF5.870660646585143e-08\naF6.235869397538563e-08\naF2.564495113860513e-07\naF6.997284428958773e-08\naF1.4032302027819278e-07\naF6.325651268090668e-07\naF7.097190489279589e-08\naF1.1474698225684032e-09\naF1.4028284622554972e-08\naa(lp41\nF1.4475357659796603e-07\naF2.0276327362068334e-08\naF1.8617198283308315e-08\naF2.2984023948958454e-09\naF1.613999771419614e-08\naF2.412873458840655e-10\naF7.606896157814127e-10\naF2.1954853005663693e-09\naF2.24860108225976e-10\naF1.3574527869044957e-09\naF2.46555669149126e-09\naF3.909922718206012e-09\naF1.3571832205744887e-08\naF4.492093004283503e-08\naF2.0997922674832863e-09\naF1.9126052439301622e-07\naF2.6581600177739556e-09\naF3.7002210661762777e-09\naF2.0354224856503423e-06\naF1.2043734192266415e-08\naF1.686959197743205e-06\naF1.6622474217049657e-09\naF1.563334309273275e-06\naF1.7638288886409906e-10\naF1.495281531763205e-09\naF1.8686334243320262e-10\naF1.420274409541895e-07\naF3.7652715268950233e-07\naF1.900455372002293e-08\naF2.023549810771339e-06\naF2.2570780600566983e-10\naF1.3693742419123116e-09\naF1.668235783397256e-08\naF1.7365942414002733e-10\naF1.599595522138374e-07\naF3.405517866632919e-08\naF2.593132841643844e-10\naF6.184561976866662e-09\naF1.258133846760544e-09\naF1.8779863384372072e-07\naF9.88552804260734e-10\naF1.202160556324159e-08\naF1.0654715939913045e-09\naF1.7828065429868676e-06\naF1.911621081522112e-07\naF4.504115816205449e-08\naF2.4659133675846944e-09\naF1.3938709639309257e-07\naF4.5062679329291766e-08\naF1.198526732304356e-08\naF1.2729088705965618e-08\naF5.017063568684763e-09\naF3.386914826826737e-08\naF1.7803281392165336e-09\naF2.0277336282742617e-06\naF3.4534361350089036e-08\naF1.3352327715506178e-09\naF1.7205524198386395e-08\naa(lp42\nF6.481613183234548e-08\naF1.9650425418988524e-08\naF3.7333893931719312e-06\naF2.2587431716368408e-08\naF5.072493830188809e-07\naF-1.1576254144348042e-09\naF4.096981157461571e-07\naF4.1172116751623824e-07\naF9.907396508064157e-07\naF2.3311676813658423e-08\naF4.210313696108989e-08\naF8.441385047759896e-08\naF1.0930542392297374e-08\naF2.368869090894657e-07\naF3.361439441688654e-08\naF2.0322833249041906e-08\naF1.013190062682278e-06\naF4.112148357227308e-07\naF3.057203464417744e-08\naF1.1371816643443926e-08\naF4.5955372028865794e-08\naF2.3898452718777338e-08\naF-8.669620046633485e-07\naF-1.6555268967337213e-08\naF4.375584271844509e-08\naF-9.516518296534066e-10\naF6.38094465953506e-08\naF1.900455372002293e-08\naF1.5855186848567295e-05\naF2.928465550401869e-08\naF-1.0888516048069632e-09\naF1.000383274316916e-06\naF1.2983066862034133e-06\naF-9.098730286995591e-10\naF7.000412223879212e-09\naF1.8098779736991433e-07\naF-1.199652574805437e-09\naF8.008404230374036e-08\naF1.4655432581503876e-08\naF2.2753347433964787e-08\naF2.9701000064509747e-08\naF8.889341821896911e-09\naF4.5011073534442914e-08\naF4.265881716508947e-08\naF2.101586719973535e-08\naF2.4310177996862553e-07\naF4.6449067032636695e-08\naF6.159099725773507e-08\naF8.842505894065511e-07\naF4.906458054449989e-07\naF1.2841659265175214e-06\naF8.249721292384936e-08\naF1.8103014491985747e-07\naF4.5470631941272664e-08\naF2.6283094033075804e-08\naF1.792305600578432e-07\naF1.6491865104112257e-08\naF1.5450317637540568e-08\naa(lp43\nF6.386143272386159e-07\naF8.096884259302238e-08\naF-1.3121128197256872e-08\naF6.92948057644251e-09\naF-4.0388616787102695e-08\naF6.0611869053953315e-09\naF-2.6596938262483364e-08\naF-5.352206375019823e-07\naF7.961412972993614e-09\naF3.925059627734163e-09\naF8.82081491614172e-09\naF-1.2848001108257846e-08\naF5.813194582192854e-08\naF4.2542569692655343e-07\naF8.421617661055367e-09\naF7.681250705962634e-07\naF2.5977136673968944e-08\naF-8.107309154719105e-09\naF1.775394201039806e-05\naF4.933919967382681e-08\naF1.2926919922242865e-05\naF7.249353810934789e-09\naF1.1677180034064625e-05\naF1.6322186772502627e-09\naF6.6587955363364996e-09\naF1.8291656858173052e-09\naF5.07259282990312e-07\naF2.023549810771339e-06\naF2.928465550401869e-08\naF6.144688972292494e-05\naF2.2423519664433923e-09\naF-4.4540851096764134e-07\naF5.3581371614651234e-09\naF1.705876702971562e-09\naF6.20423400119335e-07\naF3.74237245310071e-07\naF2.299912629186427e-09\naF1.0929980748833955e-09\naF5.677980971502945e-09\naF7.668569379363852e-07\naF4.013173436681632e-10\naF5.2646315361606496e-08\naF-2.4134415763457797e-08\naF1.3837064727389183e-05\naF7.758701065526853e-07\naF4.1681785063248695e-07\naF-1.4749447838764669e-08\naF6.276727311960967e-07\naF4.203985317109118e-07\naF-6.672937571309942e-08\naF-1.811448967909333e-08\naF-3.071304252037939e-07\naF4.310738829908332e-07\naF-2.1903153239765669e-07\naF1.7727355114169283e-05\naF4.208867800565468e-07\naF5.5457220379505506e-09\naF7.151549734816066e-08\naa(lp44\nF-2.2229010760484546e-10\naF3.099015110997417e-10\naF-1.3548816513409384e-09\naF3.4975795770459195e-10\naF-1.2729662915448725e-09\naF1.9965430537148697e-10\naF-6.643837746466855e-11\naF-4.244545276164789e-11\naF1.447124823876391e-10\naF4.371954748563963e-10\naF4.851732026488138e-10\naF-4.992759042163558e-10\naF2.9553664838406743e-10\naF6.303917850613121e-10\naF4.4204993706783315e-10\naF2.3622527884930185e-11\naF-1.13631670805673e-08\naF-1.2826489128299985e-08\naF6.216272142335465e-09\naF2.701337593996015e-10\naF1.4268596231548922e-09\naF3.7213709981824265e-10\naF1.36903311244343e-09\naF1.8193561395525776e-10\naF3.301881738268988e-10\naF1.7513782797260268e-10\naF-1.9155507220037758e-10\naF2.2570780600566983e-10\naF-1.0888516048069632e-09\naF2.2423519664433923e-09\naF4.996463449813484e-10\naF1.863110973279616e-10\naF-9.874395397073506e-10\naF1.7755404189633498e-10\naF1.3184924535783498e-10\naF1.797025010420918e-09\naF1.9837784889542817e-10\naF-6.2092433970458545e-09\naF3.2752027683809376e-10\naF1.5579070542148993e-10\naF4.775252279869269e-10\naF2.9025190396130125e-10\naF-2.3281136696988167e-10\naF1.5110983752809885e-09\naF1.0204454175280919e-10\naF5.00104932906045e-10\naF-3.822352731336062e-09\naF-2.8287951470021214e-09\naF2.824578296122949e-10\naF-1.1300831752423034e-09\naF-8.562807613987421e-10\naF-4.683155583235582e-10\naF-7.823785034278766e-10\naF-2.1900802776913787e-10\naF2.19850675371847e-09\naF1.7703256430716755e-09\naF3.702302919504515e-10\naF3.100365494930059e-10\naa(lp45\nF6.184883183514419e-08\naF1.6609647770446406e-08\naF4.146493873607362e-07\naF3.5429074636048266e-08\naF4.3123689135113644e-07\naF-1.2069023025907707e-08\naF4.060354883095297e-07\naF1.5591510274648415e-06\naF2.3795246406104125e-06\naF3.6128373335137844e-08\naF6.74477063135885e-08\naF8.432545268426865e-08\naF1.0928815911393881e-08\naF1.9505924265990733e-07\naF5.380272245053516e-08\naF-2.1087771779191615e-09\naF2.1313667931595935e-06\naF3.9937923640524984e-07\naF1.8312896676792583e-08\naF1.2796899666419526e-08\naF3.503310767174481e-08\naF3.837012748076006e-08\naF4.5735907204135536e-08\naF3.225319838531825e-10\naF7.137515130305619e-08\naF-3.023316214906732e-11\naF3.317342630318252e-07\naF1.3693742419123116e-09\naF1.000383274316916e-06\naF-4.4540851096764134e-07\naF1.863110973279616e-10\naF2.3672910190055446e-05\naF1.3442615466308109e-06\naF7.618185130487836e-11\naF-1.9016963658865403e-09\naF3.512481644746095e-07\naF2.6844920361324868e-11\naF8.009022878969176e-08\naF2.105513090522525e-08\naF3.3259233151729416e-09\naF4.5877273954029585e-08\naF8.33545930894957e-09\naF4.773989157203437e-08\naF2.3214225992663452e-08\naF-8.615642655660138e-11\naF1.9985435790496583e-07\naF4.959784765366456e-08\naF6.038538000002771e-08\naF2.027512855957245e-07\naF4.359361460270003e-07\naF1.6017157814901456e-06\naF6.889251819293231e-07\naF1.7061633924955953e-07\naF4.3939164981332074e-07\naF1.1595691780185189e-08\naF1.6843710511649985e-07\naF2.5815896520673215e-08\naF1.4039748930767404e-08\naa(lp46\nF6.522398651609248e-08\naF1.9538544542735405e-08\naF5.098552558068427e-07\naF2.6696366665187686e-08\naF3.466847162070153e-06\naF-1.0766871554217519e-09\naF4.313258344648786e-07\naF4.3064697417742306e-07\naF1.3656317232413742e-06\naF2.7150686836342434e-08\naF5.003690603639625e-08\naF8.592468116094757e-08\naF1.1501187597144811e-08\naF2.1577491422165208e-07\naF3.993846524503609e-08\naF1.8026239328570164e-08\naF1.3286228177148015e-06\naF4.254729166974951e-07\naF6.570045903216713e-09\naF1.2198969697574137e-08\naF-9.192276176906603e-07\naF2.842551823594415e-08\naF2.5690402990906625e-08\naF-6.154980914906326e-10\naF5.583889937128899e-08\naF-8.672937221112962e-10\naF6.414435131187662e-08\naF1.668235783397256e-08\naF1.2983066862034133e-06\naF5.3581371614651234e-09\naF-9.874395397073506e-10\naF1.3442615466308109e-06\naF1.755150102123181e-05\naF-1.6631886749236495e-08\naF6.2102093173078556e-09\naF1.7109164981316585e-07\naF-1.1246439148406618e-09\naF8.08672893326369e-08\naF1.7011820578054574e-08\naF2.123175125664534e-08\naF3.4545652713859786e-08\naF9.231170215412851e-09\naF4.607165517277345e-08\naF2.405703874234853e-08\naF1.906344274087217e-08\naF7.565151402437937e-07\naF4.7095962218861536e-08\naF6.147388382946317e-08\naF2.2023844777118715e-07\naF4.915630449750306e-07\naF1.5800399734875602e-06\naF8.404934662471303e-08\naF1.7033854407055733e-07\naF4.656306594570808e-08\naF2.221197811441862e-09\naF1.6958409318115662e-07\naF1.9286052761922344e-08\naF1.5719264266540726e-08\naa(lp47\nF-7.447432997288543e-11\naF2.424474844186275e-10\naF-1.1281167530320903e-09\naF3.196310430002508e-10\naF-1.8292433750198875e-08\naF1.7378976220920238e-10\naF-1.1032938451067968e-10\naF-8.981150962747372e-11\naF3.930617114816797e-11\naF3.97288014676595e-10\naF4.568461049766177e-10\naF-3.374773498206714e-10\naF2.3551316430659417e-10\naF4.1709755085865285e-10\naF4.074377086436232e-10\naF-8.648729694549422e-12\naF9.690856308103664e-11\naF-9.313593802547328e-11\naF1.8022086032847056e-09\naF2.3128743398447647e-10\naF3.632890873078344e-09\naF3.3694738238741584e-10\naF1.3539460653373813e-09\naF1.6235668382192036e-10\naF2.929642198505125e-10\naF1.5615014939601838e-10\naF-5.6378079881535135e-11\naF1.7365942414002733e-10\naF-9.098730286995591e-10\naF1.705876702971562e-09\naF1.7755404189633498e-10\naF7.618185130487836e-11\naF-1.6631886749236495e-08\naF3.8091436591791135e-10\naF1.415187426747453e-10\naF1.0845186336829578e-09\naF1.7251141269460661e-10\naF-3.107437655496846e-10\naF2.890497865056214e-10\naF1.1864527384966998e-10\naF4.4076955902538744e-10\naF2.266360452908613e-10\naF-1.487813952597748e-10\naF1.3577321073563021e-09\naF6.272823920239971e-11\naF-5.649858753204759e-09\naF-1.367618582350701e-10\naF-3.141417268366826e-11\naF2.60312122240238e-10\naF-8.946188545304588e-10\naF-6.713615441632079e-10\naF-3.174020086858357e-10\naF1.1188489949459174e-09\naF-1.385183542500123e-10\naF1.667882587456861e-09\naF1.0666809727434138e-09\naF3.3213636189666044e-10\naF2.440993136499977e-10\naa(lp48\nF4.707864891484079e-07\naF1.7041143854239556e-08\naF9.95560606783981e-09\naF1.1070924907122648e-09\naF9.485079134660036e-09\naF1.4867025310985212e-10\naF2.0464385731804965e-09\naF3.2709438291785387e-09\naF-2.9305869592563746e-09\naF5.614498635939294e-10\naF7.826020454045002e-10\naF1.3636781118906986e-08\naF1.1974205165441439e-08\naF2.8576385024919558e-08\naF7.314251646167759e-10\naF1.4739985389850704e-07\naF-1.6464075949040587e-09\naF3.658645078412507e-09\naF6.217272586061245e-07\naF1.711291026838313e-08\naF5.530119564857917e-07\naF6.309192323796432e-10\naF5.260019640449486e-07\naF1.4170380641026998e-10\naF6.114388216682777e-10\naF1.5004048233659787e-10\naF4.5998402463918695e-07\naF1.599595522138374e-07\naF7.000412223879212e-09\naF6.20423400119335e-07\naF1.3184924535783498e-10\naF-1.9016963658865403e-09\naF6.2102093173078556e-09\naF1.415187426747453e-10\naF3.8127572382350415e-07\naF1.9567366112284408e-08\naF1.6726268895422359e-10\naF1.432914844105844e-08\naF7.012497377756735e-10\naF1.6056091223265025e-07\naF-3.6463174379373346e-11\naF1.0790114911943459e-08\naF1.7628391611152405e-09\naF5.783274443947079e-07\naF1.540518275553006e-07\naF2.883930632847425e-08\naF2.8409317218166096e-09\naF4.50968334942406e-07\naF2.8736721724090342e-08\naF7.3737992714198255e-09\naF3.969757231852231e-09\naF1.4023809510799479e-08\naF1.8799844967810594e-08\naF2.3139560127647e-09\naF6.232290943888543e-07\naF1.9884253242969038e-08\naF7.162008113418661e-10\naF1.4725413825047356e-08\naa(lp49\nF6.921567687859636e-08\naF1.64971437245867e-07\naF1.2252093461993644e-07\naF1.5440537225037176e-08\naF1.1097071932392559e-07\naF-1.3066025967314217e-09\naF9.666259811087027e-08\naF2.9179979368043294e-07\naF1.69838814608197e-07\naF6.2400179485352855e-09\naF2.3881603216230565e-08\naF1.3644098872333557e-07\naF1.2429036897282003e-07\naF3.5187499938434676e-06\naF2.033689328127438e-08\naF2.5506886951782734e-08\naF1.7103465415821063e-07\naF9.786673025557913e-08\naF4.3331845840808505e-07\naF1.1213975788063555e-07\naF3.963084472358418e-07\naF1.5583926993162792e-08\naF4.0974599374983353e-07\naF1.1557001589524179e-09\naF1.3001497948471363e-08\naF1.044221310558398e-09\naF1.0799629538124275e-07\naF3.405517866632919e-08\naF1.8098779736991433e-07\naF3.74237245310071e-07\naF1.797025010420918e-09\naF3.512481644746095e-07\naF1.7109164981316585e-07\naF1.0845186336829578e-09\naF1.9567366112284408e-08\naF3.146360163142904e-05\naF1.625335334492652e-09\naF1.2084374978694812e-07\naF6.591146968345355e-09\naF3.427710192989319e-08\naF4.6847885161778105e-09\naF2.649719570863987e-07\naF-2.521387015950871e-09\naF4.034042531072462e-07\naF3.0467077866259496e-08\naF3.112269377637325e-06\naF-4.628977909110269e-10\naF7.390104893677663e-08\naF2.58250083790077e-06\naF1.0478152486697442e-07\naF1.6824174677058524e-07\naF2.0491999176016096e-07\naF5.311029287976208e-06\naF4.436800191989503e-08\naF4.183358881837394e-07\naF5.36681629151755e-06\naF6.872652006460203e-09\naF1.4909596777906354e-07\naa(lp50\nF-3.6206847924048895e-09\naF2.751689684479147e-10\naF-1.4677160743949945e-09\naF3.0699751388252296e-10\naF-1.418618208412789e-09\naF1.9484507150662689e-10\naF-1.3637231614718658e-08\naF-2.1355787642543623e-10\naF-1.217716999343745e-08\naF3.895979877943432e-10\naF4.4952471108136345e-10\naF-7.151970685200426e-09\naF2.629187724773285e-10\naF4.748284423018708e-10\naF4.01625176010239e-10\naF6.895062268840253e-11\naF6.820817683781309e-11\naF-1.9636144423618632e-10\naF2.4165260091180753e-09\naF2.4278522466050566e-10\naF1.4301080101417698e-09\naF3.332590790771484e-10\naF1.350867550991217e-09\naF1.7637942350497507e-10\naF2.949769936896338e-10\naF1.7044886857228479e-10\naF-1.8816226214220569e-10\naF2.593132841643844e-10\naF-1.199652574805437e-09\naF2.299912629186427e-09\naF1.9837784889542817e-10\naF2.6844920361324868e-11\naF-1.1246439148406618e-09\naF1.7251141269460661e-10\naF1.6726268895422359e-10\naF1.625335334492652e-09\naF4.823599688344091e-10\naF-4.856777678451391e-10\naF2.8996608459436615e-10\naF1.9209756908099052e-10\naF4.297276146856029e-10\naF2.5852749187647253e-10\naF-4.317853963532103e-09\naF1.5308516513370062e-09\naF1.4257305603657287e-10\naF3.5220432163998265e-10\naF-2.2583475904774236e-10\naF-1.4516592643762222e-10\naF1.4929525561587089e-10\naF-1.2977138602532265e-09\naF-1.0112435449402057e-09\naF-5.065953029758047e-10\naF1.6849360173484978e-09\naF-2.340938459146334e-10\naF6.862653313850981e-09\naF-1.0769927866489137e-09\naF3.2787196941823846e-10\naF2.7551683530026166e-10\naa(lp51\nF8.761810102210514e-08\naF2.296255015344374e-08\naF7.298496367163282e-08\naF4.94421226684796e-09\naF7.386971393689845e-08\naF-4.741065708883668e-10\naF6.983069897265627e-08\naF7.028241283063228e-08\naF7.999540778863084e-08\naF1.6191278339107811e-09\naF5.8469900484992804e-09\naF4.1403412506880453e-07\naF1.9526869292530297e-08\naF1.2794437873334397e-07\naF5.014289007916137e-09\naF4.107984814851841e-09\naF6.344653948242301e-07\naF6.958386748356382e-07\naF-2.8718434225207e-07\naF5.835356743966504e-08\naF4.038149486560285e-08\naF3.847830565058711e-09\naF4.583208853314092e-08\naF-2.66859654539469e-10\naF3.1866961281983796e-09\naF-3.353500611749206e-10\naF8.680505327802603e-08\naF6.184561976866662e-09\naF8.008404230374036e-08\naF1.0929980748833955e-09\naF-6.2092433970458545e-09\naF8.009022878969176e-08\naF8.08672893326369e-08\naF-3.107437655496846e-10\naF1.432914844105844e-08\naF1.2084374978694812e-07\naF-4.856777678451391e-10\naF8.61803750943996e-06\naF1.4439555194421202e-09\naF7.607228994702175e-09\naF1.5355664558610337e-09\naF1.6812474464408486e-08\naF5.2337882547367564e-08\naF3.49366254766904e-08\naF5.511228438265469e-09\naF1.261889824501895e-07\naF2.89677830569296e-07\naF2.2771492644682274e-07\naF1.2219091430270341e-07\naF7.321130881620742e-08\naF8.0938533226696e-08\naF4.045562469427024e-07\naF1.7167318407666014e-07\naF5.18253903394223e-08\naF4.941103847516969e-10\naF1.2145598658068945e-07\naF1.5210740306440209e-09\naF2.195045229016845e-08\naa(lp52\nF1.2187432737138575e-09\naF2.445975784945675e-09\naF3.027951583329994e-08\naF4.3182211343638756e-09\naF4.177613719895755e-08\naF3.0211663667865075e-10\naF6.073820484797314e-08\naF5.77548108932358e-08\naF2.154332962673488e-08\naF8.133885881476316e-09\naF8.473836518625298e-09\naF1.6403399788644455e-09\naF1.914505926584943e-09\naF5.0173253725024045e-09\naF6.800355113505097e-09\naF-1.5572839449953422e-10\naF2.01451283388124e-08\naF5.363761592081069e-08\naF6.002841558359207e-09\naF1.8565958653434459e-09\naF4.3879691112247435e-09\naF4.964677315677674e-09\naF4.712079580434788e-09\naF3.188746213552584e-10\naF4.1012595275879605e-09\naF2.731296866779413e-10\naF1.2247344744299695e-09\naF1.258133846760544e-09\naF1.4655432581503876e-08\naF5.677980971502945e-09\naF3.2752027683809376e-10\naF2.105513090522525e-08\naF1.7011820578054574e-08\naF2.890497865056214e-10\naF7.012497377756735e-10\naF6.591146968345355e-09\naF2.8996608459436615e-10\naF1.4439555194421202e-09\naF7.619070192570048e-09\naF9.851515772835234e-10\naF1.0458961584255807e-08\naF1.742206201697788e-09\naF1.884116281088071e-09\naF4.241392633079553e-09\naF3.4700691524156417e-10\naF4.683861888484964e-09\naF1.9353486073494368e-09\naF1.1805221214218442e-09\naF4.368613416587986e-09\naF4.986836594036896e-08\naF1.860387690932787e-08\naF1.6089390093107985e-09\naF6.461518424274471e-09\naF1.92198127210689e-09\naF5.4250246484861e-09\naF6.643879107277538e-09\naF5.752145213223752e-09\naF2.2269715649131126e-09\naa(lp53\nF1.449510938942012e-07\naF2.1802629618359923e-08\naF2.3276836043045868e-08\naF2.2243338362212608e-09\naF2.1934510916932015e-08\naF1.7477222427619131e-10\naF3.7058863593738775e-09\naF5.10707133961083e-09\naF2.1714679820690007e-09\naF9.320148606742768e-10\naF2.0011273405946393e-09\naF5.593822926440285e-09\naF1.4062904952216742e-08\naF4.425581895505452e-08\naF1.7072252230072725e-09\naF2.0384734642121566e-07\naF4.366999129576402e-09\naF6.346058726146123e-09\naF7.691676436385739e-07\naF1.1798692480543235e-08\naF6.716125594295157e-07\naF1.3528273066659036e-09\naF6.387239089327875e-07\naF1.2360753346493883e-10\naF1.227519314678886e-09\naF1.2640896296413532e-10\naF1.4198223328665107e-07\naF1.8779863384372072e-07\naF2.2753347433964787e-08\naF7.668569379363852e-07\naF1.5579070542148993e-10\naF3.3259233151729416e-09\naF2.123175125664534e-08\naF1.1864527384966998e-10\naF1.6056091223265025e-07\naF3.427710192989319e-08\naF1.9209756908099052e-10\naF7.607228994702175e-09\naF9.851515772835234e-10\naF4.057971503120478e-07\naF4.69581801660149e-10\naF1.2254492729760792e-08\naF2.21645212337121e-09\naF7.032153940248687e-07\naF2.020033357699026e-07\naF4.450669297341655e-08\naF3.4478936236031956e-09\naF1.390268176419204e-07\naF4.4746954478640176e-08\naF1.89963255315454e-08\naF1.822900346389776e-08\naF6.537291141506171e-09\naF3.39600170106301e-08\naF2.828721194379478e-09\naF7.701876184152465e-07\naF3.458880663639839e-08\naF1.0115869960984603e-09\naF1.8212484398118952e-08\naa(lp54\nF1.1560682623378724e-10\naF4.734599223257596e-09\naF3.438900667941556e-08\naF8.379662725377927e-09\naF4.163116764637136e-08\naF4.4238673757055846e-10\naF5.845279672880348e-08\naF5.6437973750758786e-08\naF4.711657704598656e-08\naF2.106338908757279e-08\naF2.402263309084968e-08\naF2.371145297553619e-09\naF2.5918308261239933e-09\naF2.2618746994087698e-09\naF1.7333798809973896e-08\naF-1.2291702286380056e-09\naF4.386970189867777e-08\naF5.345245894349924e-08\naF9.542946998650836e-10\naF2.35988377655127e-09\naF-1.1302141833662996e-10\naF1.1170803627043333e-08\naF8.905247532611294e-10\naF4.830354389591222e-10\naF8.64578138620107e-09\naF4.216228247847969e-10\naF6.548051458989402e-11\naF9.88552804260734e-10\naF2.9701000064509747e-08\naF4.013173436681632e-10\naF4.775252279869269e-10\naF4.5877273954029585e-08\naF3.4545652713859786e-08\naF4.4076955902538744e-10\naF-3.6463174379373346e-11\naF4.6847885161778105e-09\naF4.297276146856029e-10\naF1.5355664558610337e-09\naF1.0458961584255807e-08\naF4.69581801660149e-10\naF4.7497076157567824e-08\naF2.1151428837091045e-09\naF3.632924293557796e-09\naF-8.064892480707302e-10\naF-6.191360695639495e-10\naF1.7492710636975836e-09\naF3.669494898689852e-09\naF-9.351907460535356e-11\naF1.5363174254782193e-09\naF4.7391572372429185e-08\naF3.84675644361296e-08\naF2.0778195464106003e-09\naF4.270273015439325e-09\naF3.653358382503537e-09\naF-1.3751671908620494e-10\naF4.860099735142654e-09\naF1.3537260716446717e-08\naF3.691267891231622e-09\naa(lp55\nF1.0539234582153264e-08\naF3.0185813634342775e-08\naF5.99051375521355e-09\naF3.5195285452492996e-09\naF6.2054113669902645e-09\naF2.676296403742675e-10\naF3.922251771514775e-09\naF3.896812135930994e-09\naF8.494991005897764e-09\naF2.0888260050606704e-09\naF5.492175368936538e-09\naF1.9035961435389205e-08\naF2.185390849977183e-08\naF2.2212184961209083e-07\naF4.541444942620741e-09\naF1.1041835458519378e-08\naF7.880318120925407e-09\naF3.6090172221130743e-09\naF5.283416282419854e-08\naF2.001847704892671e-08\naF4.482221024594064e-08\naF3.419533332267706e-09\naF4.237138090569366e-08\naF2.520241174106681e-10\naF2.899598702331744e-09\naF2.138757331920385e-10\naF1.024475547606226e-08\naF1.202160556324159e-08\naF8.889341821896911e-09\naF5.2646315361606496e-08\naF2.9025190396130125e-10\naF8.33545930894957e-09\naF9.231170215412851e-09\naF2.266360452908613e-10\naF1.0790114911943459e-08\naF2.649719570863987e-07\naF2.5852749187647253e-10\naF1.6812474464408486e-08\naF1.742206201697788e-09\naF1.2254492729760792e-08\naF2.1151428837091045e-09\naF3.243895581710693e-08\naF1.463852845981299e-09\naF4.716436020366191e-08\naF1.1746252087118127e-08\naF2.0589881819400793e-07\naF1.5918013778278346e-09\naF9.879897654506496e-09\naF1.742839825830581e-07\naF6.04267445210311e-09\naF9.341429268509355e-09\naF1.8070727613468462e-08\naF2.6585304567363646e-07\naF1.5496012099979613e-09\naF5.2816534414684374e-08\naF2.6547410506803704e-07\naF1.890192582362202e-09\naF2.666144717157387e-08\naa(lp56\nF1.4854886195791206e-07\naF3.594403058703184e-09\naF4.6626252176586105e-08\naF5.177111747331784e-09\naF4.788849173485541e-08\naF-2.447279244693583e-10\naF4.6934804692941363e-07\naF4.9498505761063844e-08\naF4.202884783737044e-07\naF3.023535980558258e-09\naF5.048910483321363e-09\naF3.1914173920407956e-07\naF2.3005503446340285e-09\naF1.0851045308002882e-08\naF4.091079207950544e-09\naF7.325408687901341e-10\naF4.610521843732804e-08\naF4.8351406445052e-08\naF-2.6020316338713185e-08\naF2.06302438161486e-09\naF-2.5025719165207336e-10\naF3.0009767525270545e-09\naF3.449718342326452e-09\naF-1.2198204739870075e-10\naF2.3728518505050445e-09\naF-1.6278110226801653e-10\naF3.2283387917299855e-08\naF1.0654715939913045e-09\naF4.5011073534442914e-08\naF-2.4134415763457797e-08\naF-2.3281136696988167e-10\naF4.773989157203437e-08\naF4.607165517277345e-08\naF-1.487813952597748e-10\naF1.7628391611152405e-09\naF-2.521387015950871e-09\naF-4.317853963532103e-09\naF5.2337882547367564e-08\naF1.884116281088071e-09\naF2.21645212337121e-09\naF3.632924293557796e-09\naF1.463852845981299e-09\naF8.683411672023302e-06\naF-3.6155411565449802e-09\naF1.2126671627693859e-09\naF1.3335488636811569e-08\naF2.0784101282418419e-07\naF3.169154329778305e-08\naF1.6680357617463757e-08\naF4.7812141639266486e-08\naF4.624964903742099e-08\naF5.293497743761632e-08\naF-4.35487498718974e-09\naF2.0282033291079287e-07\naF-2.660165622741958e-07\naF1.9320429560782786e-08\naF2.2879337551934133e-09\naF3.0147399990872623e-09\naa(lp57\nF6.268420607973358e-07\naF7.325118041159066e-08\naF3.2979844092225266e-09\naF3.3474929818143595e-09\naF-1.71960573998505e-08\naF1.509147457101597e-09\naF-1.1082644149438221e-08\naF-2.5834342881004375e-09\naF1.5463119522966012e-08\naF2.4878151224518303e-09\naF4.124787151107968e-09\naF2.3882376266735455e-08\naF5.165785825480819e-08\naF5.294219736818077e-07\naF4.342963164520015e-09\naF7.098302650358581e-07\naF3.5604588362258106e-08\naF9.787451749203383e-09\naF1.3994465404649093e-05\naF4.40680892075313e-08\naF1.1917391178220661e-05\naF4.179704624409438e-09\naF1.1091798519727494e-05\naF1.3254905131406192e-09\naF3.921006429087382e-09\naF4.812349424571903e-09\naF6.216392129507615e-07\naF1.7828065429868676e-06\naF4.265881716508947e-08\naF1.3837064727389183e-05\naF1.5110983752809885e-09\naF2.3214225992663452e-08\naF2.405703874234853e-08\naF1.3577321073563021e-09\naF5.783274443947079e-07\naF4.034042531072462e-07\naF1.5308516513370062e-09\naF3.49366254766904e-08\naF4.241392633079553e-09\naF7.032153940248687e-07\naF-8.064892480707302e-10\naF4.716436020366191e-08\naF-3.6155411565449802e-09\naF3.4728180773387955e-05\naF7.13737889784744e-07\naF4.4376341638724737e-07\naF3.4880231299619627e-09\naF6.192447916412338e-07\naF4.5141892575057264e-07\naF-1.32506662203153e-06\naF-1.090205061840207e-06\naF2.9438012265837954e-08\naF4.1253186992587504e-07\naF-1.754699197660767e-11\naF1.3813584809477613e-05\naF4.0206926381667203e-07\naF4.258809431012775e-09\naF6.428842962053674e-08\naa(lp58\nF1.3507990425345972e-07\naF2.345949433048695e-08\naF2.1836284059667127e-08\naF1.7969582487343057e-09\naF2.017240793971813e-08\naF1.249354008936813e-10\naF1.2009008770008987e-09\naF2.527704340357991e-09\naF-1.1925649992914179e-09\naF-1.9524294626190075e-11\naF9.739514095689649e-10\naF3.3103346349745755e-09\naF1.3859944635010233e-08\naF4.16560102646506e-08\naF7.795723011402494e-10\naF2.19825277042215e-07\naF1.0420440566331643e-09\naF3.835908846253435e-09\naF7.781365485816208e-07\naF1.0245798173089781e-08\naF6.820576498637885e-07\naF5.996816386170462e-10\naF6.496216173483809e-07\naF6.208821082733624e-11\naF5.774886664845707e-10\naF7.349747283959876e-11\naF1.322586960090764e-07\naF1.911621081522112e-07\naF2.101586719973535e-08\naF7.758701065526853e-07\naF1.0204454175280919e-10\naF-8.615642655660138e-11\naF1.906344274087217e-08\naF6.272823920239971e-11\naF1.540518275553006e-07\naF3.0467077866259496e-08\naF1.4257305603657287e-10\naF5.511228438265469e-09\naF3.4700691524156417e-10\naF2.020033357699026e-07\naF-6.191360695639495e-10\naF1.1746252087118127e-08\naF1.2126671627693859e-09\naF7.13737889784744e-07\naF4.367832758209277e-07\naF4.216519890088746e-08\naF2.312781613935658e-09\naF1.2943929083641104e-07\naF4.290596166376813e-08\naF1.715949872117407e-08\naF1.586419584336435e-08\naF4.31670457159707e-09\naF3.0179883396646036e-08\naF1.762323687041693e-09\naF7.793242328208486e-07\naF3.0788772934870593e-08\naF2.6284541258410784e-10\naF1.889549397983977e-08\naa(lp59\nF9.163873734626731e-08\naF1.3201842217486165e-07\naF1.8910179504846597e-07\naF1.1102119061786554e-08\naF7.305075616665835e-07\naF4.074889697392728e-10\naF1.367448144714919e-07\naF1.3917788103023706e-07\naF1.976871258046837e-07\naF3.3608825074770535e-09\naF1.5861094045462514e-08\naF1.3818877693256562e-07\naF9.732353135431849e-08\naF3.362605831399295e-06\naF1.3614596675870435e-08\naF3.9078744677502836e-08\naF2.0295448271296953e-07\naF1.4213237408682575e-07\naF4.269995959324738e-07\naF8.763228817648839e-08\naF4.91721130425109e-07\naF1.0512995235402642e-08\naF4.362554087620616e-07\naF4.543621656328325e-10\naF9.222357374977592e-09\naF2.9436057895788525e-10\naF9.28189256991813e-08\naF4.504115816205449e-08\naF2.4310177996862553e-07\naF4.1681785063248695e-07\naF5.00104932906045e-10\naF1.9985435790496583e-07\naF7.565151402437937e-07\naF-5.649858753204759e-09\naF2.883930632847425e-08\naF3.112269377637325e-06\naF3.5220432163998265e-10\naF1.261889824501895e-07\naF4.683861888484964e-09\naF4.450669297341655e-08\naF1.7492710636975836e-09\naF2.0589881819400793e-07\naF1.3335488636811569e-08\naF4.4376341638724737e-07\naF4.216519890088746e-08\naF1.6306736353487224e-05\naF1.4927686774754705e-08\naF9.44440715162971e-08\naF3.012940408421947e-06\naF1.559573881512449e-07\naF2.1259838684886993e-07\naF1.3276140757171047e-07\naF3.1976499653452997e-06\naF1.4012883021693134e-08\naF4.1269507540731656e-07\naF3.0573645526810114e-06\naF4.313697072882459e-09\naF1.1810198982347873e-07\naa(lp60\nF3.190726017099216e-08\naF3.920766394429793e-09\naF4.7581562640312546e-08\naF5.1665183102722625e-09\naF4.842034690209404e-08\naF-2.2319623876426254e-10\naF5.038162560035445e-08\naF5.108893251201694e-08\naF4.917187869012645e-08\naF3.06655591350085e-09\naF5.230130284857828e-09\naF5.20857030458105e-08\naF2.46185567156531e-09\naF1.2361147576785948e-08\naF4.219124124866433e-09\naF1.6770063269258062e-09\naF4.1416040022949724e-07\naF4.630775438348826e-07\naF-2.0927057470982413e-07\naF2.231435712153587e-09\naF6.249583451616066e-09\naF3.0757671265868988e-09\naF9.223333443875142e-09\naF-1.1312101784256116e-10\naF2.4486526517781457e-09\naF-1.483474422053953e-10\naF3.1764134116412405e-08\naF2.4659133675846944e-09\naF4.6449067032636695e-08\naF-1.4749447838764669e-08\naF-3.822352731336062e-09\naF4.959784765366456e-08\naF4.7095962218861536e-08\naF-1.367618582350701e-10\naF2.8409317218166096e-09\naF-4.628977909110269e-10\naF-2.2583475904774236e-10\naF2.89677830569296e-07\naF1.9353486073494368e-09\naF3.4478936236031956e-09\naF3.669494898689852e-09\naF1.5918013778278346e-09\naF2.0784101282418419e-07\naF3.4880231299619627e-09\naF2.312781613935658e-09\naF1.4927686774754705e-08\naF8.044594825668272e-06\naF1.2436013069683498e-07\naF1.872334336690624e-08\naF4.826621633284622e-08\naF4.715405729285044e-08\naF5.1744590998452626e-08\naF3.0216024300431514e-08\naF2.0940946718370974e-07\naF-1.4789518355889288e-08\naF-5.559235061360499e-10\naF2.325365999253862e-09\naF3.266212395787247e-09\naa(lp61\nF1.0754547279998628e-06\naF1.4624586226815196e-08\naF5.836905631729057e-08\naF2.1684646429957315e-09\naF5.769056524258556e-08\naF-1.536307378246173e-10\naF5.432997634341573e-08\naF5.607999229111698e-08\naF5.9067869241721284e-08\naF7.432858867455862e-10\naF1.7241731068438025e-09\naF8.833820980817684e-08\naF1.1283459093746286e-08\naF9.17178962784864e-08\naF2.042287765914381e-09\naF1.2042369807298606e-07\naF2.853530435767742e-07\naF3.097203698822777e-07\naF5.213396086504945e-07\naF1.527495744400205e-08\naF6.018391066323376e-07\naF1.936546632996266e-09\naF5.838709480006904e-07\naF-1.1010530786642126e-11\naF1.795788843012273e-09\naF-3.3773799247675665e-11\naF1.0647308661381239e-06\naF1.3938709639309257e-07\naF6.159099725773507e-08\naF6.276727311960967e-07\naF-2.8287951470021214e-09\naF6.038538000002771e-08\naF6.147388382946317e-08\naF-3.141417268366826e-11\naF4.50968334942406e-07\naF7.390104893677663e-08\naF-1.4516592643762222e-10\naF2.2771492644682274e-07\naF1.1805221214218442e-09\naF1.390268176419204e-07\naF-9.351907460535356e-11\naF9.879897654506496e-09\naF3.169154329778305e-08\naF6.192447916412338e-07\naF1.2943929083641104e-07\naF9.44440715162971e-08\naF1.2436013069683498e-07\naF8.468764655325262e-06\naF9.748026344345389e-08\naF5.499218404075541e-08\naF5.9573781680269095e-08\naF8.734958283358956e-08\naF9.747423874701337e-08\naF3.167501832384046e-08\naF6.282112943172404e-07\naF7.328475063669236e-08\naF1.0923933764325253e-09\naF1.3436108594255868e-08\naa(lp62\nF9.423775774163965e-08\naF1.1809006427011608e-07\naF8.353161462291193e-07\naF9.929948081866077e-09\naF1.6659169411518257e-07\naF2.0223797104953017e-10\naF1.4438767153666523e-07\naF1.471259443565639e-07\naF1.9997838626123906e-07\naF3.0312550617701178e-09\naF1.3595037957339226e-08\naF1.3164851153779915e-07\naF8.59836885156357e-08\naF3.019006920013579e-06\naF1.1748902695325536e-08\naF4.04661736022252e-08\naF2.0633863378502637e-07\naF1.502456457456931e-07\naF4.3144620808748487e-07\naF7.718396543472515e-08\naF4.4903111907179375e-07\naF9.134721441413496e-09\naF8.380936175381553e-07\naF-6.445107338127314e-09\naF8.12551212072219e-09\naF1.858393193714174e-10\naF9.560466132101752e-08\naF4.5062679329291766e-08\naF8.842505894065511e-07\naF4.203985317109118e-07\naF2.824578296122949e-10\naF2.027512855957245e-07\naF2.2023844777118715e-07\naF2.60312122240238e-10\naF2.8736721724090342e-08\naF2.58250083790077e-06\naF1.4929525561587089e-10\naF1.2219091430270341e-07\naF4.368613416587986e-09\naF4.4746954478640176e-08\naF1.5363174254782193e-09\naF1.742839825830581e-07\naF1.6680357617463757e-08\naF4.5141892575057264e-07\naF4.290596166376813e-08\naF3.012940408421947e-06\naF1.872334336690624e-08\naF9.748026344345389e-08\naF1.469982054127841e-05\naF1.6116744339293654e-07\naF2.1630555224374717e-07\naF1.2720006580072253e-07\naF2.659914393228607e-06\naF1.744496609365871e-08\naF4.152138805403034e-07\naF2.529623174294893e-06\naF3.932780960829234e-09\naF1.0503297430266062e-07\naa(lp63\nF6.059836488681154e-08\naF1.6201119999723903e-08\naF1.0430388980599556e-06\naF1.9983806518616667e-08\naF1.3114303132572179e-06\naF-1.234458181438464e-09\naF1.3517872499363377e-06\naF1.2934111790901222e-06\naF4.376847443025664e-07\naF3.648467520737333e-08\naF3.824884647785176e-08\naF7.912307831792922e-08\naF8.421848970682432e-09\naF5.819114810058052e-07\naF3.0807324062670714e-08\naF1.6316645190214502e-08\naF4.291654703798441e-07\naF1.2343573954131258e-06\naF-6.65071726971102e-08\naF9.310635281400805e-09\naF-2.6005428361448958e-08\naF2.21883911683336e-08\naF-1.8061806560129303e-08\naF-6.702175608472036e-10\naF1.8965431336167514e-08\naF-1.8007853635311256e-08\naF5.870660646585143e-08\naF1.198526732304356e-08\naF4.906458054449989e-07\naF-6.672937571309942e-08\naF-1.1300831752423034e-09\naF4.359361460270003e-07\naF4.915630449750306e-07\naF-8.946188545304588e-10\naF7.3737992714198255e-09\naF1.0478152486697442e-07\naF-1.2977138602532265e-09\naF7.321130881620742e-08\naF4.986836594036896e-08\naF1.89963255315454e-08\naF4.7391572372429185e-08\naF6.04267445210311e-09\naF4.7812141639266486e-08\naF-1.32506662203153e-06\naF1.715949872117407e-08\naF1.559573881512449e-07\naF4.826621633284622e-08\naF5.499218404075541e-08\naF1.6116744339293654e-07\naF1.7961184047435532e-05\naF3.1734970728731814e-06\naF7.696685483754686e-08\naF1.0253212904853501e-07\naF4.817014589495846e-08\naF-7.011344551002474e-08\naF1.037394873408202e-07\naF2.5224858523008067e-08\naF1.234844865924372e-08\naa(lp64\nF6.332310893990358e-08\naF1.9336129260213607e-08\naF4.931676449582334e-07\naF2.9884979330515025e-08\naF4.914969958801906e-07\naF-9.604586758912094e-10\naF4.380805543510717e-07\naF4.3614879579936577e-07\naF1.64938588691841e-06\naF3.0232730353565274e-08\naF5.624409079313276e-08\naF8.628290829989373e-08\naF1.175161290180607e-08\naF6.254823036513921e-07\naF4.4868756024303054e-08\naF1.4704905212649284e-08\naF1.5598662594340309e-06\naF4.286320875092449e-07\naF-1.6294560323692387e-08\naF1.271357881342486e-08\naF1.4336940085314646e-08\naF3.194089783173838e-08\naF1.768086679307901e-08\naF-4.679693457517653e-10\naF6.397697953056166e-08\naF-1.6317277255362042e-08\naF6.235869397538563e-08\naF1.2729088705965618e-08\naF1.2841659265175214e-06\naF-1.811448967909333e-08\naF-8.562807613987421e-10\naF1.6017157814901456e-06\naF1.5800399734875602e-06\naF-6.713615441632079e-10\naF3.969757231852231e-09\naF1.6824174677058524e-07\naF-1.0112435449402057e-09\naF8.0938533226696e-08\naF1.860387690932787e-08\naF1.822900346389776e-08\naF3.84675644361296e-08\naF9.341429268509355e-09\naF4.624964903742099e-08\naF-1.090205061840207e-06\naF1.586419584336435e-08\naF2.1259838684886993e-07\naF4.715405729285044e-08\naF5.9573781680269095e-08\naF2.1630555224374717e-07\naF3.1734970728731814e-06\naF1.8663487595869616e-05\naF8.455338395529268e-08\naF1.6738115059958834e-07\naF4.684409945524205e-08\naF-2.176714819379418e-08\naF1.6667094832788724e-07\naF2.1507469859105042e-08\naF1.576351948346527e-08\naa(lp65\nF8.959112811687112e-08\naF2.452591504069334e-08\naF7.569698599917395e-08\naF5.312708539719043e-09\naF7.729135239689537e-08\naF-6.6314404146757645e-09\naF7.339838151278295e-08\naF7.498362465177239e-07\naF8.381909699648494e-08\naF1.9851086178747237e-09\naF6.543086052758923e-09\naF4.263425610521444e-07\naF2.093346009491796e-08\naF1.3538426406007133e-07\naF5.521195973842374e-09\naF2.836170665336803e-09\naF8.078976579615282e-08\naF7.131874370008177e-08\naF-7.013920760093884e-09\naF6.337158364538822e-08\naF3.51455610645836e-08\naF4.180500610341258e-09\naF4.086113820698584e-08\naF-2.6936198427326087e-10\naF3.4376564324152656e-09\naF-3.444745681449499e-10\naF2.564495113860513e-07\naF5.017063568684763e-09\naF8.249721292384936e-08\naF-3.071304252037939e-07\naF-4.683155583235582e-10\naF6.889251819293231e-07\naF8.404934662471303e-08\naF-3.174020086858357e-10\naF1.4023809510799479e-08\naF2.0491999176016096e-07\naF-5.065953029758047e-10\naF4.045562469427024e-07\naF1.6089390093107985e-09\naF6.537291141506171e-09\naF2.0778195464106003e-09\naF1.8070727613468462e-08\naF5.293497743761632e-08\naF2.9438012265837954e-08\naF4.31670457159707e-09\naF1.3276140757171047e-07\naF5.1744590998452626e-08\naF8.734958283358956e-08\naF1.2720006580072253e-07\naF7.696685483754686e-08\naF8.455338395529268e-08\naF8.833495266589684e-06\naF1.2755379048633809e-07\naF3.0491833430740287e-07\naF-5.551344470209932e-09\naF1.3115784176590481e-07\naF1.7444806158057842e-09\naF2.3488267247180672e-08\naa(lp66\nF6.747992242964432e-08\naF1.6366784132686545e-07\naF1.2093771233904099e-07\naF1.5124909846960287e-08\naF1.0867401415176008e-07\naF1.7270837707569437e-09\naF9.553638638595403e-08\naF9.65218055147741e-08\naF1.6989433713528112e-07\naF5.979673067921557e-09\naF2.3068073152127556e-08\naF1.333717468237378e-07\naF1.2339302147450502e-07\naF3.5927000615437516e-06\naF1.977773632507154e-08\naF2.5227605815368482e-08\naF3.165020476717487e-07\naF2.5133891518132557e-07\naF4.089488219762567e-07\naF1.1094830291415968e-07\naF4.057347743601867e-07\naF1.524546106462759e-08\naF4.195645416114582e-07\naF1.1841964905897107e-09\naF1.2716817449976127e-08\naF1.081972781194438e-09\naF6.997284428958773e-08\naF3.386914826826737e-08\naF1.8103014491985747e-07\naF4.310738829908332e-07\naF-7.823785034278766e-10\naF1.7061633924955953e-07\naF1.7033854407055733e-07\naF1.1188489949459174e-09\naF1.8799844967810594e-08\naF5.311029287976208e-06\naF1.6849360173484978e-09\naF1.7167318407666014e-07\naF6.461518424274471e-09\naF3.39600170106301e-08\naF4.270273015439325e-09\naF2.6585304567363646e-07\naF-4.35487498718974e-09\naF4.1253186992587504e-07\naF3.0179883396646036e-08\naF3.1976499653452997e-06\naF3.0216024300431514e-08\naF9.747423874701337e-08\naF2.659914393228607e-06\naF1.0253212904853501e-07\naF1.6738115059958834e-07\naF1.2755379048633809e-07\naF3.173404939097483e-05\naF-2.7280521946136755e-09\naF4.282949135496645e-07\naF5.346075207029109e-06\naF6.73199024008497e-09\naF1.4799052843127733e-07\naa(lp67\nF3.242183299711611e-08\naF3.756312793335599e-09\naF4.684772270134053e-08\naF5.1291238273584575e-09\naF4.812430996209973e-08\naF-4.0300699022009716e-09\naF5.0105137185843646e-08\naF4.871915977124245e-07\naF4.8796971760137985e-08\naF3.046449610986045e-09\naF5.135574340759164e-09\naF5.277825087110793e-08\naF2.3903990279869587e-09\naF1.1611216880358597e-08\naF4.152013982749216e-09\naF1.2067097537821696e-09\naF4.7508559553924866e-08\naF4.9551542099118504e-08\naF-2.0634766704680558e-08\naF2.1547159541706212e-09\naF2.9643217142485575e-09\naF3.0369487535674695e-09\naF6.211445152948251e-09\naF-1.1296686550195635e-10\naF2.420242550026549e-09\naF-1.5155224896725656e-10\naF1.4032302027819278e-07\naF1.7803281392165336e-09\naF4.5470631941272664e-08\naF-2.1903153239765669e-07\naF-2.1900802776913787e-10\naF4.3939164981332074e-07\naF4.656306594570808e-08\naF-1.385183542500123e-10\naF2.3139560127647e-09\naF4.436800191989503e-08\naF-2.340938459146334e-10\naF5.18253903394223e-08\naF1.92198127210689e-09\naF2.828721194379478e-09\naF3.653358382503537e-09\naF1.5496012099979613e-09\naF2.0282033291079287e-07\naF-1.754699197660767e-11\naF1.762323687041693e-09\naF1.4012883021693134e-08\naF2.0940946718370974e-07\naF3.167501832384046e-08\naF1.744496609365871e-08\naF4.817014589495846e-08\naF4.684409945524205e-08\naF3.0491833430740287e-07\naF-2.7280521946136755e-09\naF8.316993933212184e-06\naF-1.888614900663626e-08\naF-1.0254563219547496e-09\naF2.3079639941818924e-09\naF3.144506836120694e-09\naa(lp68\nF4.854694897093205e-07\naF8.083521646554795e-08\naF-1.539142707892838e-08\naF6.650581925498122e-09\naF-4.3066130133766135e-08\naF2.201145958038549e-09\naF-5.891517142559929e-07\naF-2.1640813800889542e-08\naF-4.890891264238524e-07\naF3.496318132336935e-09\naF8.398956832675584e-09\naF-3.816476755870113e-07\naF5.8166005013423915e-08\naF4.2178701906276663e-07\naF8.055912035957263e-09\naF7.7165342970226e-07\naF2.261877932042534e-08\naF-1.0989436147769318e-08\naF1.781426157337687e-05\naF4.971169793136506e-08\naF1.28878568011028e-05\naF6.9611185793651806e-09\naF1.1628842011439825e-05\naF1.5885141550335311e-09\naF6.431880106967852e-09\naF1.7965765864410595e-09\naF6.325651268090668e-07\naF2.0277336282742617e-06\naF2.6283094033075804e-08\naF1.7727355114169283e-05\naF2.19850675371847e-09\naF1.1595691780185189e-08\naF2.221197811441862e-09\naF1.667882587456861e-09\naF6.232290943888543e-07\naF4.183358881837394e-07\naF6.862653313850981e-09\naF4.941103847516969e-10\naF5.4250246484861e-09\naF7.701876184152465e-07\naF-1.3751671908620494e-10\naF5.2816534414684374e-08\naF-2.660165622741958e-07\naF1.3813584809477613e-05\naF7.793242328208486e-07\naF4.1269507540731656e-07\naF-1.4789518355889288e-08\naF6.282112943172404e-07\naF4.152138805403034e-07\naF-7.011344551002474e-08\naF-2.176714819379418e-08\naF-5.551344470209932e-09\naF4.282949135496645e-07\naF-1.888614900663626e-08\naF6.232746456041183e-05\naF4.0565082618854717e-07\naF5.22717939921669e-09\naF7.145512709063071e-08\naa(lp69\nF9.29252401565686e-08\naF1.664710760988342e-07\naF1.2150782954124677e-07\naF1.5585586505345152e-08\naF1.1010744420291368e-07\naF1.641970954308228e-09\naF2.391733589730075e-07\naF9.616644698492877e-08\naF3.045422265820822e-07\naF6.3414314704962656e-09\naF2.4326993754388098e-08\naF1.7729232415290692e-07\naF1.2539446377346464e-07\naF3.4781258466578614e-06\naF2.063304602849232e-08\naF2.5829960266127218e-08\naF1.68848103474024e-07\naF9.632944887718592e-08\naF4.329365211538232e-07\naF1.1337097115976042e-07\naF3.941533475499993e-07\naF1.5753676833224612e-08\naF4.068775744005641e-07\naF1.138804291073363e-09\naF1.3154088140604853e-08\naF1.0257822427181868e-09\naF7.097190489279589e-08\naF3.4534361350089036e-08\naF1.792305600578432e-07\naF4.208867800565468e-07\naF1.7703256430716755e-09\naF1.6843710511649985e-07\naF1.6958409318115662e-07\naF1.0666809727434138e-09\naF1.9884253242969038e-08\naF5.36681629151755e-06\naF-1.0769927866489137e-09\naF1.2145598658068945e-07\naF6.643879107277538e-09\naF3.458880663639839e-08\naF4.860099735142654e-09\naF2.6547410506803704e-07\naF1.9320429560782786e-08\naF4.0206926381667203e-07\naF3.0788772934870593e-08\naF3.0573645526810114e-06\naF-5.559235061360499e-10\naF7.328475063669236e-08\naF2.529623174294893e-06\naF1.037394873408202e-07\naF1.6667094832788724e-07\naF1.3115784176590481e-07\naF5.346075207029109e-06\naF-1.0254563219547496e-09\naF4.0565082618854717e-07\naF3.1821854789836955e-05\naF6.920522402469563e-09\naF1.5042057274379747e-07\naa(lp70\nF1.1584587472444485e-09\naF2.84200603800268e-09\naF1.8113035988935354e-08\naF5.146965074410432e-09\naF2.208936906067303e-08\naF3.4156053319612874e-10\naF3.137315879761752e-08\naF3.034477230192548e-08\naF2.643644889474861e-08\naF1.0337534257106731e-08\naF1.0944085086789571e-08\naF1.8380906091245063e-09\naF2.1095117378576626e-09\naF4.7252605001245995e-09\naF8.572255074614372e-09\naF-3.0277511886938585e-10\naF2.4766409775236188e-08\naF2.8778789138499636e-08\naF5.905553412183817e-09\naF2.0288528129995786e-09\naF4.5029834304530765e-09\naF6.095330815856182e-09\naF4.933555569536547e-09\naF3.6480190239983377e-10\naF4.959640803023978e-09\naF3.1422132527004307e-10\naF1.1474698225684032e-09\naF1.3352327715506178e-09\naF1.6491865104112257e-08\naF5.5457220379505506e-09\naF3.702302919504515e-10\naF2.5815896520673215e-08\naF1.9286052761922344e-08\naF3.3213636189666044e-10\naF7.162008113418661e-10\naF6.872652006460203e-09\naF3.2787196941823846e-10\naF1.5210740306440209e-09\naF5.752145213223752e-09\naF1.0115869960984603e-09\naF1.3537260716446717e-08\naF1.890192582362202e-09\naF2.2879337551934133e-09\naF4.258809431012775e-09\naF2.6284541258410784e-10\naF4.313697072882459e-09\naF2.325365999253862e-09\naF1.0923933764325253e-09\naF3.932780960829234e-09\naF2.5224858523008067e-08\naF2.1507469859105042e-08\naF1.7444806158057842e-09\naF6.73199024008497e-09\naF2.3079639941818924e-09\naF5.22717939921669e-09\naF6.920522402469563e-09\naF1.1517718676959467e-08\naF2.523796455223171e-09\naa(lp71\nF1.4495598664512761e-08\naF4.664695084821777e-08\naF1.2423409864217814e-08\naF4.396273285111985e-09\naF1.2616993338471263e-08\naF2.8508198617358536e-10\naF8.873484417381844e-09\naF9.04580289209404e-09\naF1.4068323875548948e-08\naF3.1473571933372555e-09\naF8.79118088962229e-09\naF2.4718333308622582e-08\naF3.1379580874270336e-08\naF1.2663574749266968e-07\naF6.731055070083439e-09\naF1.904681317403022e-08\naF1.3550391677542612e-08\naF8.833406810574896e-09\naF7.194268538784513e-08\naF2.5615465486443975e-08\naF6.145231157974175e-08\naF4.661440123096086e-09\naF5.872641180873024e-08\naF2.743973595992765e-10\naF3.8018819911359635e-09\naF2.297345276938133e-10\naF1.4028284622554972e-08\naF1.7205524198386395e-08\naF1.5450317637540568e-08\naF7.151549734816066e-08\naF3.100365494930059e-10\naF1.4039748930767404e-08\naF1.5719264266540726e-08\naF2.440993136499977e-10\naF1.4725413825047356e-08\naF1.4909596777906354e-07\naF2.7551683530026166e-10\naF2.195045229016845e-08\naF2.2269715649131126e-09\naF1.8212484398118952e-08\naF3.691267891231622e-09\naF2.666144717157387e-08\naF3.0147399990872623e-09\naF6.428842962053674e-08\naF1.889549397983977e-08\naF1.1810198982347873e-07\naF3.266212395787247e-09\naF1.3436108594255868e-08\naF1.0503297430266062e-07\naF1.234844865924372e-08\naF1.576351948346527e-08\naF2.3488267247180672e-08\naF1.4799052843127733e-07\naF3.144506836120694e-09\naF7.145512709063071e-08\naF1.5042057274379747e-07\naF2.523796455223171e-09\naF6.657733655993557e-08\naaa(lp72\na(lp73\naasS'means'\np74\n(lp75\nF0.1475105515548157\naF1.3014826814211622\naF1.0240727710294473\naF0.8810783489821475\naF0.9935614789500717\naF1.5558326131737314\naF0.884403189298828\naF0.889996697139538\naF0.870755302113765\naF1.1197950093838251\naF1.278021614887101\naF0.12106630670413382\naF0.9876893802989963\naF0.8430783963421624\naF1.1221368180505928\naF1.3497190115263837\naF0.8876410903483444\naF0.9033730621619204\naF0.5507403365160002\naF0.9141205706489749\naF0.6698286876287485\naF0.9572842639125322\naF0.6784895212007245\naF1.4000176689196056\naF0.880189590627904\naF1.7026175789962785\naF0.14667018416559444\naF0.9793017932235413\naF1.0096802408623387\naF0.5588595162321646\naF1.4014874366123145\naF0.8755432566856414\naF0.9800763175306484\naF1.5542129829976536\naF0.9801581834743457\naF0.7432461453135807\naF1.7043967580056556\naF0.12357040232708448\naF0.8772148210008527\naF1.0492706832681769\naF1.2759258588607838\naF0.9131328272605952\naF0.04153833329643757\naF0.6657366084498442\naF1.2021195721995515\naF0.8543842821996231\naF0.04296406114942603\naF0.146673607024245\naF0.8744723297198188\naF0.9753503938901603\naF0.9625163086114739\naF0.12169834205590896\naF0.7448543600231153\naF0.04198018622099247\naF0.5672473525599292\naF0.745230478193651\naF0.9545510497812207\naF1.1483696227157514\nasS'fix_cov'\np76\nI01\ns."
p2
sS'data'
p3
(dp4
S'Vnn_3pt_TENSOR_strange_m0.8_th2.998'
p5
(igvar._utilities
GVarRef
p6
(dp7
S'loc'
p8
I11
sbsS'Vnn_3pt_SCA_strange_m0.5_th0.0'
p9
(igvar._utilities
GVarRef
p10
(dp11
g8
I2
sbsS'energy_DsG5X_th0.8563'
p12
(igvar._utilities
GVarRef
p13
(dp14
g8
I3
sbsS'Vnn_3pt_SCA_strange_m0.65_th0.0'
p15
(igvar._utilities
GVarRef
p16
(dp17
g8
I4
sbsS'energy_HsG5_m0.8_th0.0'
p18
(igvar._utilities
GVarRef
p19
(dp20
g8
I40
sbsS'Vnn_3pt_TEM_strange_m0.8_th0.0'
p21
(igvar._utilities
GVarRef
p22
(dp23
g8
I6
sbsS'Vnn_3pt_TEM_strange_m0.65_th0.0'
p24
(igvar._utilities
GVarRef
p25
(dp26
g8
I7
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th0.8563'
p27
(igvar._utilities
GVarRef
p28
(dp29
g8
I53
sbsS'Vnn_3pt_TEM_strange_m0.8_th0.8563'
p30
(igvar._utilities
GVarRef
p31
(dp32
g8
I8
sbsS'energy_HsG5_m0.65_th0.0'
p33
(igvar._utilities
GVarRef
p34
(dp35
g8
I9
sbsS'energy_HsG5_m0.8_th0.8563'
p36
(igvar._utilities
GVarRef
p37
(dp38
g8
I10
sbsS'energy_HsG5_m0.8_th2.998'
p39
(igvar._utilities
GVarRef
p40
(dp41
g8
I1
sbsS'energy_HsG5_m0.5_th2.998'
p42
(igvar._utilities
GVarRef
p43
(dp44
g8
I12
sbsS'Vnn_3pt_SCA_strange_m0.65_th5.140'
p45
(igvar._utilities
GVarRef
p46
(dp47
g8
I20
sbsS'energy_HsG5_m0.65_th0.8563'
p48
(igvar._utilities
GVarRef
p49
(dp50
g8
I14
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th5.140'
p51
(igvar._utilities
GVarRef
p52
(dp53
g8
I0
sbsS'Vnn_3pt_TEM_strange_m0.5_th0.8563'
p54
(igvar._utilities
GVarRef
p55
(dp56
g8
I16
sbsS'energy_HsG5_m0.65_th5.140'
p57
(igvar._utilities
GVarRef
p58
(dp59
g8
I44
sbsS'Vnn_3pt_TEM_strange_m0.5_th0.0'
p60
(igvar._utilities
GVarRef
p61
(dp62
g8
I17
sbsS'Vnn_3pt_TEM_strange_m0.5_th5.140'
p63
(igvar._utilities
GVarRef
p64
(dp65
g8
I18
sbsS'energy_DsG5X_th2.998'
p66
(igvar._utilities
GVarRef
p67
(dp68
g8
I19
sbsS'Vnn_3pt_SCA_strange_m0.8_th2.998'
p69
(igvar._utilities
GVarRef
p70
(dp71
g8
I13
sbsS'energy_HsG5_m0.5_th0.8563'
p72
(igvar._utilities
GVarRef
p73
(dp74
g8
I21
sbsS'Vnn_3pt_SCA_strange_m0.5_th5.140'
p75
(igvar._utilities
GVarRef
p76
(dp77
g8
I22
sbsS'energy_HcG5_m0.5'
p78
(igvar._utilities
GVarRef
p79
(dp80
g8
I23
sbsS'energy_DsG5_th0.8563'
p81
(igvar._utilities
GVarRef
p82
(dp83
g8
I24
sbsS'energy_HcG5_m0.8'
p84
(igvar._utilities
GVarRef
p85
(dp86
g8
I25
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th5.140'
p87
(igvar._utilities
GVarRef
p88
(dp89
g8
I26
sbsS'energy_DsG5_th5.140'
p90
(igvar._utilities
GVarRef
p91
(dp92
g8
I27
sbsS'Vnn_3pt_SCA_strange_m0.5_th0.8563'
p93
(igvar._utilities
GVarRef
p94
(dp95
g8
I28
sbsS'Vnn_3pt_TEM_strange_m0.65_th5.140'
p96
(igvar._utilities
GVarRef
p97
(dp98
g8
I29
sbsS'energy_HcG5T_m0.5'
p99
(igvar._utilities
GVarRef
p100
(dp101
g8
I30
sbsS'Vnn_3pt_TEM_strange_m0.65_th0.8563'
p102
(igvar._utilities
GVarRef
p103
(dp104
g8
I31
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th0.8563'
p105
(igvar._utilities
GVarRef
p106
(dp107
g8
I46
sbsS'chi2'
p108
F217.75087733416433
sS'energy_DsG5X_th5.140'
p109
(igvar._utilities
GVarRef
p110
(dp111
g8
I34
sbsS'energy_HcG5_m0.65'
p112
(igvar._utilities
GVarRef
p113
(dp114
g8
I33
sbsS'Vnn_3pt_TEM_strange_m0.65_th2.998'
p115
(igvar._utilities
GVarRef
p116
(dp117
g8
I35
sbsS'energy_HcG5T_m0.8'
p118
(igvar._utilities
GVarRef
p119
(dp120
g8
I36
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th2.998'
p121
(igvar._utilities
GVarRef
p122
(dp123
g8
I37
sbsS'energy_DsG5_th0.0'
p124
(igvar._utilities
GVarRef
p125
(dp126
g8
I38
sbsS'energy_HsG5_m0.5_th5.140'
p127
(igvar._utilities
GVarRef
p128
(dp129
g8
I39
sbsS'energy_HcG5T_m0.65'
p130
(igvar._utilities
GVarRef
p131
(dp132
g8
I5
sbsS'energy_DsG5_th2.998'
p133
(igvar._utilities
GVarRef
p134
(dp135
g8
I41
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th0.8563'
p136
(igvar._utilities
GVarRef
p137
(dp138
g8
I42
sbsS'energy_HsG5_m0.8_th5.140'
p139
(igvar._utilities
GVarRef
p140
(dp141
g8
I15
sbsS'Vnn_3pt_SCA_strange_m0.65_th2.998'
p142
(igvar._utilities
GVarRef
p143
(dp144
g8
I45
sbsS'Vnn_3pt_SCA_strange_m0.65_th0.8563'
p145
(igvar._utilities
GVarRef
p146
(dp147
g8
I32
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th5.140'
p148
(igvar._utilities
GVarRef
p149
(dp150
g8
I47
sbsS'Vnn_3pt_SCA_strange_m0.5_th2.998'
p151
(igvar._utilities
GVarRef
p152
(dp153
g8
I48
sbsS'chi2_per_dof'
p154
F0.11075833028187403
sS'dof'
p155
I1966
sS'Vnn_3pt_SCA_strange_m0.8_th0.0'
p156
(igvar._utilities
GVarRef
p157
(dp158
g8
I49
sbsS'Vnn_3pt_SCA_strange_m0.8_th0.8563'
p159
(igvar._utilities
GVarRef
p160
(dp161
g8
I50
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th2.998'
p162
(igvar._utilities
GVarRef
p163
(dp164
g8
I51
sbsS'energy_HsG5_m0.5_th0.0'
p165
(igvar._utilities
GVarRef
p166
(dp167
g8
I56
sbsS'Vnn_3pt_SCA_strange_m0.8_th5.140'
p168
(igvar._utilities
GVarRef
p169
(dp170
g8
I43
sbsS'Vnn_3pt_TEM_strange_m0.8_th5.140'
p171
(igvar._utilities
GVarRef
p172
(dp173
g8
I54
sbsS'Vnn_3pt_TEM_strange_m0.8_th2.998'
p174
(igvar._utilities
GVarRef
p175
(dp176
g8
I55
sbsS'Vnn_3pt_TEM_strange_m0.5_th2.998'
p177
(igvar._utilities
GVarRef
p178
(dp179
g8
I52
sbsS'energy_HsG5_m0.65_th2.998'
p180
(igvar._utilities
GVarRef
p181
(dp182
g8
I57
sbss.

==> anc/corrfit_results/BcDs/sf5_N6_tmin2pt10_tmin3pt10_svd0.005_withHls.p <==
(dp0
S'gvlist'
p1
S"(dp0\nS'shape'\np1\n(lp2\nI72\nasS'bufsize'\np3\nI72\nsS'bcovs'\np4\n(lp5\n(lp6\n(lp7\na(lp8\na(lp9\na(lp10\naa(lp11\n(lp12\nI0\naI1\naI2\naI3\naI4\naI5\naI6\naI7\naI8\naI9\naI10\naI11\naI12\naI13\naI14\naI15\naI16\naI17\naI18\naI19\naI20\naI21\naI22\naI23\naI24\naI25\naI26\naI27\naI28\naI29\naI30\naI31\naI32\naI33\naI34\naI35\naI36\naI37\naI38\naI39\naI40\naI41\naI42\naI43\naI44\naI45\naI46\naI47\naI48\naI49\naI50\naI51\naI52\naI53\naI54\naI55\naI56\naI57\naI58\naI59\naI60\naI61\naI62\naI63\naI64\naI65\naI66\naI67\naI68\naI69\naI70\naI71\naa(lp13\n(lp14\nF8.252127917512413e-06\naF1.9761294116865997e-09\naF-1.1771141143643694e-08\naF1.2573195076651745e-06\naF1.1806549865337453e-07\naF6.254889104819946e-06\naF9.605739134840376e-08\naF5.054210093572479e-11\naF7.157063750214404e-07\naF1.314072794708957e-07\naF4.738965472108965e-06\naF1.5788370098512244e-07\naF2.505026114067437e-07\naF-2.0728378432607728e-08\naF6.993836930604065e-06\naF6.413667732083773e-06\naF7.675233993970325e-06\naF1.2359968865312204e-08\naF-2.9667572522499087e-08\naF6.064210074794189e-06\naF1.1143460529358121e-08\naF7.662348372025824e-06\naF8.293293962204129e-08\naF7.094888507125585e-06\naF1.5816655365852555e-06\naF6.051472093549766e-07\naF1.4959238939466287e-07\naF4.390505836732049e-06\naF2.8339412346887374e-07\naF-7.077938255973647e-08\naF8.546862121628555e-08\naF-8.113408087794784e-11\naF4.379016925662931e-06\naF3.121238337445995e-10\naF4.7561355860178396e-06\naF1.8774109893256975e-06\naF2.6695460866896733e-07\naF7.157377643167362e-11\naF-2.3964983158231086e-08\naF1.2828717554886772e-10\naF2.427573754019716e-08\naF1.3805285930011673e-08\naF7.004808855911206e-06\naF-2.1892665740920128e-10\naF-4.698282474843066e-08\naF7.469905419736478e-09\naF2.638409767967141e-07\naF1.1684251772051152e-07\naF7.63757505107512e-06\naF-5.401693249471629e-08\naF4.3655633274488765e-06\naF3.513612069762234e-09\naF1.0348206787802683e-07\naF1.318926155422582e-07\naF1.567348802176564e-07\naF-2.3960661709066086e-08\naF4.7117423827196256e-06\naF1.4906097225362926e-06\naF6.98435746041159e-08\naF9.053936810217139e-07\naF1.1407937060500251e-06\naF1.1106395516455702e-06\naF2.7323188184452034e-07\naF1.1836900821555502e-06\naF2.922425709153213e-06\naF1.121594464890391e-07\naF8.3975317289682e-08\naF1.5544261273324627e-06\naF2.58955108714019e-07\naF-2.4194523100869904e-08\naF-7.32930984191764e-09\naF1.5283357587796354e-07\naa(lp15\nF1.9761294116865997e-09\naF4.78540425899179e-07\naF3.6072547939320136e-07\naF-1.1563931680885036e-08\naF9.208806224449105e-08\naF1.4304410425915934e-09\naF9.444101799456626e-08\naF4.1618202278910236e-11\naF-2.322572938740371e-09\naF9.789309043234761e-08\naF-9.60280092825197e-08\naF5.109132230826876e-07\naF3.5796487594875553e-07\naF1.0224354977157834e-07\naF-1.6076845103198584e-07\naF-4.7048769767148495e-09\naF-1.7459024728762822e-07\naF8.620093611501823e-08\naF2.840772480436409e-08\naF8.797824869642808e-09\naF2.0074531600157545e-07\naF-1.6881713238560786e-07\naF1.1269268756288893e-07\naF-1.5590637895469744e-07\naF1.4572553348278467e-09\naF1.894102653243202e-09\naF9.481886580210978e-08\naF-9.710513548364383e-08\naF3.526538569652201e-07\naF1.465135618685233e-07\naF1.1319128044307936e-07\naF9.387308120516175e-11\naF-9.717212396663555e-08\naF-1.3466215752710914e-10\naF-1.004864536196113e-07\naF-1.3350249068630506e-08\naF3.530276908126416e-07\naF1.5063552863959116e-10\naF1.1124284443385645e-07\naF-5.2747250897789087e-11\naF7.290678898922682e-08\naF8.2744262560915e-08\naF-1.5513191313449236e-07\naF-1.840972001302998e-11\naF1.3030060108777604e-07\naF9.312686236739119e-09\naF3.6561343768794256e-07\naF4.5793636521309033e-07\naF-1.63189694187697e-07\naF3.8456299709356586e-08\naF-9.471233504742954e-08\naF7.650286948536863e-08\naF5.015653416482508e-07\naF9.305899121811393e-08\naF4.982939937510469e-07\naF1.0218147067662704e-07\naF-9.166196614077633e-08\naF-9.856129787718375e-09\naF9.596002177439759e-08\naF-8.207554067525073e-09\naF6.531765727357795e-09\naF1.1119075788036796e-08\naF3.5427792847561823e-07\naF1.99984275468036e-09\naF-2.426062747382904e-09\naF4.85176893526583e-07\naF1.1584720447988263e-07\naF-8.006295463179083e-09\naF3.640136024984716e-07\naF1.0509142427922112e-07\naF1.8845480678518242e-08\naF5.057651401424986e-07\naa(lp16\nF-1.1771141143643694e-08\naF3.6072547939320136e-07\naF8.155531064425172e-07\naF-1.1038961264752935e-08\naF9.547600645698144e-08\naF-5.526395685960763e-09\naF9.869262008441724e-08\naF6.617645696424905e-11\naF-3.996390083491972e-09\naF1.0034888734136597e-07\naF-1.8673408047373373e-07\naF5.27087702708357e-07\naF3.63875159056885e-07\naF9.652105549277351e-08\naF-2.8692246691796034e-07\naF-1.2259921908948129e-08\naF-3.1336173310532615e-07\naF8.745695114499609e-08\naF3.2580712379866536e-08\naF2.3776654075126705e-09\naF2.41354739276019e-07\naF-3.0713642538389353e-07\naF1.0556424218348977e-07\naF-2.82937405984665e-07\naF-3.088809772519105e-09\naF1.2096804388098728e-09\naF9.557482811340974e-08\naF-1.831575544346583e-07\naF3.641608456073952e-07\naF1.980328976576089e-07\naF1.0806293248299486e-07\naF1.0800500908485292e-10\naF-1.8207448105980618e-07\naF-1.4605952889066626e-10\naF-1.91491460414968e-07\naF-1.9983230932342918e-08\naF3.6169137746539905e-07\naF1.7217231322306212e-10\naF1.3705462037138515e-07\naF-4.843724934175047e-11\naF7.775504478684398e-08\naF8.66101929767121e-08\naF-2.7933385341377983e-07\naF1.6586171170387455e-11\naF1.6979232705162828e-07\naF8.302036432666015e-09\naF3.738487844758354e-07\naF4.67569000025482e-07\naF-3.0159901802821555e-07\naF4.647731787339099e-08\naF-1.7867045419678548e-07\naF7.92062105519021e-08\naF5.144152618573689e-07\naF9.433562161228992e-08\naF5.106178536420293e-07\naF9.576252659911652e-08\naF-1.824420550671882e-07\naF-1.1627231462029357e-08\naF1.0125764077826321e-07\naF-1.199888679091782e-08\naF6.127681496846153e-09\naF1.0670726107714699e-08\naF3.642400845649129e-07\naF1.6514027461756398e-09\naF-1.1752467780940956e-08\naF4.964659986529495e-07\naF1.084882062174546e-07\naF-1.5619621023220355e-08\naF3.7139358991942286e-07\naF9.857097868872358e-08\naF1.985788290016e-08\naF5.191060579098948e-07\naa(lp17\nF1.2573195076651745e-06\naF-1.1563931680885036e-08\naF-1.1038961264752935e-08\naF9.193751110837455e-06\naF2.6301977344921046e-08\naF8.326224879563886e-07\naF9.918714900075733e-10\naF-2.548769618187375e-09\naF1.2274858428056027e-06\naF3.922677072524292e-08\naF1.710903434226621e-06\naF-4.5390791846865674e-08\naF-1.9365946325694034e-07\naF-6.305643897512252e-08\naF3.475619928714741e-06\naF8.657935967888768e-07\naF3.844716429582177e-06\naF-1.6077473441754576e-08\naF-1.1895553831323428e-08\naF7.950747858152426e-07\naF-1.284112799308639e-08\naF3.839017439656212e-06\naF3.6000682732839595e-08\naF3.54247639118476e-06\naF5.112552232858721e-07\naF1.4134705820076158e-06\naF6.016272525147583e-08\naF1.5550597571600322e-06\naF-1.0639377617540582e-07\naF-5.1331147953715685e-09\naF4.0944049144409626e-08\naF-1.6940236676419808e-09\naF1.5629312546697208e-06\naF-7.979254488590483e-10\naF1.7266955455552557e-06\naF2.1598862391187434e-06\naF-1.2981235728788916e-07\naF-2.818983717055575e-09\naF-1.7995033264555158e-08\naF-1.212822285408419e-09\naF-2.2133708958463885e-08\naF-1.007135157204839e-08\naF3.487901679591508e-06\naF-2.3501759376082924e-09\naF-1.2503746540506968e-08\naF-6.227592873680702e-09\naF-1.6549714652329618e-07\naF-1.0261148345116644e-07\naF3.830925875900796e-06\naF-1.4017011890901732e-08\naF1.5573421420520376e-06\naF-2.9774199443502887e-08\naF-1.1553661420404178e-07\naF3.832857356996416e-08\naF-4.464617626270023e-08\naF-6.496187050642047e-08\naF1.6947424742996264e-06\naF2.3670480531100902e-06\naF-2.357294026301747e-08\naF1.003585706065267e-06\naF3.67706768861125e-07\naF3.522593962160281e-07\naF-1.1682135657070062e-07\naF3.8874751923159976e-07\naF1.415648958119175e-06\naF-1.0841970184735794e-07\naF3.793145602412955e-08\naF5.767536282203647e-07\naF-1.7834435069025067e-07\naF-6.232973343858908e-08\naF-1.0602114476723632e-08\naF-5.029534469491698e-08\naa(lp18\nF1.1806549865337453e-07\naF9.208806224449105e-08\naF9.547600645698144e-08\naF2.6301977344921046e-08\naF4.753518449875684e-05\naF1.496039498687204e-07\naF1.2678551192818441e-05\naF-7.328437235231144e-09\naF-3.4136116088212317e-09\naF8.12819058921209e-06\naF5.31382618787494e-07\naF3.0394635505610746e-06\naF2.582745549044678e-06\naF3.815452627266302e-07\naF1.2713214197319584e-08\naF1.4288198593830715e-07\naF6.143726080555709e-08\naF8.137167726458373e-08\naF2.5970366920500114e-07\naF1.475642510850466e-07\naF8.881907438735046e-08\naF7.756464136775999e-08\naF4.880394148012487e-07\naF-7.223812499463974e-09\naF1.252650574970625e-07\naF7.813831882295541e-09\naF8.511601197077653e-06\naF3.831655043912482e-07\naF1.8416071893780922e-06\naF1.3690414246758546e-07\naF4.937946790546189e-07\naF-6.714910346456428e-08\naF4.3413635088547796e-07\naF-9.462507304578839e-09\naF5.251213489035938e-07\naF9.468546077439214e-09\naF1.7381969988342185e-06\naF-7.097707255936586e-09\naF1.0424716768107953e-07\naF-9.319351742007974e-09\naF1.0612518604559885e-07\naF8.84654345318802e-08\naF1.5339907400051365e-08\naF-7.239652973732871e-09\naF1.2082215211862261e-07\naF2.2329394979399538e-07\naF2.0148324750695807e-06\naF9.0608619568226e-06\naF-1.2839686116473852e-06\naF2.7651097874165255e-07\naF4.193530157699944e-07\naF1.1149801242181186e-07\naF3.57724914943368e-06\naF8.158084730824742e-06\naF3.00660404587022e-06\naF3.8929840134300784e-07\naF-8.646605250028279e-07\naF1.682075903754652e-08\naF1.2178451474658356e-05\naF-2.1295395670673528e-09\naF2.4933116819172493e-07\naF2.3211229256012723e-07\naF1.7864853080785293e-06\naF2.5786046962161775e-07\naF2.0637181672650608e-09\naF3.607181505904405e-06\naF5.084786888667365e-07\naF5.2512673739837216e-08\naF1.9894253888140166e-06\naF4.162854859777312e-07\naF2.1640472140894839e-07\naF2.997354541711487e-06\naa(lp19\nF6.254889104819946e-06\naF1.4304410425915934e-09\naF-5.526395685960763e-09\naF8.326224879563886e-07\naF1.496039498687204e-07\naF1.70364178973804e-05\naF1.4281759762025292e-07\naF-2.7469887043735382e-09\naF4.055245336478029e-07\naF1.358561022159232e-07\naF4.571957506400906e-06\naF2.658427611736796e-07\naF6.511043863038957e-07\naF3.4061563891979127e-07\naF5.577419148162663e-06\naF8.51268639898395e-06\naF6.443158085959778e-06\naF1.1186353635781175e-08\naF-2.7298646481516378e-08\naF8.084973647912997e-06\naF9.501169160000448e-09\naF6.462103717080448e-06\naF2.252682855411305e-07\naF5.568343696774965e-06\naF9.985598248807781e-07\naF3.2983889565239077e-07\naF1.2394567003169365e-07\naF3.913885133578539e-06\naF5.475958609380866e-07\naF-3.6918612319459134e-08\naF1.6333706483242602e-07\naF-2.4048054289816785e-10\naF3.971048230142997e-06\naF-3.80927092188364e-10\naF4.564627452973567e-06\naF1.1846150389930119e-06\naF5.215646705275562e-07\naF-3.979432198819601e-10\naF-1.2129566010181984e-08\naF-2.876092154574152e-10\naF1.2222459222056117e-08\naF1.291253155626547e-08\naF5.511331140987961e-06\naF-8.625967897826511e-10\naF-2.4947105324125094e-08\naF-3.350664322040828e-10\naF6.416321264025909e-07\naF2.9291147653211097e-07\naF6.4935762407680126e-06\naF-4.5055881177984964e-08\naF3.892528893741091e-06\naF-7.1035168835916865e-09\naF2.8880460582412136e-07\naF3.050646361915015e-07\naF2.4829607816143647e-07\naF3.951687067405317e-07\naF4.5879338787084e-06\naF9.651913713587034e-07\naF1.3229177769785167e-07\naF5.327779214183921e-07\naF2.068181805208255e-06\naF1.9871716419753937e-06\naF5.454058814855569e-07\naF2.1108643778902264e-06\naF1.7077179296063423e-06\naF2.91974903378476e-07\naF1.664323035483171e-07\naF9.308753155769734e-07\naF6.435646319835744e-07\naF3.422406720235569e-07\naF-1.2352211366635835e-08\naF3.5456263473977845e-07\naa(lp20\nF9.605739134840376e-08\naF9.444101799456626e-08\naF9.869262008441724e-08\naF9.918714900075733e-10\naF1.2678551192818441e-05\naF1.4281759762025292e-07\naF4.613201851549246e-05\naF-8.67112255113961e-09\naF-2.142932034906484e-08\naF9.944059357003179e-06\naF-8.331873892055754e-07\naF3.10787962262594e-06\naF1.933542793109104e-06\naF3.82120151758685e-07\naF-1.9974468158619748e-08\naF1.3550675555246772e-07\naF6.06256529611553e-08\naF8.169436949207984e-08\naF2.8684003450102725e-07\naF1.4141222723344122e-07\naF9.006452682402062e-08\naF-1.2177846504089742e-06\naF5.168361100779832e-07\naF-3.516473039665337e-08\naF1.0597718914418193e-07\naF-1.2829657429151946e-08\naF9.844220389183822e-06\naF3.2939868045163167e-07\naF1.7727524367416373e-06\naF1.392532752852335e-07\naF5.125674754562e-07\naF-8.971006163941604e-09\naF3.7521884613043846e-07\naF-1.023765110324338e-08\naF5.015416206225238e-07\naF-1.1199345667274857e-08\naF1.6611200285538675e-06\naF-8.131238348278147e-09\naF1.01545660164507e-07\naF-6.753243706275946e-08\naF9.961214898222406e-08\naF8.755212431355108e-08\naF-1.643442042416233e-08\naF-8.71780620417857e-09\naF1.2086503963836874e-07\naF2.446466486566956e-07\naF1.963200950810747e-06\naF3.570682424766705e-06\naF1.1213828283657996e-07\naF3.0559167657783404e-07\naF3.623468722777684e-07\naF1.0597427524147087e-07\naF3.5638715082254013e-06\naF9.836008950249154e-06\naF3.0257321034807443e-06\naF3.976789701592065e-07\naF5.377360527447671e-07\naF-7.092504508911317e-09\naF1.2697081471605043e-05\naF-1.6748146762125225e-08\naF2.4134468978366247e-07\naF2.2273139181699359e-07\naF1.7095496573714882e-06\naF2.4993969380252287e-07\naF-1.3371260389666451e-08\naF8.834952276259856e-06\naF5.442440394275338e-07\naF4.4765734703339234e-08\naF2.747347642374436e-06\naF4.306315350790695e-07\naF2.3931846827796625e-07\naF3.037779203382031e-06\naa(lp21\nF5.054210093572479e-11\naF4.1618202278910236e-11\naF6.617645696424905e-11\naF-2.548769618187375e-09\naF-7.328437235231144e-09\naF-2.7469887043735382e-09\naF-8.67112255113961e-09\naF2.2655499452074614e-09\naF-1.6067768785334947e-09\naF-1.0263859418119295e-08\naF3.856089581927737e-09\naF-8.932934142689399e-09\naF-1.8239802918778208e-09\naF-3.493038236118215e-09\naF5.908639805211682e-09\naF-9.557956334627494e-10\naF7.337687332279699e-09\naF-1.1013985766503757e-10\naF2.450958122606105e-09\naF-4.4616898946478526e-10\naF-2.3543908906683404e-11\naF7.2996685505309865e-09\naF-1.936644083739084e-08\naF5.0328871641317876e-09\naF-3.124875638541528e-11\naF-1.9405945020866764e-09\naF-7.421491577732525e-09\naF3.918996812264383e-09\naF-1.3706147428642933e-09\naF2.3158813897293295e-11\naF-3.5891315182696884e-09\naF9.54962532444682e-10\naF4.423823527390676e-09\naF1.0329969781719853e-09\naF4.160888879470368e-09\naF-2.703899023783738e-10\naF4.063711962782091e-10\naF1.115545636583862e-09\naF1.590060135873388e-10\naF9.939399346589032e-10\naF8.90446088893351e-12\naF2.934495967196192e-11\naF1.7049833331636057e-08\naF1.2294684039790084e-09\naF1.4883101101475516e-10\naF9.005296543037647e-10\naF-2.9031001710530193e-09\naF-7.250323588768229e-09\naF7.414802427304174e-09\naF2.839724565983381e-09\naF1.4663809192396826e-08\naF-2.801555736028717e-10\naF-9.435090643843147e-09\naF-6.092627244568803e-08\naF-6.414583060445213e-09\naF-1.7542697815244816e-08\naF3.6061977154693407e-09\naF-1.255977249659225e-09\naF-9.804643315754093e-09\naF-1.3581420698175367e-09\naF-4.658901913047977e-09\naF-6.723948011849934e-10\naF-7.024915984831993e-09\naF-1.3879551121124327e-09\naF-7.280835867396202e-10\naF-8.470162954133991e-09\naF-4.510536676491669e-09\naF-1.2872236883970217e-09\naF-2.437687496765348e-09\naF-4.898919736476605e-09\naF1.8827742624895374e-09\naF-3.8276681613989196e-08\naa(lp22\nF7.157063750214404e-07\naF-2.322572938740371e-09\naF-3.996390083491972e-09\naF1.2274858428056027e-06\naF-3.4136116088212317e-09\naF4.055245336478029e-07\naF-2.142932034906484e-08\naF-1.6067768785334947e-09\naF4.493176818061304e-06\naF-1.5489277503803566e-08\naF2.385483924998729e-06\naF-6.362905368282751e-08\naF4.657441999262172e-09\naF-2.3316041635431827e-08\naF1.9077879474168683e-06\naF4.256441042317049e-07\naF2.0663088651295527e-06\naF-6.066179275175716e-09\naF-1.5333853460675627e-08\naF3.897864942595608e-07\naF-3.4771408641174445e-09\naF2.0468043044112607e-06\naF2.0195933761362946e-08\naF1.9336659919378105e-06\naF7.531334201760593e-07\naF1.3796798395462568e-06\naF-9.525564000419934e-09\naF2.2871150900735974e-06\naF5.966704288903614e-08\naF6.712917782178586e-08\naF2.3171694210333844e-08\naF-1.3016620429535764e-09\naF2.2661560219337132e-06\naF-7.105809574346594e-10\naF2.4070406090622262e-06\naF1.085638330655186e-06\naF4.133142216382625e-08\naF-1.6809718585361414e-09\naF3.69435674606361e-08\naF-9.810111884340623e-10\naF2.6382763962040172e-08\naF-2.119442813298729e-09\naF1.910894449932798e-06\naF-1.5914659295539416e-09\naF5.133082241862875e-08\naF-3.986464424836785e-09\naF2.688470692643862e-08\naF-9.504110708901272e-08\naF2.0169053880133617e-06\naF-2.084834677502016e-08\naF2.262772191103036e-06\naF1.8753825774879353e-08\naF-1.0121081755357786e-07\naF-2.1289817313856857e-08\naF-7.127265259939717e-08\naF-2.6206033938489024e-08\naF2.3530857653136295e-06\naF1.1631047698484936e-06\naF-3.59872419836152e-08\naF1.132085829754248e-06\naF5.036413526039398e-07\naF4.943635242961617e-07\naF4.998278554687754e-08\naF5.252882747690858e-07\naF8.717374536784359e-07\naF-9.852248556824846e-08\naF2.1467156965061185e-08\naF8.169824941700868e-07\naF1.646156918444048e-08\naF-2.3875532657250647e-08\naF-1.1167118530187804e-08\naF-7.233698177583629e-08\naa(lp23\nF1.314072794708957e-07\naF9.789309043234761e-08\naF1.0034888734136597e-07\naF3.922677072524292e-08\naF8.12819058921209e-06\naF1.358561022159232e-07\naF9.944059357003179e-06\naF-1.0263859418119295e-08\naF-1.5489277503803566e-08\naF3.9132296194678834e-05\naF4.533818467931958e-07\naF7.153636708584182e-06\naF1.653455064368361e-06\naF4.2050875664954884e-07\naF-1.2998126757623501e-06\naF4.3351713812433954e-07\naF1.7771612832955012e-07\naF8.600881462399516e-08\naF3.029334328938886e-07\naF1.3121790330456747e-07\naF9.26915892725417e-08\naF2.1232760464072583e-07\naF6.185847965198694e-07\naF6.399371600384689e-08\naF8.377527266581417e-08\naF-4.351861028139249e-09\naF1.1960878491438337e-05\naF2.3293751119257706e-07\naF2.3877162067692386e-06\naF8.81231170990755e-08\naF5.832319869800772e-07\naF-8.079168322456382e-09\naF-1.0733899400386667e-06\naF-1.0983794167409077e-08\naF4.219740539999351e-07\naF3.251104091954081e-08\naF1.4369572194304788e-06\naF-9.15134394042995e-09\naF6.6657998664766e-08\naF-9.780234159420136e-09\naF7.883584150970123e-08\naF8.48828318558736e-08\naF6.70911784046474e-08\naF-6.646992227905124e-08\naF7.702273844034926e-08\naF2.455885097606593e-07\naF1.6944800777474334e-06\naF2.985025069911991e-06\naF2.5983712079963945e-07\naF3.238120960623233e-07\naF2.546520663245481e-07\naF9.449852017491578e-08\naF3.2055213053351897e-06\naF1.2991108070594477e-05\naF2.918551986580127e-06\naF4.6134008416820826e-07\naF4.976696947680632e-07\naF3.249544071981337e-08\naF1.1259500784707793e-05\naF-1.465448969749876e-08\naF2.028725158315291e-07\naF1.7971643684533503e-07\naF1.4968074697231306e-06\naF6.713776957233975e-07\naF4.0588100125244976e-08\naF3.101664618960933e-06\naF2.7219279964070917e-06\naF3.5658391758276325e-08\naF1.6651929298393383e-06\naF2.173816060010747e-06\naF2.523519265808617e-07\naF2.9926965911339784e-06\naa(lp24\nF4.738965472108965e-06\naF-9.60280092825197e-08\naF-1.8673408047373373e-07\naF1.710903434226621e-06\naF5.31382618787494e-07\naF4.571957506400906e-06\naF-8.331873892055754e-07\naF3.856089581927737e-09\naF2.385483924998729e-06\naF4.533818467931958e-07\naF8.295781169934631e-05\naF1.4258893658289916e-06\naF4.43084690021071e-06\naF5.148482985110548e-07\naF2.3555552222999564e-05\naF4.676930123816742e-06\naF2.6754197686494444e-05\naF6.362634753109815e-10\naF-5.064408045604441e-08\naF4.414946533259964e-06\naF-2.4572617502302897e-08\naF2.706055066204251e-05\naF1.411886512398471e-07\naF2.381575642470879e-05\naF3.7715712238892503e-06\naF2.1442082672202055e-06\naF3.917158587377987e-07\naF5.786376726740199e-05\naF4.005106354082094e-06\naF2.5417707772049824e-08\naF1.495483769072881e-07\naF5.563395556568681e-09\naF5.607966954327066e-05\naF5.668732335659983e-09\naF6.019697170369108e-05\naF2.9355551679175154e-06\naF3.913169908474668e-06\naF4.869406814695126e-09\naF5.5275755336357726e-08\naF1.262520638174329e-08\naF1.0885429570349501e-07\naF1.9987893508333826e-08\naF2.353442116658644e-05\naF2.4168032653027193e-09\naF4.3013179674963356e-08\naF2.1281038013695593e-09\naF4.43203818496691e-06\naF1.553121710955283e-06\naF2.7003459838772195e-05\naF-1.29399042064753e-07\naF5.689398673010322e-05\naF3.969929326158999e-08\naF1.569916244928575e-06\naF3.9749973872627994e-07\naF1.322701583069204e-06\naF5.064713978609358e-07\naF6.0532703695999565e-05\naF2.165251830156661e-06\naF4.874886765192847e-07\naF2.755371297895317e-06\naF4.110971538166009e-06\naF4.042722617437304e-06\naF3.963568431755091e-06\naF4.246791762445559e-06\naF4.538834303478582e-06\naF8.33566926834071e-07\naF1.5761267146715553e-07\naF1.1009261719807155e-05\naF4.356022848490091e-06\naF5.223630473730891e-07\naF-7.347467173192326e-09\naF1.3635827119364377e-06\naa(lp25\nF1.5788370098512244e-07\naF5.109132230826876e-07\naF5.27087702708357e-07\naF-4.5390791846865674e-08\naF3.0394635505610746e-06\naF2.658427611736796e-07\naF3.10787962262594e-06\naF-8.932934142689399e-09\naF-6.362905368282751e-08\naF7.153636708584182e-06\naF1.4258893658289916e-06\naF4.0999428611938535e-05\naF4.941926150898552e-06\naF1.0752806441434082e-06\naF-2.041198933824892e-08\naF4.243610716250268e-07\naF8.90797671683739e-07\naF3.51116436132079e-07\naF8.470102963974516e-08\naF2.7651440798340433e-07\naF4.6073140320921357e-07\naF9.398418128549107e-07\naF9.209392698734385e-07\naF8.529735971993492e-07\naF1.1596241024493923e-07\naF-6.630694173364688e-08\naF2.978333940513616e-06\naF1.2167342257140806e-06\naF4.932503752785881e-06\naF1.967160303605509e-07\naF9.079900458893994e-07\naF-8.443385718762298e-09\naF3.683309249404422e-07\naF-1.0446145246279296e-08\naF1.3616156964902334e-06\naF-2.550673379991373e-08\naF4.4022479072332655e-06\naF-8.369204378927004e-09\naF2.862519865925353e-07\naF-9.648793135395392e-09\naF3.4247463353956316e-07\naF5.60913336228297e-07\naF8.366130524098526e-07\naF-4.4456403532982046e-08\naF2.3910036540990324e-07\naF5.918188566716658e-08\naF4.8558909068612515e-06\naF1.2300572325501972e-05\naF1.0077511791635845e-06\naF8.014338177777159e-08\naF1.1981001300212659e-06\naF3.678689566261697e-07\naF1.5323944880563463e-05\naF2.94614220753044e-06\naF1.5901775015424405e-05\naF1.092342095294353e-06\naF1.5131394900861783e-06\naF-3.5420837282552246e-08\naF3.1703929780643647e-06\naF-4.447364367105573e-08\naF3.440766050440657e-07\naF3.4440720990603423e-07\naF4.397623347702114e-06\naF6.063820186363756e-07\naF2.5564546672350324e-08\naF1.4071412391314971e-05\naF2.193758374849354e-06\naF3.180101616451926e-08\naF4.890057796140232e-06\naF2.1435996633841746e-06\naF7.68913312490943e-08\naF1.709947447873923e-05\naa(lp26\nF2.505026114067437e-07\naF3.5796487594875553e-07\naF3.63875159056885e-07\naF-1.9365946325694034e-07\naF2.582745549044678e-06\naF6.511043863038957e-07\naF1.933542793109104e-06\naF-1.8239802918778208e-09\naF4.657441999262172e-09\naF1.653455064368361e-06\naF4.43084690021071e-06\naF4.941926150898552e-06\naF6.480440116573024e-05\naF2.823510575946297e-06\naF2.4565611469000362e-06\naF6.744625348448294e-07\naF2.8301634336033245e-06\naF2.7346079140852486e-07\naF1.5171961657295763e-08\naF6.065561977040223e-07\naF3.3401192809312975e-07\naF2.9230300122674907e-06\naF4.1210050779051174e-07\naF2.616370989556079e-06\naF3.4533483189375696e-07\naF-2.9281225825533224e-08\naF1.635168850166654e-06\naF3.918658992741028e-06\naF2.6378964481867947e-05\naF1.0375697229244938e-06\naF4.4434346591010767e-07\naF-1.1874884750588439e-08\naF3.7414799626152932e-06\naF-4.8136277192434145e-09\naF4.3161574020539184e-06\naF-6.985692518499255e-08\naF2.8191436196409316e-05\naF-1.419221359247839e-09\naF1.2214991460316292e-06\naF-3.8987647684050194e-09\naF2.2436450304231964e-06\naF2.635346019833452e-07\naF2.5326521837539192e-06\naF-3.0222178404556237e-09\naF1.1267097615790176e-06\naF2.333653669163278e-08\naF3.469607951801097e-05\naF5.931129486374734e-06\naF2.9778874882560066e-06\naF-2.529174797085886e-09\naF3.81256305906821e-06\naF1.3605507558069616e-06\naF5.444681987847793e-06\naF1.562684155182178e-06\naF4.951531028613651e-06\naF2.8738815516286816e-06\naF4.553586107939485e-06\naF-1.4028875673667512e-07\naF1.924683107255474e-06\naF6.747405580327249e-08\naF8.3935696143546e-07\naF8.094441873506565e-07\naF2.7862368267590066e-05\naF8.735956631724173e-07\naF7.068458034952026e-08\naF5.447203821882579e-06\naF4.565508338483287e-07\naF1.8447414130135497e-07\naF3.6000303874473647e-05\naF3.002812501196206e-06\naF1.8227306518201105e-08\naF4.90562912271767e-06\naa(lp27\nF-2.0728378432607728e-08\naF1.0224354977157834e-07\naF9.652105549277351e-08\naF-6.305643897512252e-08\naF3.815452627266302e-07\naF3.4061563891979127e-07\naF3.82120151758685e-07\naF-3.493038236118215e-09\naF-2.3316041635431827e-08\naF4.2050875664954884e-07\naF5.148482985110548e-07\naF1.0752806441434082e-06\naF2.823510575946297e-06\naF1.4973839641416084e-05\naF-6.477362636014068e-08\naF3.5594490852682073e-07\naF-2.562251989808341e-08\naF9.40644213496221e-08\naF2.3931340468435462e-09\naF3.6486231387005205e-07\naF1.0092924689001007e-07\naF-4.781849246384237e-09\naF5.257399937711235e-07\naF-3.7337909495047496e-07\naF5.994004288564142e-08\naF-2.152969272984246e-08\naF1.7749372370061518e-06\naF3.1036794176103234e-08\naF2.5576059409375908e-06\naF2.7548835472603424e-07\naF9.232286079152532e-07\naF-3.1817031120871375e-09\naF3.819546097156843e-07\naF-3.5045745967277337e-09\naF4.947461946993944e-07\naF-8.667090855391342e-08\naF2.5736948692416927e-06\naF-1.6054106898635855e-08\naF3.637960263674427e-07\naF-3.3938487460416325e-09\naF3.4800177387822665e-07\naF7.826955310265229e-08\naF-4.803531567803059e-08\naF-3.5480050298254066e-09\naF3.158485470962193e-07\naF1.2546219732635431e-09\naF2.8159994813901658e-06\naF1.0863649028245796e-06\naF2.5597317975529532e-08\naF8.563756812381344e-09\naF3.8838027046786756e-07\naF1.270506266892712e-06\naF1.1154949520615412e-06\naF4.0971945978661593e-07\naF1.7698331358389815e-06\naF6.05408960068484e-06\naF5.451903798227213e-07\naF-7.231474224779278e-08\naF3.857916772419995e-07\naF-2.009160328022188e-08\naF4.7300439738678984e-07\naF5.313768240991016e-07\naF2.595945759255728e-06\naF4.924101619149339e-07\naF-9.526441437846469e-08\naF1.1024701735015373e-06\naF5.414280428287487e-07\naF4.617879314409294e-09\naF2.8227749021265142e-06\naF6.2726274094811135e-06\naF-3.3604821413703773e-09\naF1.0690846846200383e-06\naa(lp28\nF6.993836930604065e-06\naF-1.6076845103198584e-07\naF-2.8692246691796034e-07\naF3.475619928714741e-06\naF1.2713214197319584e-08\naF5.577419148162663e-06\naF-1.9974468158619748e-08\naF5.908639805211682e-09\naF1.9077879474168683e-06\naF-1.2998126757623501e-06\naF2.3555552222999564e-05\naF-2.041198933824892e-08\naF2.4565611469000362e-06\naF-6.477362636014068e-08\naF0.00012444870452605076\naF5.64376090531064e-06\naF8.909708290257243e-05\naF-1.3663296972819705e-08\naF-6.127389896478584e-08\naF5.403731011114567e-06\naF-5.793642121974612e-08\naF8.828577733033257e-05\naF-3.500728805835264e-08\naF8.953484132745917e-05\naF3.6981341354642597e-06\naF1.7136339872953457e-06\naF1.9149941723223793e-08\naF2.130900682577192e-05\naF2.2335932913235408e-06\naF-1.7941660054706237e-07\naF-2.7234506572329975e-08\naF7.785258262774344e-09\naF2.1699501061066333e-05\naF8.947948544754677e-09\naF2.357489846586802e-05\naF4.958289589778241e-06\naF2.281300970710093e-06\naF6.646227544097882e-09\naF-9.75278198234549e-08\naF8.442727342266304e-09\naF-1.5833548301974442e-08\naF9.071939165967218e-09\naF8.824846396882453e-05\naF1.6302863844596315e-08\naF-1.3704189883030647e-07\naF8.011769161016892e-09\naF2.503293644538999e-06\naF7.594245937646428e-07\naF8.707635682058085e-05\naF-1.4712929376943083e-07\naF2.1286626461460844e-05\naF-8.820107053828465e-08\naF7.427421126385496e-07\naF2.5221714126319854e-08\naF7.151573586672251e-07\naF-8.002387250034505e-08\naF2.354963236175702e-05\naF4.010466471150862e-06\naF-8.081960289428479e-08\naF2.2903340757276546e-06\naF3.4113627281813675e-06\naF3.3643737464646596e-06\naF2.346000907931599e-06\naF3.4401907187464593e-06\naF2.080804010401325e-05\naF7.560878257177221e-07\naF-4.591885780862048e-07\naF4.259340258271994e-06\naF2.4771405798334536e-06\naF-4.30156615693096e-07\naF-4.7864351945438046e-09\naF7.49017223226266e-07\naa(lp29\nF6.413667732083773e-06\naF-4.7048769767148495e-09\naF-1.2259921908948129e-08\naF8.657935967888768e-07\naF1.4288198593830715e-07\naF8.51268639898395e-06\naF1.3550675555246772e-07\naF-9.557956334627494e-10\naF4.256441042317049e-07\naF4.3351713812433954e-07\naF4.676930123816742e-06\naF4.243610716250268e-07\naF6.744625348448294e-07\naF3.5594490852682073e-07\naF5.64376090531064e-06\naF1.887144726918402e-05\naF6.588387595289165e-06\naF7.96763480836919e-09\naF-3.148206782522341e-08\naF8.245193187215404e-06\naF4.528036185575299e-09\naF6.60638048227664e-06\naF1.599526661913678e-07\naF5.689582375455085e-06\naF1.0279968664751628e-06\naF3.5037559451250575e-07\naF1.1799038113793063e-07\naF3.999050377315112e-06\naF6.046456997848975e-07\naF-3.489323501014055e-08\naF1.596661508779427e-07\naF-6.071554567051145e-10\naF4.00767811705738e-06\naF-7.318021953325621e-10\naF4.670636245055186e-06\naF1.2231153396274892e-06\naF5.392998232612204e-07\naF-7.909464435164419e-10\naF-9.627732478775394e-09\naF-6.42032100179676e-10\naF1.507269193418827e-08\naF1.0409906170934354e-08\naF5.672655082706911e-06\naF-4.410158555933034e-09\naF-2.2748786078116603e-08\naF-1.895770695525466e-09\naF6.671982873505859e-07\naF2.730785470094747e-07\naF6.636658375902861e-06\naF-5.0186069656354365e-08\naF4.015992321535629e-06\naF-4.3725185419077765e-09\naF2.6909369108255446e-07\naF1.2208091370853265e-07\naF2.26565708338586e-07\naF3.577208985206528e-07\naF4.6917315239658255e-06\naF9.999179621256466e-07\naF1.2456466959373759e-07\naF5.53903223987563e-07\naF2.105469667426893e-06\naF2.0410439119569513e-06\naF5.547071139913358e-07\naF2.203958445801088e-06\naF1.7542768632615722e-06\naF2.7208108623525716e-07\naF2.5885116603146723e-07\naF9.583266354504093e-07\naF6.68069436521466e-07\naF4.4243212090149885e-07\naF-1.5518234104576364e-08\naF2.3758552062719738e-07\naa(lp30\nF7.675233993970325e-06\naF-1.7459024728762822e-07\naF-3.1336173310532615e-07\naF3.844716429582177e-06\naF6.143726080555709e-08\naF6.443158085959778e-06\naF6.06256529611553e-08\naF7.337687332279699e-09\naF2.0663088651295527e-06\naF1.7771612832955012e-07\naF2.6754197686494444e-05\naF8.90797671683739e-07\naF2.8301634336033245e-06\naF-2.562251989808341e-08\naF8.909708290257243e-05\naF6.588387595289165e-06\naF0.00011959760616575232\naF-1.503801894163787e-08\naF-4.485285645364013e-08\naF6.230365011005987e-06\naF-6.11575617050161e-08\naF9.46713966688107e-05\naF-1.1225830931185839e-08\naF9.164725357214069e-05\naF4.0084792502227685e-06\naF1.8666750803469043e-06\naF1.1061585968900964e-07\naF2.3932862548215138e-05\naF2.7020742082225646e-06\naF-1.884189955347945e-07\naF-7.56709371089775e-09\naF9.483864189401846e-09\naF2.4028155347707728e-05\naF1.8333485576814004e-08\naF2.6943704047992875e-05\naF5.438674081540293e-06\naF2.562037954499266e-06\naF8.154231184939887e-09\naF-1.0163478731939388e-07\naF1.0097547510108445e-08\naF-2.0434621569854543e-08\naF9.884506762633814e-09\naF8.969745117695206e-05\naF6.181173376998534e-09\naF-1.435881828126454e-07\naF1.52062706096325e-08\naF2.7416008952546013e-06\naF8.26895090992899e-07\naF9.449519538948566e-05\naF-1.39376834724859e-07\naF2.3910765337559833e-05\naF-9.872213522969374e-08\naF1.0276456664926523e-07\naF1.3708166227231651e-07\naF7.8521174254999e-07\naF-3.458845556847037e-08\naF2.678835140666493e-05\naF4.414325275071844e-06\naF-1.275667653639045e-06\naF2.4755890813587466e-06\naF3.9793327444016126e-06\naF3.912190257556083e-06\naF2.642952697757541e-06\naF4.115361628181722e-06\naF2.2115225008782166e-05\naF8.447830219826528e-07\naF-1.0851400390496975e-08\naF4.61754435425368e-06\naF2.8542280367585207e-06\naF-4.2967007331791556e-08\naF1.2732481608900378e-08\naF8.364714121242719e-07\naa(lp31\nF1.2359968865312204e-08\naF8.620093611501823e-08\naF8.745695114499609e-08\naF-1.6077473441754576e-08\naF8.137167726458373e-08\naF1.1186353635781175e-08\naF8.169436949207984e-08\naF-1.1013985766503757e-10\naF-6.066179275175716e-09\naF8.600881462399516e-08\naF6.362634753109815e-10\naF3.51116436132079e-07\naF2.7346079140852486e-07\naF9.40644213496221e-08\naF-1.3663296972819705e-08\naF7.96763480836919e-09\naF-1.503801894163787e-08\naF9.507407700830068e-08\naF1.5262076753977543e-08\naF1.5311664141076696e-08\naF7.886521636722599e-08\naF-1.2233229426521701e-08\naF2.081261922473352e-07\naF-1.0299671467175166e-08\naF7.985886537084034e-09\naF-6.159696590980834e-09\naF8.555522195317759e-08\naF-3.6584857278493197e-09\naF2.580046738426853e-07\naF4.021999686534017e-08\naF1.9816426627917728e-07\naF-3.89723132458945e-13\naF-4.645204314296597e-09\naF-1.4661069565947423e-10\naF-1.721266017354983e-09\naF-6.18516080930317e-09\naF2.6114344473097384e-07\naF-1.997900806986174e-11\naF4.859820449333105e-08\naF-1.0168944446928702e-10\naF5.054776253355336e-08\naF5.333466842372306e-08\naF-1.2572971366340665e-08\naF-1.7212647024528903e-10\naF4.406485649900338e-08\naF8.897200765090116e-09\naF2.761014745602661e-07\naF3.2625178944238205e-07\naF-8.983953650694728e-09\naF1.7455914562466534e-08\naF-4.123810692634288e-09\naF5.9282134020247566e-08\naF3.520151590113044e-07\naF8.34141415389632e-08\naF3.465499867519068e-07\naF9.515640495348856e-08\naF3.267845044978921e-09\naF-1.0815768820539106e-08\naF8.144648879918665e-08\naF-5.2209770766789754e-09\naF9.792485211373699e-09\naF1.2871747478136022e-08\naF2.61068722277023e-07\naF7.1050202235043996e-09\naF2.436865863175479e-09\naF3.427707404359897e-07\naF2.1414550892632257e-07\naF9.225596876471274e-10\naF2.760122483238179e-07\naF9.86104240635392e-08\naF1.2773585243215038e-08\naF3.5063834964000186e-07\naa(lp32\nF-2.9667572522499087e-08\naF2.840772480436409e-08\naF3.2580712379866536e-08\naF-1.1895553831323428e-08\naF2.5970366920500114e-07\naF-2.7298646481516378e-08\naF2.8684003450102725e-07\naF2.450958122606105e-09\naF-1.5333853460675627e-08\naF3.029334328938886e-07\naF-5.064408045604441e-08\naF8.470102963974516e-08\naF1.5171961657295763e-08\naF2.3931340468435462e-09\naF-6.127389896478584e-08\naF-3.148206782522341e-08\naF-4.485285645364013e-08\naF1.5262076753977543e-08\naF3.3774842123333625e-07\naF-2.302591289557593e-08\naF2.296627038467033e-08\naF-4.604307339848122e-08\naF1.5947968745667646e-08\naF-7.556963306409534e-08\naF-1.7185290108357353e-08\naF-1.522538220493354e-08\naF2.9134576354042063e-07\naF-6.739769919293817e-08\naF2.1018093236522178e-08\naF8.218057783571875e-09\naF1.6008705240771435e-08\naF2.3751075231123e-09\naF-5.680851721392085e-08\naF2.5457972687058293e-09\naF-4.944123706475791e-08\naF-8.14956992055057e-09\naF1.4995391555892866e-08\naF2.360480867572534e-09\naF5.3723448204122615e-09\naF2.426566837363001e-09\naF5.919528747291158e-09\naF1.3441506495233126e-08\naF-6.878868438870211e-08\naF2.6425790766149795e-09\naF6.9654731543331394e-09\naF4.564532732750146e-08\naF1.9838765149110516e-08\naF7.432335327376022e-08\naF-4.559406009287763e-08\naF2.8515469798721e-07\naF-6.185166426250243e-08\naF1.0745915677011134e-08\naF8.703425522804445e-08\naF2.960452605167722e-07\naF8.020767675094746e-08\naF3.382400138734508e-09\naF-5.0372871280174715e-08\naF-9.844210128922174e-09\naF3.0541882129391366e-07\naF-1.3112541047459905e-08\naF-2.152615606617159e-08\naF-1.9443217997172062e-08\naF1.738679663386159e-08\naF-2.3479231749234635e-08\naF-4.471888349621039e-08\naF8.143771246569119e-08\naF1.667256779796025e-08\naF-1.7671181295250018e-08\naF1.70153943653796e-08\naF5.627063725167134e-09\naF1.4068396906898174e-07\naF8.258713296342029e-08\naa(lp33\nF6.064210074794189e-06\naF8.797824869642808e-09\naF2.3776654075126705e-09\naF7.950747858152426e-07\naF1.475642510850466e-07\naF8.084973647912997e-06\naF1.4141222723344122e-07\naF-4.4616898946478526e-10\naF3.897864942595608e-07\naF1.3121790330456747e-07\naF4.414946533259964e-06\naF2.7651440798340433e-07\naF6.065561977040223e-07\naF3.6486231387005205e-07\naF5.403731011114567e-06\naF8.245193187215404e-06\naF6.230365011005987e-06\naF1.5311664141076696e-08\naF-2.302591289557593e-08\naF1.656147043669107e-05\naF1.564263323842908e-08\naF6.249028765716327e-06\naF1.6823122132572207e-07\naF5.365730452723531e-06\naF9.664990485342852e-07\naF3.1409713678643544e-07\naF2.88159302109225e-07\naF3.7587619462758157e-06\naF5.064057834286547e-07\naF-3.651158722603616e-08\naF2.178297580556942e-07\naF-1.6945033248329206e-10\naF3.843256082927536e-06\naF-3.217972164594932e-10\naF4.407434639786274e-06\naF1.141247210357404e-06\naF4.809429423160906e-07\naF-2.129888196999219e-09\naF-1.2948664880737139e-08\naF-2.2662921648590614e-10\naF1.078623543617607e-08\naF1.6078634671861323e-08\naF5.380141190191551e-06\naF-7.383855000830057e-10\naF-2.5048300543706237e-08\naF1.02959542952059e-09\naF5.956693953912572e-07\naF3.06271598349937e-07\naF6.280029560652677e-06\naF-3.9226500626056415e-08\naF3.804475838024314e-06\naF-8.146329386471507e-09\naF3.028530187297732e-07\naF1.2385290616555393e-07\naF3.446549864107913e-07\naF3.2188645001721766e-07\naF4.430985553899698e-06\naF9.25913900854229e-07\naF1.3136712453566638e-07\naF5.153076358242772e-07\naF1.9628142277881118e-06\naF1.923870108052717e-06\naF4.942572489064766e-07\naF2.0203167625054055e-06\naF1.657615289403592e-06\naF3.058070277594419e-07\naF1.708404225803617e-07\naF9.057293894092779e-07\naF5.982122768017658e-07\naF3.2147358658997673e-07\naF-9.316317282271141e-09\naF2.698305157875776e-07\naa(lp34\nF1.1143460529358121e-08\naF2.0074531600157545e-07\naF2.41354739276019e-07\naF-1.284112799308639e-08\naF8.881907438735046e-08\naF9.501169160000448e-09\naF9.006452682402062e-08\naF-2.3543908906683404e-11\naF-3.4771408641174445e-09\naF9.26915892725417e-08\naF-2.4572617502302897e-08\naF4.6073140320921357e-07\naF3.3401192809312975e-07\naF1.0092924689001007e-07\naF-5.793642121974612e-08\naF4.528036185575299e-09\naF-6.11575617050161e-08\naF7.886521636722599e-08\naF2.296627038467033e-08\naF1.564263323842908e-08\naF2.448873903124659e-07\naF-5.629377864010912e-08\naF1.0950828801448286e-07\naF-5.3268617831859304e-08\naF4.766764325647871e-09\naF-6.392066610150039e-10\naF9.135791448635247e-08\naF-3.0011140165343036e-08\naF3.2341197129024856e-07\naF9.759420793164756e-08\naF1.0849534031554581e-07\naF3.7383153482040544e-11\naF-3.060972398126871e-08\naF-1.5884317302734476e-10\naF-2.8410262513806813e-08\naF-8.541606266547673e-09\naF3.2568894287137464e-07\naF7.979598079011925e-11\naF8.42934460627808e-08\naF-9.280317482529291e-11\naF6.527050046508539e-08\naF7.351994075873621e-08\naF-5.4575506299394416e-08\naF-8.644366740006158e-11\naF9.152145468797796e-08\naF9.523996110284395e-09\naF3.394880667895272e-07\naF4.192073656207121e-07\naF-5.11427486626925e-08\naF2.9343196847793592e-08\naF-2.9256933639614947e-08\naF7.035811844505106e-08\naF4.565816880707813e-07\naF8.919446516641601e-08\naF4.5202040091852556e-07\naF1.0133345540085132e-07\naF-2.0539484581283416e-08\naF-9.320289467170872e-09\naF9.05571412286611e-08\naF-6.691970448271699e-09\naF9.241208661653859e-09\naF1.3393185840524643e-08\naF3.2599243799081184e-07\naF5.26228440654048e-09\naF3.790520036715776e-09\naF4.4278982416341114e-07\naF1.1256557700494161e-07\naF-2.4793242048673365e-09\naF3.385806168390406e-07\naF1.0416166806563844e-07\naF1.662585536381832e-08\naF4.5807415787869426e-07\naa(lp35\nF7.662348372025824e-06\naF-1.6881713238560786e-07\naF-3.0713642538389353e-07\naF3.839017439656212e-06\naF7.756464136775999e-08\naF6.462103717080448e-06\naF-1.2177846504089742e-06\naF7.2996685505309865e-09\naF2.0468043044112607e-06\naF2.1232760464072583e-07\naF2.706055066204251e-05\naF9.398418128549107e-07\naF2.9230300122674907e-06\naF-4.781849246384237e-09\naF8.828577733033257e-05\naF6.60638048227664e-06\naF9.46713966688107e-05\naF-1.2233229426521701e-08\naF-4.604307339848122e-08\naF6.249028765716327e-06\naF-5.629377864010912e-08\naF0.00011887404042631483\naF1.3686115687551156e-09\naF9.107651804959276e-05\naF3.990360567642354e-06\naF1.8455509590427127e-06\naF1.4063702307674062e-07\naF2.4006259731489554e-05\naF2.7723750747253557e-06\naF-1.8766985479909264e-07\naF4.951139023795477e-09\naF9.320261659150136e-09\naF2.4088779561861055e-05\naF1.0275462191321224e-08\naF2.6845594019558105e-05\naF5.430523036527614e-06\naF2.636653491173184e-06\naF8.100817479190977e-09\naF-9.907095159585819e-08\naF1.762288595965937e-08\naF-1.72219629641658e-08\naF1.2577791637773183e-08\naF8.897035630895158e-05\naF6.155548866754765e-09\naF-1.4190796222306226e-07\naF1.5676527669457572e-08\naF2.9729214772090696e-06\naF8.711245734596385e-07\naF9.491870482696542e-05\naF-1.419396230677427e-07\naF2.3976592084170685e-05\naF-9.518905744713764e-08\naF8.963982839879066e-07\naF1.6924903759653292e-07\naF8.32716790847971e-07\naF-1.3216362677419892e-08\naF2.6910241062518124e-05\naF4.407655229001421e-06\naF4.642306503305252e-08\naF2.4580336282532082e-06\naF3.993115032765927e-06\naF3.925478620802679e-06\naF2.7154607244521232e-06\naF4.128581915690407e-06\naF2.2077959432005833e-05\naF1.6435340079921234e-07\naF2.7374769253651384e-09\naF4.599088994993385e-06\naF2.8367632138597477e-06\naF-2.0530649908288144e-08\naF1.2604174591068705e-08\naF8.848204900087166e-07\naa(lp36\nF8.293293962204129e-08\naF1.1269268756288893e-07\naF1.0556424218348977e-07\naF3.6000682732839595e-08\naF4.880394148012487e-07\naF2.252682855411305e-07\naF5.168361100779832e-07\naF-1.936644083739084e-08\naF2.0195933761362946e-08\naF6.185847965198694e-07\naF1.411886512398471e-07\naF9.209392698734385e-07\naF4.1210050779051174e-07\naF5.257399937711235e-07\naF-3.500728805835264e-08\naF1.599526661913678e-07\naF-1.1225830931185839e-08\naF2.081261922473352e-07\naF1.5947968745667646e-08\naF1.6823122132572207e-07\naF1.0950828801448286e-07\naF1.3686115687551156e-09\naF7.996206328391488e-06\naF-2.1437478463676938e-08\naF5.884756605059296e-08\naF1.731537676479594e-08\naF5.886510238711383e-07\naF7.048675901575547e-08\naF3.199258493012794e-07\naF2.7241042149933364e-08\naF1.3471338052521152e-06\naF-3.1004728717146494e-09\naF7.46686096887131e-08\naF-3.0997394886797977e-09\naF1.2978560241086496e-07\naF2.5849051254843962e-08\naF3.068033868724863e-07\naF-3.72820089216979e-09\naF3.730302568938559e-08\naF-3.19305553219372e-09\naF4.293008223053779e-08\naF7.622046218544001e-08\naF-4.217293776265711e-07\naF-3.705236824946782e-09\naF3.0248613827623095e-08\naF1.1941291506022592e-08\naF3.877169477439337e-07\naF8.752347424775348e-07\naF1.789175005479822e-08\naF1.5368829404343233e-08\naF-3.216821650268041e-07\naF6.141727019091225e-08\naF9.263037075819943e-07\naF2.3864267221316563e-06\naF8.926893431129941e-07\naF9.942838764619179e-07\naF1.570966824919079e-07\naF3.224293387571674e-08\naF5.36812778005082e-07\naF2.4011409563988557e-08\naF3.1441057236159554e-07\naF2.037785835899521e-07\naF4.032943981777688e-07\naF2.0049607792686356e-07\naF1.9783294569524298e-08\naF9.068551962852219e-07\naF1.4439098732604976e-06\naF4.020956884225995e-08\naF3.9708226934177777e-07\naF5.550689473273358e-07\naF1.4392625481607715e-08\naF1.8873055396282708e-06\naa(lp37\nF7.094888507125585e-06\naF-1.5590637895469744e-07\naF-2.82937405984665e-07\naF3.54247639118476e-06\naF-7.223812499463974e-09\naF5.568343696774965e-06\naF-3.516473039665337e-08\naF5.0328871641317876e-09\naF1.9336659919378105e-06\naF6.399371600384689e-08\naF2.381575642470879e-05\naF8.529735971993492e-07\naF2.616370989556079e-06\naF-3.7337909495047496e-07\naF8.953484132745917e-05\naF5.689582375455085e-06\naF9.164725357214069e-05\naF-1.0299671467175166e-08\naF-7.556963306409534e-08\naF5.365730452723531e-06\naF-5.3268617831859304e-08\naF9.107651804959276e-05\naF-2.1437478463676938e-08\naF0.0001263141827472125\naF3.752310576712543e-06\naF1.7304531784072439e-06\naF-1.4353025046819268e-06\naF2.2029627225778798e-05\naF2.5389736260367604e-06\naF-1.7466566584711645e-07\naF-4.529804613213143e-07\naF7.1053343632151405e-09\naF2.1616162069895317e-05\naF8.163488395628e-09\naF2.382357526626224e-05\naF5.052687637088745e-06\naF2.4713740542081756e-06\naF1.875637906192655e-08\naF-8.87791593596922e-08\naF7.714458596323388e-09\naF-3.0187189739807362e-09\naF1.2443837590130192e-08\naF9.008036231198002e-05\naF3.787713558881184e-09\naF-1.30289213688952e-07\naF5.495288373979374e-09\naF2.659333403122136e-06\naF8.04539429156874e-07\naF9.016382919552103e-05\naF-1.6640050967799932e-07\naF2.1532604654310362e-05\naF-7.366513848212494e-08\naF7.943981213966519e-07\naF3.354670103264318e-08\naF1.776070931707656e-08\naF-5.063539569213185e-08\naF2.3821798038607356e-05\naF4.088864809295514e-06\naF-9.220495756518798e-08\naF2.327571044542066e-06\naF3.3936110127439725e-06\naF3.2842609188705237e-06\naF2.5018042942139174e-06\naF3.510975858192989e-06\naF2.140904033242663e-05\naF8.05214111223282e-07\naF-1.808055919653711e-08\naF4.313253046439878e-06\naF2.635680508554926e-06\naF-5.50278202175526e-08\naF-1.3712110113783973e-08\naF8.142705929844009e-07\naa(lp38\nF1.5816655365852555e-06\naF1.4572553348278467e-09\naF-3.088809772519105e-09\naF5.112552232858721e-07\naF1.252650574970625e-07\naF9.985598248807781e-07\naF1.0597718914418193e-07\naF-3.124875638541528e-11\naF7.531334201760593e-07\naF8.377527266581417e-08\naF3.7715712238892503e-06\naF1.1596241024493923e-07\naF3.4533483189375696e-07\naF5.994004288564142e-08\naF3.6981341354642597e-06\naF1.0279968664751628e-06\naF4.0084792502227685e-06\naF7.985886537084034e-09\naF-1.7185290108357353e-08\naF9.664990485342852e-07\naF4.766764325647871e-09\naF3.990360567642354e-06\naF5.884756605059296e-08\naF3.752310576712543e-06\naF3.686573107259324e-06\naF6.522343410052955e-07\naF9.341697760549326e-08\naF3.5879812059241478e-06\naF3.5847871120771286e-07\naF7.915991605815029e-09\naF6.100964400918061e-08\naF-1.6181173604307874e-10\naF3.5546826478866663e-06\naF1.2334083750299408e-10\naF3.790733377405572e-06\naF9.429044389496654e-07\naF3.426799962799156e-07\naF2.2166766346725746e-11\naF2.779695060893107e-08\naF-1.1781658334668514e-11\naF5.5664928325516144e-08\naF8.589749090657704e-09\naF3.7056341550462074e-06\naF-2.3912547676993706e-10\naF1.820800403524805e-08\naF2.4977384988322754e-09\naF3.6025338983095703e-07\naF1.1748890586418489e-07\naF3.9591629505673535e-06\naF-2.9160972741608517e-08\naF3.550313182242827e-06\naF4.508485545000775e-08\naF1.0898331723063716e-07\naF8.199960313657089e-08\naF1.0647559114705378e-07\naF5.7528014431475316e-08\naF3.7384916119650717e-06\naF6.797767917744211e-07\naF8.863712451784908e-08\naF8.991719048819975e-07\naF3.3088470128750255e-06\naF3.2248206090856055e-06\naF3.4853836763154763e-07\naF3.4022404885142775e-06\naF1.6487876503738186e-06\naF1.1302603836236414e-07\naF6.064704395808988e-08\naF1.283621978925266e-06\naF3.535468546893273e-07\naF6.1744664671918e-08\naF-6.925612894661477e-09\naF1.0737595522335904e-07\naa(lp39\nF6.051472093549766e-07\naF1.894102653243202e-09\naF1.2096804388098728e-09\naF1.4134705820076158e-06\naF7.813831882295541e-09\naF3.2983889565239077e-07\naF-1.2829657429151946e-08\naF-1.9405945020866764e-09\naF1.3796798395462568e-06\naF-4.351861028139249e-09\naF2.1442082672202055e-06\naF-6.630694173364688e-08\naF-2.9281225825533224e-08\naF-2.152969272984246e-08\naF1.7136339872953457e-06\naF3.5037559451250575e-07\naF1.8666750803469043e-06\naF-6.159696590980834e-09\naF-1.522538220493354e-08\naF3.1409713678643544e-07\naF-6.392066610150039e-10\naF1.8455509590427127e-06\naF1.731537676479594e-08\naF1.7304531784072439e-06\naF6.522343410052955e-07\naF5.38929381589293e-06\naF4.604174977219765e-09\naF2.0464114821938684e-06\naF3.9294746877160255e-08\naF7.800330129978465e-08\naF2.052825696071387e-08\naF-1.6580470820442328e-09\naF2.0358284161919845e-06\naF-1.0046323364178083e-09\naF2.167872799500692e-06\naF1.1390432367941924e-06\naF1.821039102821903e-08\naF-2.063454492563643e-09\naF4.183955682749947e-08\naF-1.3009576668694655e-09\naF2.6644991424423562e-08\naF-1.4115983551555891e-09\naF1.7141661914446094e-06\naF-1.8557190939349738e-09\naF5.863815813880431e-08\naF-4.599559646421158e-09\naF-1.9838955056379695e-09\naF-1.0799250312652182e-07\naF1.8147893786877185e-06\naF-1.994970631150935e-08\naF2.02957327246523e-06\naF2.1731695416820683e-08\naF-1.1286472127331532e-07\naF-9.603781282731206e-09\naF-7.313620529191952e-08\naF-2.3303449736782412e-08\naF2.110654851092257e-06\naF1.2910149820021573e-06\naF-2.8964975430067225e-08\naF1.164495430712137e-06\naF4.186844805574213e-07\naF4.0991832819768243e-07\naF2.9085492317215725e-08\naF4.395339117432335e-07\naF7.745072262549229e-07\naF-1.1069807643075335e-07\naF1.7991119387909042e-08\naF7.282452108518165e-07\naF-1.4555686944468352e-08\naF-2.044910458639545e-08\naF-1.1867838854940616e-08\naF-7.475704336893136e-08\naa(lp40\nF1.4959238939466287e-07\naF9.481886580210978e-08\naF9.557482811340974e-08\naF6.016272525147583e-08\naF8.511601197077653e-06\naF1.2394567003169365e-07\naF9.844220389183822e-06\naF-7.421491577732525e-09\naF-9.525564000419934e-09\naF1.1960878491438337e-05\naF3.917158587377987e-07\naF2.978333940513616e-06\naF1.635168850166654e-06\naF1.7749372370061518e-06\naF1.9149941723223793e-08\naF1.1799038113793063e-07\naF1.1061585968900964e-07\naF8.555522195317759e-08\naF2.9134576354042063e-07\naF2.88159302109225e-07\naF9.135791448635247e-08\naF1.4063702307674062e-07\naF5.886510238711383e-07\naF-1.4353025046819268e-06\naF9.341697760549326e-08\naF4.604174977219765e-09\naF3.354373494567223e-05\naF-1.3751461357022383e-06\naF1.5215150702485423e-06\naF8.524776644027885e-08\naF2.332339257292426e-06\naF-6.728599066215888e-09\naF2.3317815159343673e-07\naF-8.986382076810347e-09\naF3.6630803193910575e-07\naF4.5897784870024e-08\naF1.361812203798648e-06\naF-6.031045682649173e-08\naF6.713151551202219e-08\naF-8.084932836183106e-09\naF8.051844252199345e-08\naF8.497204296955279e-08\naF3.45869332514113e-08\naF-7.44149396467964e-09\naF7.587925649578064e-08\naF2.3311497046631925e-07\naF1.6520433597601545e-06\naF3.0120235455041065e-06\naF1.819371841791972e-07\naF3.1314528839749306e-07\naF2.3399899347903332e-07\naF9.48988831495253e-08\naF3.140216081946174e-06\naF1.1566783500916121e-05\naF6.022809992087739e-06\naF4.427485652372542e-07\naF4.2828524365995813e-07\naF5.079905987818297e-08\naF1.0787586797356008e-05\naF-1.2255194569820154e-08\naF1.8695196602649747e-07\naF4.6210236045745616e-07\naF1.4542856997689546e-06\naF1.9464841713799632e-07\naF3.4300486313328094e-08\naF3.0766562454756083e-06\naF6.244371646323773e-07\naF2.6763699568922795e-08\naF1.6337211177793455e-06\naF4.802393879442679e-07\naF2.4126909922697243e-07\naF2.8740756517957214e-06\naa(lp41\nF4.390505836732049e-06\naF-9.710513548364383e-08\naF-1.831575544346583e-07\naF1.5550597571600322e-06\naF3.831655043912482e-07\naF3.913885133578539e-06\naF3.2939868045163167e-07\naF3.918996812264383e-09\naF2.2871150900735974e-06\naF2.3293751119257706e-07\naF5.786376726740199e-05\naF1.2167342257140806e-06\naF3.918658992741028e-06\naF3.1036794176103234e-08\naF2.130900682577192e-05\naF3.999050377315112e-06\naF2.3932862548215138e-05\naF-3.6584857278493197e-09\naF-6.739769919293817e-08\naF3.7587619462758157e-06\naF-3.0011140165343036e-08\naF2.4006259731489554e-05\naF7.048675901575547e-08\naF2.2029627225778798e-05\naF3.5879812059241478e-06\naF2.0464114821938684e-06\naF-1.3751461357022383e-06\naF8.819225502098317e-05\naF3.610337258185397e-06\naF8.965999178796183e-09\naF-3.9343744181100566e-07\naF5.053798028005846e-09\naF5.8513715942957195e-05\naF5.502857191569072e-09\naF5.853645419781621e-05\naF2.7323276424162775e-06\naF3.6023936232459808e-06\naF1.790744932324313e-08\naF4.5147061048884035e-08\naF5.342273465635025e-09\naF1.0668349781998507e-07\naF1.521616819954804e-08\naF2.13079859229671e-05\naF2.4934533435788667e-09\naF2.961316746553116e-08\naF-5.085512268506196e-09\naF3.921728889806387e-06\naF1.3518619299212824e-06\naF2.4094335583508417e-05\naF-1.386454332201028e-07\naF5.917218338704857e-05\naF4.28836032156986e-08\naF1.327100582004632e-06\naF1.9117736966361318e-07\naF3.3270492751877574e-07\naF3.741081396448207e-07\naF5.684725757071387e-05\naF1.9979938692980407e-06\naF2.731775407602734e-07\naF2.6438182482026727e-06\naF3.5883996419506544e-06\naF3.4745726490853444e-06\naF3.5866041227849124e-06\naF3.7053568474851046e-06\naF4.2826803701326354e-06\naF1.3382840946164397e-06\naF8.614553567194127e-08\naF1.086553979695201e-05\naF3.913861400612335e-06\naF3.8794714500254755e-07\naF-2.4349058374217896e-08\naF1.1721597574048036e-06\naa(lp42\nF2.8339412346887374e-07\naF3.526538569652201e-07\naF3.641608456073952e-07\naF-1.0639377617540582e-07\naF1.8416071893780922e-06\naF5.475958609380866e-07\naF1.7727524367416373e-06\naF-1.3706147428642933e-09\naF5.966704288903614e-08\naF2.3877162067692386e-06\naF4.005106354082094e-06\naF4.932503752785881e-06\naF2.6378964481867947e-05\naF2.5576059409375908e-06\naF2.2335932913235408e-06\naF6.046456997848975e-07\naF2.7020742082225646e-06\naF2.580046738426853e-07\naF2.1018093236522178e-08\naF5.064057834286547e-07\naF3.2341197129024856e-07\naF2.7723750747253557e-06\naF3.199258493012794e-07\naF2.5389736260367604e-06\naF3.5847871120771286e-07\naF3.9294746877160255e-08\naF1.5215150702485423e-06\naF3.610337258185397e-06\naF5.5696533105204766e-05\naF1.0138731059227777e-06\naF3.634006489813731e-07\naF-3.1875632186768646e-09\naF3.318358304417019e-06\naF-4.940203937126033e-09\naF3.91903331226735e-06\naF1.3183706162168769e-08\naF2.963819315859987e-05\naF-1.3219332434943467e-09\naF1.1720615290502819e-06\naF-4.062100454625796e-09\naF2.0328146381696702e-06\naF2.4859839516809807e-07\naF2.4738141370567367e-06\naF-1.2366012421172985e-08\naF1.0900918207703546e-06\naF2.301250563285195e-08\naF2.928443582098777e-05\naF4.763374326741356e-06\naF2.8721472907275045e-06\naF1.0139751470710972e-08\naF3.529765699513801e-06\naF1.2968310772496047e-06\naF4.746945651337882e-06\naF1.4223865900492535e-06\naF4.377518260556999e-06\naF2.5948137931160707e-06\naF4.124432472584632e-06\naF-5.6006217698178075e-08\naF1.747012063207219e-06\naF1.0831487134728075e-07\naF7.170256434447874e-07\naF6.908336535009857e-07\naF3.0969962920549016e-05\naF8.064720969307504e-07\naF1.4084219384852573e-07\naF4.746362363166201e-06\naF5.882454401327343e-07\naF2.1196626393229347e-07\naF2.8120703627464194e-05\naF2.921937403551122e-06\naF1.9809523512755345e-08\naF4.320454007584985e-06\naa(lp43\nF-7.077938255973647e-08\naF1.465135618685233e-07\naF1.980328976576089e-07\naF-5.1331147953715685e-09\naF1.3690414246758546e-07\naF-3.6918612319459134e-08\naF1.392532752852335e-07\naF2.3158813897293295e-11\naF6.712917782178586e-08\naF8.81231170990755e-08\naF2.5417707772049824e-08\naF1.967160303605509e-07\naF1.0375697229244938e-06\naF2.7548835472603424e-07\naF-1.7941660054706237e-07\naF-3.489323501014055e-08\naF-1.884189955347945e-07\naF4.021999686534017e-08\naF8.218057783571875e-09\naF-3.651158722603616e-08\naF9.759420793164756e-08\naF-1.8766985479909264e-07\naF2.7241042149933364e-08\naF-1.7466566584711645e-07\naF7.915991605815029e-09\naF7.800330129978465e-08\naF8.524776644027885e-08\naF8.965999178796183e-09\naF1.0138731059227777e-06\naF1.226454109286194e-06\naF3.098674122247063e-08\naF-1.4589263164712356e-10\naF1.0947479879646933e-08\naF-3.4153088003802575e-10\naF2.5641270992031658e-08\naF-1.6280262307604698e-08\naF1.016287153907437e-06\naF3.7611687583141973e-11\naF4.3327907824913586e-07\naF-2.5430995545688797e-10\naF2.1004939225721465e-07\naF3.987470777939156e-08\naF-1.7798433581508693e-07\naF-1.9619027878625143e-11\naF5.503816298141403e-07\naF4.68073488443248e-09\naF1.069494516776397e-06\naF1.987544320854141e-07\naF-1.8719113359065807e-07\naF1.2761818227082276e-08\naF9.19765080843826e-09\naF2.179192073702696e-07\naF2.1931788262717e-07\naF8.341400945887833e-08\naF1.9034043571089417e-07\naF2.784252234425407e-07\naF2.4560227416912958e-08\naF-7.281586859132328e-09\naF1.4346704690610106e-07\naF4.997247057232403e-08\naF5.684676249714081e-09\naF5.903739886480226e-09\naF1.0198043441151832e-06\naF9.330430704296103e-09\naF-4.791223183895704e-08\naF2.1001658370177123e-07\naF2.843738883015929e-08\naF1.916946876345318e-08\naF1.0579606133023641e-06\naF2.9065138004881906e-07\naF5.790481206962349e-09\naF1.9058235084411646e-07\naa(lp44\nF8.546862121628555e-08\naF1.1319128044307936e-07\naF1.0806293248299486e-07\naF4.0944049144409626e-08\naF4.937946790546189e-07\naF1.6333706483242602e-07\naF5.125674754562e-07\naF-3.5891315182696884e-09\naF2.3171694210333844e-08\naF5.832319869800772e-07\naF1.495483769072881e-07\naF9.079900458893994e-07\naF4.4434346591010767e-07\naF9.232286079152532e-07\naF-2.7234506572329975e-08\naF1.596661508779427e-07\naF-7.56709371089775e-09\naF1.9816426627917728e-07\naF1.6008705240771435e-08\naF2.178297580556942e-07\naF1.0849534031554581e-07\naF4.951139023795477e-09\naF1.3471338052521152e-06\naF-4.529804613213143e-07\naF6.100964400918061e-08\naF2.052825696071387e-08\naF2.332339257292426e-06\naF-3.9343744181100566e-07\naF3.634006489813731e-07\naF3.098674122247063e-08\naF7.207158991930439e-06\naF-3.025620453766457e-09\naF9.035619141203666e-08\naF-2.999003109194798e-09\naF1.3905415040306667e-07\naF3.177131615715631e-08\naF3.043358602275194e-07\naF-1.873011572317689e-08\naF4.071835443458543e-08\naF-3.103262984601845e-09\naF4.708806399778745e-08\naF7.52088299778052e-08\naF-1.844715674609901e-08\naF-3.4372426399536835e-09\naF3.397466428611713e-08\naF1.1752459249484211e-08\naF4.2658577527798826e-07\naF8.762268925659418e-07\naF2.119083805370043e-08\naF1.6214481359850126e-08\naF9.145122377570649e-08\naF6.509844237369219e-08\naF9.21389830707872e-07\naF5.689508237585879e-07\naF1.7953872235152395e-06\naF5.365622866863156e-07\naF1.6413145905754242e-07\naF3.768862355824195e-08\naF5.249614469984538e-07\naF2.685106879684347e-08\naF2.0196849214720142e-07\naF2.9089215952141985e-07\naF3.601584599293515e-07\naF1.9935527868132996e-07\naF2.4034891675021763e-08\naF9.043154054304286e-07\naF1.3670605386297006e-06\naF4.3397547909902605e-08\naF4.3312186335178574e-07\naF5.466350630925678e-07\naF1.4018318818255938e-08\naF9.025846181193279e-07\naa(lp45\nF-8.113408087794784e-11\naF9.387308120516175e-11\naF1.0800500908485292e-10\naF-1.6940236676419808e-09\naF-6.714910346456428e-08\naF-2.4048054289816785e-10\naF-8.971006163941604e-09\naF9.54962532444682e-10\naF-1.3016620429535764e-09\naF-8.079168322456382e-09\naF5.563395556568681e-09\naF-8.443385718762298e-09\naF-1.1874884750588439e-08\naF-3.1817031120871375e-09\naF7.785258262774344e-09\naF-6.071554567051145e-10\naF9.483864189401846e-09\naF-3.89723132458945e-13\naF2.3751075231123e-09\naF-1.6945033248329206e-10\naF3.7383153482040544e-11\naF9.320261659150136e-09\naF-3.1004728717146494e-09\naF7.1053343632151405e-09\naF-1.6181173604307874e-10\naF-1.6580470820442328e-09\naF-6.728599066215888e-09\naF5.053798028005846e-09\naF-3.1875632186768646e-09\naF-1.4589263164712356e-10\naF-3.025620453766457e-09\naF1.7066411584343444e-09\naF5.4528486617091864e-09\naF9.262572681570435e-10\naF5.871644482978678e-09\naF1.3796476128652635e-10\naF-1.5730357604402726e-09\naF9.231145954257216e-10\naF-2.4907879934201746e-12\naF8.956159097831046e-10\naF-1.8897517431216498e-10\naF5.3971981265839094e-11\naF7.533286613054999e-09\naF9.87786529886941e-10\naF-1.9729309116705676e-11\naF9.057473426631392e-10\naF-3.88380228927376e-09\naF-4.367586012872288e-08\naF1.7236453488849553e-08\naF2.6384832096378576e-09\naF5.208488627606658e-09\naF-3.710272946663438e-10\naF-9.412827801332197e-09\naF-6.76864650752732e-09\naF-6.7972057156268064e-09\naF-3.477899826201435e-09\naF1.2448430840506949e-08\naF-6.224064372714556e-10\naF-9.13073845545254e-09\naF-1.0675862900652232e-09\naF-5.290082560943027e-10\naF-3.1209826335201097e-10\naF-2.47746602977981e-09\naF-8.853266825312309e-10\naF-3.136732640587795e-10\naF-9.00461099217246e-09\naF-3.605454019690535e-09\naF-1.0897050274362965e-09\naF-3.4696849818535048e-09\naF-4.113704592080543e-09\naF1.88682518599334e-09\naF-7.376059498638616e-09\naa(lp46\nF4.379016925662931e-06\naF-9.717212396663555e-08\naF-1.8207448105980618e-07\naF1.5629312546697208e-06\naF4.3413635088547796e-07\naF3.971048230142997e-06\naF3.7521884613043846e-07\naF4.423823527390676e-09\naF2.2661560219337132e-06\naF-1.0733899400386667e-06\naF5.607966954327066e-05\naF3.683309249404422e-07\naF3.7414799626152932e-06\naF3.819546097156843e-07\naF2.1699501061066333e-05\naF4.00767811705738e-06\naF2.4028155347707728e-05\naF-4.645204314296597e-09\naF-5.680851721392085e-08\naF3.843256082927536e-06\naF-3.060972398126871e-08\naF2.4088779561861055e-05\naF7.46686096887131e-08\naF2.1616162069895317e-05\naF3.5546826478866663e-06\naF2.0358284161919845e-06\naF2.3317815159343673e-07\naF5.8513715942957195e-05\naF3.318358304417019e-06\naF1.0947479879646933e-08\naF9.035619141203666e-08\naF5.4528486617091864e-09\naF8.817170083114262e-05\naF5.981988706360491e-09\naF5.7014716028460414e-05\naF2.721559689883455e-06\naF3.3808992724830553e-06\naF5.189408934376967e-09\naF4.15288246884215e-08\naF5.77459078879277e-09\naF9.664618339656942e-08\naF1.3994375967625016e-08\naF2.1368283092650327e-05\naF1.3378897011206968e-08\naF2.8842185419942213e-08\naF-1.647037868988706e-09\naF3.753052883347296e-06\naF1.3002923028674328e-06\naF2.416355605127682e-05\naF-1.260424616072891e-07\naF5.8473951615903415e-05\naF3.270052536971858e-08\naF1.2708872686217075e-06\naF2.1230593190663147e-07\naF1.0847447090130886e-06\naF3.6412889239039184e-07\naF5.4736436815201414e-05\naF1.996797528301795e-06\naF3.141267203080746e-07\naF2.6125897532970796e-06\naF3.613977637412823e-06\naF3.56405039424729e-06\naF3.4208832183993363e-06\naF3.6500913564130615e-06\naF4.314993559686505e-06\naF1.2839883796441112e-06\naF-3.3643259979558767e-07\naF1.059985950202372e-05\naF3.7406704197231772e-06\naF4.2574132775843425e-08\naF-1.6444271912911817e-08\naF1.1052893336720167e-06\naa(lp47\nF3.121238337445995e-10\naF-1.3466215752710914e-10\naF-1.4605952889066626e-10\naF-7.979254488590483e-10\naF-9.462507304578839e-09\naF-3.80927092188364e-10\naF-1.023765110324338e-08\naF1.0329969781719853e-09\naF-7.105809574346594e-10\naF-1.0983794167409077e-08\naF5.668732335659983e-09\naF-1.0446145246279296e-08\naF-4.8136277192434145e-09\naF-3.5045745967277337e-09\naF8.947948544754677e-09\naF-7.318021953325621e-10\naF1.8333485576814004e-08\naF-1.4661069565947423e-10\naF2.5457972687058293e-09\naF-3.217972164594932e-10\naF-1.5884317302734476e-10\naF1.0275462191321224e-08\naF-3.0997394886797977e-09\naF8.163488395628e-09\naF1.2334083750299408e-10\naF-1.0046323364178083e-09\naF-8.986382076810347e-09\naF5.502857191569072e-09\naF-4.940203937126033e-09\naF-3.4153088003802575e-10\naF-2.999003109194798e-09\naF9.262572681570435e-10\naF5.981988706360491e-09\naF1.9195319246900406e-09\naF1.3019125705391238e-08\naF1.052914274143859e-09\naF-3.2007278411943386e-09\naF9.926748944450098e-10\naF-2.5176771956885157e-10\naF9.653612230652513e-10\naF-4.648326848488952e-10\naF-7.626117262104525e-11\naF8.653446103737054e-09\naF1.0740507483742138e-09\naF-2.4100841310085633e-10\naF8.023760536941874e-10\naF-1.7366280700540794e-08\naF-9.282372428392271e-09\naF1.0131887061759943e-08\naF3.0014097990922795e-09\naF5.706304293050511e-09\naF-6.75165893280901e-10\naF-4.763524862003024e-08\naF-9.371268851369327e-09\naF-8.384249462327954e-09\naF-3.850939349230495e-09\naF5.3156933172213545e-09\naF3.1370427891525106e-10\naF-6.996829382579694e-08\naF-5.624841012763707e-10\naF-7.188627730419081e-10\naF-4.821417270801344e-10\naF-4.184238725982842e-09\naF-1.0799020245671742e-09\naF2.543766360111506e-10\naF-1.0153886837435068e-08\naF-3.6597517775777327e-09\naF-8.823647372821138e-10\naF-5.412169985788861e-09\naF-4.557097170642041e-09\naF1.887591960276141e-09\naF-9.165583444619418e-09\naa(lp48\nF4.7561355860178396e-06\naF-1.004864536196113e-07\naF-1.91491460414968e-07\naF1.7266955455552557e-06\naF5.251213489035938e-07\naF4.564627452973567e-06\naF5.015416206225238e-07\naF4.160888879470368e-09\naF2.4070406090622262e-06\naF4.219740539999351e-07\naF6.019697170369108e-05\naF1.3616156964902334e-06\naF4.3161574020539184e-06\naF4.947461946993944e-07\naF2.357489846586802e-05\naF4.670636245055186e-06\naF2.6943704047992875e-05\naF-1.721266017354983e-09\naF-4.944123706475791e-08\naF4.407434639786274e-06\naF-2.8410262513806813e-08\naF2.6845594019558105e-05\naF1.2978560241086496e-07\naF2.382357526626224e-05\naF3.790733377405572e-06\naF2.167872799500692e-06\naF3.6630803193910575e-07\naF5.853645419781621e-05\naF3.91903331226735e-06\naF2.5641270992031658e-08\naF1.3905415040306667e-07\naF5.871644482978678e-09\naF5.7014716028460414e-05\naF1.3019125705391238e-08\naF8.332707417044383e-05\naF2.9528832161838902e-06\naF3.822155127370208e-06\naF5.1593578483321086e-09\naF5.3675512334581184e-08\naF6.03456960074229e-09\naF1.0602800502382937e-07\naF1.7737740247876062e-08\naF2.3549046379040437e-05\naF2.7167616533057278e-09\naF4.232048586906045e-08\naF2.4733443362240876e-09\naF4.222877843303595e-06\naF1.4934542979475704e-06\naF2.6972955965195525e-05\naF-1.277068854585987e-07\naF5.775912985262889e-05\naF3.712531075287589e-08\naF7.614622227706574e-07\naF3.6784403251534877e-07\naF1.2604347812843694e-06\naF4.85346069926983e-07\naF6.0029067488742036e-05\naF2.181536853903995e-06\naF-8.730063565134393e-07\naF2.774645639150264e-06\naF4.103856944264992e-06\naF4.035871051740712e-06\naF3.875101738204008e-06\naF4.240405059868534e-06\naF4.577820457927678e-06\naF1.4992930620451767e-06\naF1.455365079813334e-07\naF1.104747296090039e-05\naF4.312281585944686e-06\naF5.005274061509295e-07\naF-6.5484166016033785e-09\naF1.2996495442739817e-06\naa(lp49\nF1.8774109893256975e-06\naF-1.3350249068630506e-08\naF-1.9983230932342918e-08\naF2.1598862391187434e-06\naF9.468546077439214e-09\naF1.1846150389930119e-06\naF-1.1199345667274857e-08\naF-2.703899023783738e-10\naF1.085638330655186e-06\naF3.251104091954081e-08\naF2.9355551679175154e-06\naF-2.550673379991373e-08\naF-6.985692518499255e-08\naF-8.667090855391342e-08\naF4.958289589778241e-06\naF1.2231153396274892e-06\naF5.438674081540293e-06\naF-6.18516080930317e-09\naF-8.14956992055057e-09\naF1.141247210357404e-06\naF-8.541606266547673e-09\naF5.430523036527614e-06\naF2.5849051254843962e-08\naF5.052687637088745e-06\naF9.429044389496654e-07\naF1.1390432367941924e-06\naF4.5897784870024e-08\naF2.7323276424162775e-06\naF1.3183706162168769e-08\naF-1.6280262307604698e-08\naF3.177131615715631e-08\naF1.3796476128652635e-10\naF2.721559689883455e-06\naF1.052914274143859e-09\naF2.9528832161838902e-06\naF7.645779053319961e-06\naF-8.067058063751249e-09\naF-5.100453908511975e-10\naF-1.306447213823137e-08\naF6.186858680210168e-10\naF-3.6945106064937116e-09\naF-2.255986712365751e-09\naF4.973680309273568e-06\naF-1.7081119194814009e-10\naF-1.4703875007444065e-08\naF1.5601203858860811e-10\naF-4.181015085764336e-08\naF-8.51426624005325e-08\naF5.414876131199001e-06\naF-1.2787313850960357e-08\naF2.717336536095411e-06\naF-1.5110758007376712e-08\naF-9.451652338033542e-08\naF2.9379451504301046e-08\naF-2.983138167358529e-08\naF-9.272369941031784e-08\naF2.9127970183358776e-06\naF2.1802926092284815e-06\naF-3.367131241791346e-08\naF1.0383817840745212e-06\naF6.419404508428055e-07\naF6.247901512928762e-07\naF2.499076618291999e-09\naF6.713716004226987e-07\naF2.057131217145396e-06\naF-8.856875315345552e-08\naF2.83380989502523e-08\naF9.980069278875563e-07\naF-5.404618189922694e-08\naF-9.180906000235338e-08\naF-3.60937532684402e-09\naF-3.268024302092184e-08\naa(lp50\nF2.6695460866896733e-07\naF3.530276908126416e-07\naF3.6169137746539905e-07\naF-1.2981235728788916e-07\naF1.7381969988342185e-06\naF5.215646705275562e-07\naF1.6611200285538675e-06\naF4.063711962782091e-10\naF4.133142216382625e-08\naF1.4369572194304788e-06\naF3.913169908474668e-06\naF4.4022479072332655e-06\naF2.8191436196409316e-05\naF2.5736948692416927e-06\naF2.281300970710093e-06\naF5.392998232612204e-07\naF2.562037954499266e-06\naF2.6114344473097384e-07\naF1.4995391555892866e-08\naF4.809429423160906e-07\naF3.2568894287137464e-07\naF2.636653491173184e-06\naF3.068033868724863e-07\naF2.4713740542081756e-06\naF3.426799962799156e-07\naF1.821039102821903e-08\naF1.361812203798648e-06\naF3.6023936232459808e-06\naF2.963819315859987e-05\naF1.016287153907437e-06\naF3.043358602275194e-07\naF-1.5730357604402726e-09\naF3.3808992724830553e-06\naF-3.2007278411943386e-09\naF3.822155127370208e-06\naF-8.067058063751249e-09\naF5.238517181566226e-05\naF-1.6249093909607034e-09\naF1.1847790195410462e-06\naF-2.3815999196146825e-09\naF2.0866824986536266e-06\naF2.5163919353447385e-07\naF2.368955170706887e-06\naF-1.123667481597027e-09\naF1.0976056946377112e-06\naF2.012722519087371e-08\naF3.0086956300576314e-05\naF4.795920617160274e-06\naF2.741830739324938e-06\naF3.629724581369837e-09\naF3.4618347605258426e-06\naF1.316263605956115e-06\naF4.7652418982363254e-06\naF1.3082709073113833e-06\naF4.433734353610705e-06\naF2.626906583765674e-06\naF4.038656163608033e-06\naF-7.710890846747382e-08\naF1.6285233069857467e-06\naF9.068166872166902e-08\naF6.898627789274283e-07\naF6.623704309305687e-07\naF3.0381587695631454e-05\naF7.192941023788123e-07\naF1.0337053158562339e-07\naF4.771385235972826e-06\naF3.6007743158339895e-07\naF1.780801743480229e-07\naF2.9371986550645095e-05\naF2.7572424341154426e-06\naF1.4783738686866319e-08\naF4.3438063516083565e-06\naa(lp51\nF7.157377643167362e-11\naF1.5063552863959116e-10\naF1.7217231322306212e-10\naF-2.818983717055575e-09\naF-7.097707255936586e-09\naF-3.979432198819601e-10\naF-8.131238348278147e-09\naF1.115545636583862e-09\naF-1.6809718585361414e-09\naF-9.15134394042995e-09\naF4.869406814695126e-09\naF-8.369204378927004e-09\naF-1.419221359247839e-09\naF-1.6054106898635855e-08\naF6.646227544097882e-09\naF-7.909464435164419e-10\naF8.154231184939887e-09\naF-1.997900806986174e-11\naF2.360480867572534e-09\naF-2.129888196999219e-09\naF7.979598079011925e-11\naF8.100817479190977e-09\naF-3.72820089216979e-09\naF1.875637906192655e-08\naF2.2166766346725746e-11\naF-2.063454492563643e-09\naF-6.031045682649173e-08\naF1.790744932324313e-08\naF-1.3219332434943467e-09\naF3.7611687583141973e-11\naF-1.873011572317689e-08\naF9.231145954257216e-10\naF5.189408934376967e-09\naF9.926748944450098e-10\naF5.1593578483321086e-09\naF-5.100453908511975e-10\naF-1.6249093909607034e-09\naF2.120403401734076e-09\naF1.8258743279061673e-10\naF9.57800457583876e-10\naF5.2006543890870054e-11\naF1.0350870382509597e-10\naF6.3458136416290236e-09\naF1.1644684996184333e-09\naF1.6704325720080454e-10\naF9.38872169220124e-10\naF-2.557885788306341e-09\naF-6.933933698536462e-09\naF8.187012195657727e-09\naF2.6599731647409165e-09\naF4.94378134430599e-09\naF-2.1484570308402952e-10\naF-8.882575064069016e-09\naF-7.351251396991954e-09\naF-3.539101965926816e-08\naF-3.863536597343747e-09\naF4.632414161003737e-09\naF-1.5262391972481093e-09\naF-9.019584485412518e-09\naF-1.3892758282504185e-09\naF-7.172360780198788e-10\naF-3.546164707421834e-09\naF-4.968822875887807e-10\naF-1.1308579909840245e-09\naF-7.185459757512857e-10\naF-8.021038458791677e-09\naF-4.35802353830732e-09\naF-1.2005431912066148e-09\naF-2.0642404606009296e-09\naF-4.6603578224080076e-09\naF1.8710337426143283e-09\naF-6.95847059445127e-09\naa(lp52\nF-2.3964983158231086e-08\naF1.1124284443385645e-07\naF1.3705462037138515e-07\naF-1.7995033264555158e-08\naF1.0424716768107953e-07\naF-1.2129566010181984e-08\naF1.01545660164507e-07\naF1.590060135873388e-10\naF3.69435674606361e-08\naF6.6657998664766e-08\naF5.5275755336357726e-08\naF2.862519865925353e-07\naF1.2214991460316292e-06\naF3.637960263674427e-07\naF-9.75278198234549e-08\naF-9.627732478775394e-09\naF-1.0163478731939388e-07\naF4.859820449333105e-08\naF5.3723448204122615e-09\naF-1.2948664880737139e-08\naF8.42934460627808e-08\naF-9.907095159585819e-08\naF3.730302568938559e-08\naF-8.87791593596922e-08\naF2.779695060893107e-08\naF4.183955682749947e-08\naF6.713151551202219e-08\naF4.5147061048884035e-08\naF1.1720615290502819e-06\naF4.3327907824913586e-07\naF4.071835443458543e-08\naF-2.4907879934201746e-12\naF4.15288246884215e-08\naF-2.5176771956885157e-10\naF5.3675512334581184e-08\naF-1.306447213823137e-08\naF1.1847790195410462e-06\naF1.8258743279061673e-10\naF6.416562334907838e-07\naF-1.3116673790654517e-10\naF2.2039855968183998e-07\naF4.582245191857905e-08\naF-9.459469757728565e-08\naF8.889735902699599e-11\naF3.9179368336430766e-07\naF2.9154017648414377e-09\naF1.2466990781553887e-06\naF2.846242527834655e-07\naF-9.59411684159807e-08\naF9.094123762278336e-09\naF4.225552873071811e-08\naF2.487157116024411e-07\naF3.029972709042711e-07\naF6.322297822597741e-08\naF2.823098921476078e-07\naF3.720599417330774e-07\naF5.7015112447055685e-08\naF-1.391082266140123e-08\naF1.022425746772013e-07\naF3.099321549497229e-08\naF1.9706757697183804e-08\naF1.8736420530635302e-08\naF1.185192741944701e-06\naF2.2928300438281044e-08\naF-1.971255730694926e-08\naF2.94758934942811e-07\naF3.910788554472295e-08\naF2.239643985160008e-08\naF1.2386118963813923e-06\naF3.8853469222553155e-07\naF2.865316211467873e-09\naF2.8158590174099525e-07\naa(lp53\nF1.2828717554886772e-10\naF-5.2747250897789087e-11\naF-4.843724934175047e-11\naF-1.212822285408419e-09\naF-9.319351742007974e-09\naF-2.876092154574152e-10\naF-6.753243706275946e-08\naF9.939399346589032e-10\naF-9.810111884340623e-10\naF-9.780234159420136e-09\naF1.262520638174329e-08\naF-9.648793135395392e-09\naF-3.8987647684050194e-09\naF-3.3938487460416325e-09\naF8.442727342266304e-09\naF-6.42032100179676e-10\naF1.0097547510108445e-08\naF-1.0168944446928702e-10\naF2.426566837363001e-09\naF-2.2662921648590614e-10\naF-9.280317482529291e-11\naF1.762288595965937e-08\naF-3.19305553219372e-09\naF7.714458596323388e-09\naF-1.1781658334668514e-11\naF-1.3009576668694655e-09\naF-8.084932836183106e-09\naF5.342273465635025e-09\naF-4.062100454625796e-09\naF-2.5430995545688797e-10\naF-3.103262984601845e-09\naF8.956159097831046e-10\naF5.77459078879277e-09\naF9.653612230652513e-10\naF6.03456960074229e-09\naF6.186858680210168e-10\naF-2.3815999196146825e-09\naF9.57800457583876e-10\naF-1.3116673790654517e-10\naF1.7954220738287307e-09\naF-3.2945141760611925e-10\naF-3.562793253117387e-11\naF8.173030418460707e-09\naF1.0307576555294267e-09\naF-1.3793780783292018e-10\naF8.370719438422866e-10\naF-4.890852707695906e-09\naF-9.04727852522606e-09\naF9.794892353943516e-09\naF2.7809254076338518e-09\naF5.518514648071316e-09\naF-5.280760510588351e-10\naF-1.0320673187428655e-08\naF-8.311162736392181e-09\naF-7.779768522697095e-09\naF-3.7144936472572965e-09\naF5.380253467466667e-09\naF-1.2595272315867047e-10\naF-1.023290756170255e-08\naF-7.964785764379177e-10\naF-6.11983480135373e-10\naF-3.878188633079353e-10\naF-3.325641941295575e-09\naF-9.675678694781541e-10\naF-2.278670306319865e-11\naF-4.5084378047843614e-08\naF-3.727538868934801e-09\naF-9.820353777424561e-10\naF-1.4396476292197432e-08\naF-4.386277267010736e-09\naF1.858886488209883e-09\naF-8.468840581984455e-09\naa(lp54\nF2.427573754019716e-08\naF7.290678898922682e-08\naF7.775504478684398e-08\naF-2.2133708958463885e-08\naF1.0612518604559885e-07\naF1.2222459222056117e-08\naF9.961214898222406e-08\naF8.90446088893351e-12\naF2.6382763962040172e-08\naF7.883584150970123e-08\naF1.0885429570349501e-07\naF3.4247463353956316e-07\naF2.2436450304231964e-06\naF3.4800177387822665e-07\naF-1.5833548301974442e-08\naF1.507269193418827e-08\naF-2.0434621569854543e-08\naF5.054776253355336e-08\naF5.919528747291158e-09\naF1.078623543617607e-08\naF6.527050046508539e-08\naF-1.72219629641658e-08\naF4.293008223053779e-08\naF-3.0187189739807362e-09\naF5.5664928325516144e-08\naF2.6644991424423562e-08\naF8.051844252199345e-08\naF1.0668349781998507e-07\naF2.0328146381696702e-06\naF2.1004939225721465e-07\naF4.708806399778745e-08\naF-1.8897517431216498e-10\naF9.664618339656942e-08\naF-4.648326848488952e-10\naF1.0602800502382937e-07\naF-3.6945106064937116e-09\naF2.0866824986536266e-06\naF5.2006543890870054e-11\naF2.2039855968183998e-07\naF-3.2945141760611925e-10\naF3.1905313805854823e-07\naF4.7086964936354105e-08\naF-1.0940136106938397e-08\naF-1.082444259493881e-10\naF2.1481590363253043e-07\naF4.084787261787226e-09\naF2.250867677251246e-06\naF3.437689545422883e-07\naF-1.3481323778263623e-08\naF8.129602130251535e-09\naF1.0031691959178068e-07\naF2.2976641737769742e-07\naF3.5646185397867145e-07\naF7.323427213600606e-08\naF3.4038721943017285e-07\naF3.5541988235150256e-07\naF1.1192558620765743e-07\naF-1.3161899099105002e-08\naF9.765643840811702e-08\naF2.878570874927432e-08\naF4.026804543805962e-08\naF3.858504331254075e-08\naF2.087955363501357e-06\naF4.372556946098779e-08\naF1.5858463194659624e-08\naF3.506579580998566e-07\naF4.55466350435204e-08\naF3.6714266720858475e-08\naF2.2560330206188347e-06\naF3.713445852666195e-07\naF3.903328671059676e-09\naF3.371992761895429e-07\naa(lp55\nF1.3805285930011673e-08\naF8.2744262560915e-08\naF8.66101929767121e-08\naF-1.007135157204839e-08\naF8.84654345318802e-08\naF1.291253155626547e-08\naF8.755212431355108e-08\naF2.934495967196192e-11\naF-2.119442813298729e-09\naF8.48828318558736e-08\naF1.9987893508333826e-08\naF5.60913336228297e-07\naF2.635346019833452e-07\naF7.826955310265229e-08\naF9.071939165967218e-09\naF1.0409906170934354e-08\naF9.884506762633814e-09\naF5.333466842372306e-08\naF1.3441506495233126e-08\naF1.6078634671861323e-08\naF7.351994075873621e-08\naF1.2577791637773183e-08\naF7.622046218544001e-08\naF1.2443837590130192e-08\naF8.589749090657704e-09\naF-1.4115983551555891e-09\naF8.497204296955279e-08\naF1.521616819954804e-08\naF2.4859839516809807e-07\naF3.987470777939156e-08\naF7.52088299778052e-08\naF5.3971981265839094e-11\naF1.3994375967625016e-08\naF-7.626117262104525e-11\naF1.7737740247876062e-08\naF-2.255986712365751e-09\naF2.5163919353447385e-07\naF1.0350870382509597e-10\naF4.582245191857905e-08\naF-3.562793253117387e-11\naF4.7086964936354105e-08\naF7.040131429288918e-08\naF1.0143192963968715e-08\naF-2.970238216071972e-11\naF4.258875259464267e-08\naF8.208128275726705e-09\naF2.658861257130461e-07\naF5.633402119827468e-07\naF1.574044339311509e-08\naF1.5212065152114364e-08\naF1.4500447617551341e-08\naF5.206759603759401e-08\naF5.982430030259799e-07\naF8.153131153857988e-08\naF5.584632919811015e-07\naF7.838451923209555e-08\naF2.2515510252698102e-08\naF-5.876112057511888e-09\naF8.6733348792608e-08\naF-2.152066672344398e-09\naF1.1637362888389461e-08\naF1.4032117023979953e-08\naF2.5088926901656245e-07\naF9.523587875860674e-09\naF6.762014977618849e-09\naF5.86907451683975e-07\naF7.868459798116605e-08\naF2.592581143245496e-09\naF2.6576356828360933e-07\naF8.08322337406032e-08\naF1.1396584222879767e-08\naF5.674977857589681e-07\naa(lp56\nF7.004808855911206e-06\naF-1.5513191313449236e-07\naF-2.7933385341377983e-07\naF3.487901679591508e-06\naF1.5339907400051365e-08\naF5.511331140987961e-06\naF-1.643442042416233e-08\naF1.7049833331636057e-08\naF1.910894449932798e-06\naF6.70911784046474e-08\naF2.353442116658644e-05\naF8.366130524098526e-07\naF2.5326521837539192e-06\naF-4.803531567803059e-08\naF8.824846396882453e-05\naF5.672655082706911e-06\naF8.969745117695206e-05\naF-1.2572971366340665e-08\naF-6.878868438870211e-08\naF5.380141190191551e-06\naF-5.4575506299394416e-08\naF8.897035630895158e-05\naF-4.217293776265711e-07\naF9.008036231198002e-05\naF3.7056341550462074e-06\naF1.7141661914446094e-06\naF3.45869332514113e-08\naF2.13079859229671e-05\naF2.4738141370567367e-06\naF-1.7798433581508693e-07\naF-1.844715674609901e-08\naF7.533286613054999e-09\naF2.1368283092650327e-05\naF8.653446103737054e-09\naF2.3549046379040437e-05\naF4.973680309273568e-06\naF2.368955170706887e-06\naF6.3458136416290236e-09\naF-9.459469757728565e-08\naF8.173030418460707e-09\naF-1.0940136106938397e-08\naF1.0143192963968715e-08\naF0.00012104493835602694\naF4.416353455049945e-09\naF-1.3490213410721087e-07\naF6.65342433526184e-09\naF2.58245033951166e-06\naF7.896231889822842e-07\naF8.786657863831387e-05\naF-1.569680775114494e-07\naF2.155655737158685e-05\naF-8.266771231223736e-08\naF7.794499646831693e-07\naF-1.2113022230848226e-06\naF7.633468040292056e-07\naF-3.776064879320818e-07\naF2.353356182258533e-05\naF4.02453372216039e-06\naF-7.625656983606004e-08\naF2.295784039771189e-06\naF3.317802246284556e-06\naF3.3475679627547847e-06\naF2.3548771199132923e-06\naF3.509590525518923e-06\naF2.089360804703662e-05\naF7.90069528396762e-07\naF-2.4743883157733452e-08\naF4.2651956346062514e-06\naF2.5553822882101076e-06\naF-6.961932465135356e-08\naF-9.718538726008058e-09\naF1.0596370900951816e-07\naa(lp57\nF-2.1892665740920128e-10\naF-1.840972001302998e-11\naF1.6586171170387455e-11\naF-2.3501759376082924e-09\naF-7.239652973732871e-09\naF-8.625967897826511e-10\naF-8.71780620417857e-09\naF1.2294684039790084e-09\naF-1.5914659295539416e-09\naF-6.646992227905124e-08\naF2.4168032653027193e-09\naF-4.4456403532982046e-08\naF-3.0222178404556237e-09\naF-3.5480050298254066e-09\naF1.6302863844596315e-08\naF-4.410158555933034e-09\naF6.181173376998534e-09\naF-1.7212647024528903e-10\naF2.6425790766149795e-09\naF-7.383855000830057e-10\naF-8.644366740006158e-11\naF6.155548866754765e-09\naF-3.705236824946782e-09\naF3.787713558881184e-09\naF-2.3912547676993706e-10\naF-1.8557190939349738e-09\naF-7.44149396467964e-09\naF2.4934533435788667e-09\naF-1.2366012421172985e-08\naF-1.9619027878625143e-11\naF-3.4372426399536835e-09\naF9.87786529886941e-10\naF1.3378897011206968e-08\naF1.0740507483742138e-09\naF2.7167616533057278e-09\naF-1.7081119194814009e-10\naF-1.123667481597027e-09\naF1.1644684996184333e-09\naF8.889735902699599e-11\naF1.0307576555294267e-09\naF-1.082444259493881e-10\naF-2.970238216071972e-11\naF4.416353455049945e-09\naF2.4362638404850725e-09\naF9.311808639152946e-11\naF8.941552306311658e-10\naF-4.441634337254969e-09\naF-7.465716077958189e-09\naF6.304401258979606e-09\naF3.138560324997808e-09\naF2.801679054033891e-09\naF-3.973534082541122e-10\naF-1.0043400417428955e-08\naF-8.370398501860173e-09\naF-6.9936842172368614e-09\naF-4.132100097347966e-09\naF2.1872428348415745e-09\naF-1.0849093592647582e-09\naF-9.965897117998623e-09\naF-1.4081249490035944e-09\naF-1.2711517599882064e-09\naF-9.760284273460543e-10\naF-2.1832748266659988e-09\naF-6.388028377518663e-09\naF-1.043753508218289e-09\naF-8.909338126996602e-09\naF-2.0842495226716628e-08\naF-1.563023932466656e-09\naF-3.837370296243931e-09\naF-1.9717221145073068e-08\naF1.9716416786435603e-09\naF-8.121470193824053e-09\naa(lp58\nF-4.698282474843066e-08\naF1.3030060108777604e-07\naF1.6979232705162828e-07\naF-1.2503746540506968e-08\naF1.2082215211862261e-07\naF-2.4947105324125094e-08\naF1.2086503963836874e-07\naF1.4883101101475516e-10\naF5.133082241862875e-08\naF7.702273844034926e-08\naF4.3013179674963356e-08\naF2.3910036540990324e-07\naF1.1267097615790176e-06\naF3.158485470962193e-07\naF-1.3704189883030647e-07\naF-2.2748786078116603e-08\naF-1.435881828126454e-07\naF4.406485649900338e-08\naF6.9654731543331394e-09\naF-2.5048300543706237e-08\naF9.152145468797796e-08\naF-1.4190796222306226e-07\naF3.0248613827623095e-08\naF-1.30289213688952e-07\naF1.820800403524805e-08\naF5.863815813880431e-08\naF7.587925649578064e-08\naF2.961316746553116e-08\naF1.0900918207703546e-06\naF5.503816298141403e-07\naF3.397466428611713e-08\naF-1.9729309116705676e-11\naF2.8842185419942213e-08\naF-2.4100841310085633e-10\naF4.232048586906045e-08\naF-1.4703875007444065e-08\naF1.0976056946377112e-06\naF1.6704325720080454e-10\naF3.9179368336430766e-07\naF-1.3793780783292018e-10\naF2.1481590363253043e-07\naF4.258875259464267e-08\naF-1.3490213410721087e-07\naF9.311808639152946e-11\naF8.815192232129813e-07\naF3.923032651755043e-09\naF1.1550528977372813e-06\naF2.402003842632777e-07\naF-1.4004633017484614e-07\naF1.1112985795643485e-08\naF2.8252512527051215e-08\naF2.3214970058186893e-07\naF2.5941274852322584e-07\naF7.301325017040725e-08\naF2.3412335765394907e-07\naF3.211359807727364e-07\naF4.348297220823126e-08\naF-1.109148084715489e-08\naF1.234372901356908e-07\naF4.033216468328135e-08\naF1.2497175448533774e-08\naF1.2210604650732597e-08\naF1.0994711367621297e-06\naF1.5893985034312976e-08\naF-3.3079878193468006e-08\naF2.507384729461719e-07\naF3.173534683918663e-08\naF2.1580952147017862e-08\naF1.145293714834971e-06\naF3.3534701009304006e-07\naF4.515382073419923e-09\naF2.3375424439373324e-07\naa(lp59\nF7.469905419736478e-09\naF9.312686236739119e-09\naF8.302036432666015e-09\naF-6.227592873680702e-09\naF2.2329394979399538e-07\naF-3.350664322040828e-10\naF2.446466486566956e-07\naF9.005296543037647e-10\naF-3.986464424836785e-09\naF2.455885097606593e-07\naF2.1281038013695593e-09\naF5.918188566716658e-08\naF2.333653669163278e-08\naF1.2546219732635431e-09\naF8.011769161016892e-09\naF-1.895770695525466e-09\naF1.52062706096325e-08\naF8.897200765090116e-09\naF4.564532732750146e-08\naF1.02959542952059e-09\naF9.523996110284395e-09\naF1.5676527669457572e-08\naF1.1941291506022592e-08\naF5.495288373979374e-09\naF2.4977384988322754e-09\naF-4.599559646421158e-09\naF2.3311497046631925e-07\naF-5.085512268506196e-09\naF2.301250563285195e-08\naF4.68073488443248e-09\naF1.1752459249484211e-08\naF9.057473426631392e-10\naF-1.647037868988706e-09\naF8.023760536941874e-10\naF2.4733443362240876e-09\naF1.5601203858860811e-10\naF2.012722519087371e-08\naF9.38872169220124e-10\naF2.9154017648414377e-09\naF8.370719438422866e-10\naF4.084787261787226e-09\naF8.208128275726705e-09\naF6.65342433526184e-09\naF8.941552306311658e-10\naF3.923032651755043e-09\naF2.5965895423294573e-08\naF2.46912629506123e-08\naF5.893825231043015e-08\naF1.671842473201182e-08\naF5.2056480898264094e-08\naF-3.1515855100844716e-09\naF4.7303685968569635e-09\naF6.409961498298642e-08\naF2.391452468244125e-07\naF5.649996721829463e-08\naF8.37492970825912e-10\naF2.14041350649639e-09\naF-3.773772993126589e-09\naF2.5785511617482e-07\naF-2.33119595519223e-09\naF-6.29657467920085e-10\naF1.1563856825657438e-10\naF2.1119627875229552e-08\naF-1.0462337679678247e-09\naF9.442488259481249e-09\naF6.1880544423889e-08\naF1.2800313387050411e-08\naF3.3923211781337114e-09\naF2.3866922567877655e-08\naF1.6041513720097966e-09\naF3.6527295016330324e-08\naF5.7278153012497955e-08\naa(lp60\nF2.638409767967141e-07\naF3.6561343768794256e-07\naF3.738487844758354e-07\naF-1.6549714652329618e-07\naF2.0148324750695807e-06\naF6.416321264025909e-07\naF1.963200950810747e-06\naF-2.9031001710530193e-09\naF2.688470692643862e-08\naF1.6944800777474334e-06\naF4.43203818496691e-06\naF4.8558909068612515e-06\naF3.469607951801097e-05\naF2.8159994813901658e-06\naF2.503293644538999e-06\naF6.671982873505859e-07\naF2.7416008952546013e-06\naF2.761014745602661e-07\naF1.9838765149110516e-08\naF5.956693953912572e-07\naF3.394880667895272e-07\naF2.9729214772090696e-06\naF3.877169477439337e-07\naF2.659333403122136e-06\naF3.6025338983095703e-07\naF-1.9838955056379695e-09\naF1.6520433597601545e-06\naF3.921728889806387e-06\naF2.928443582098777e-05\naF1.069494516776397e-06\naF4.2658577527798826e-07\naF-3.88380228927376e-09\naF3.753052883347296e-06\naF-1.7366280700540794e-08\naF4.222877843303595e-06\naF-4.181015085764336e-08\naF3.0086956300576314e-05\naF-2.557885788306341e-09\naF1.2466990781553887e-06\naF-4.890852707695906e-09\naF2.250867677251246e-06\naF2.658861257130461e-07\naF2.58245033951166e-06\naF-4.441634337254969e-09\naF1.1550528977372813e-06\naF2.46912629506123e-08\naF6.135535440025419e-05\naF5.338398769283804e-06\naF3.0974756554851194e-06\naF4.434174557279302e-09\naF3.826031899650719e-06\naF1.3826245703216812e-06\naF6.047007818571114e-06\naF1.5655077023913263e-06\naF4.842483674320709e-06\naF2.8632798898775075e-06\naF4.581161910943558e-06\naF-1.1293913648213444e-07\naF3.036478911695924e-06\naF8.632148520579176e-08\naF8.281459603133255e-07\naF7.9764076778189e-07\naF3.0457825079431236e-05\naF8.656558868371779e-07\naF9.315561365498528e-08\naF5.3223974458226105e-06\naF4.4225654053059434e-07\naF2.0566589580358172e-07\naF3.456506529573446e-05\naF3.0021307901372758e-06\naF2.0943125390111213e-08\naF4.7928949375633845e-06\naa(lp61\nF1.1684251772051152e-07\naF4.5793636521309033e-07\naF4.67569000025482e-07\naF-1.0261148345116644e-07\naF9.0608619568226e-06\naF2.9291147653211097e-07\naF3.570682424766705e-06\naF-7.250323588768229e-09\naF-9.504110708901272e-08\naF2.985025069911991e-06\naF1.553121710955283e-06\naF1.2300572325501972e-05\naF5.931129486374734e-06\naF1.0863649028245796e-06\naF7.594245937646428e-07\naF2.730785470094747e-07\naF8.26895090992899e-07\naF3.2625178944238205e-07\naF7.432335327376022e-08\naF3.06271598349937e-07\naF4.192073656207121e-07\naF8.711245734596385e-07\naF8.752347424775348e-07\naF8.04539429156874e-07\naF1.1748890586418489e-07\naF-1.0799250312652182e-07\naF3.0120235455041065e-06\naF1.3518619299212824e-06\naF4.763374326741356e-06\naF1.987544320854141e-07\naF8.762268925659418e-07\naF-4.367586012872288e-08\naF1.3002923028674328e-06\naF-9.282372428392271e-09\naF1.4934542979475704e-06\naF-8.51426624005325e-08\naF4.795920617160274e-06\naF-6.933933698536462e-09\naF2.846242527834655e-07\naF-9.04727852522606e-09\naF3.437689545422883e-07\naF5.633402119827468e-07\naF7.896231889822842e-07\naF-7.465716077958189e-09\naF2.402003842632777e-07\naF5.893825231043015e-08\naF5.338398769283804e-06\naF4.8775924683924624e-05\naF1.7674491024701202e-07\naF6.250541156426027e-08\naF1.3282021391539523e-06\naF3.543105448928173e-07\naF1.784765416039986e-05\naF2.9210195853214463e-06\naF1.3178332791631105e-05\naF1.0903896874536399e-06\naF8.904409220952136e-07\naF-9.212705347070458e-08\naF3.5118121381841752e-06\naF-6.545967987508418e-08\naF3.984117337511111e-07\naF4.01711308325846e-07\naF4.7819032023122615e-06\naF3.8831371938839765e-07\naF-4.031357319484138e-08\naF1.866300276037696e-05\naF9.111211907826524e-07\naF2.230039262620846e-08\naF5.390517030877244e-06\naF1.1297058973010803e-06\naF7.205990553134984e-08\naF1.2954599036816196e-05\naa(lp62\nF7.63757505107512e-06\naF-1.63189694187697e-07\naF-3.0159901802821555e-07\naF3.830925875900796e-06\naF-1.2839686116473852e-06\naF6.4935762407680126e-06\naF1.1213828283657996e-07\naF7.414802427304174e-09\naF2.0169053880133617e-06\naF2.5983712079963945e-07\naF2.7003459838772195e-05\naF1.0077511791635845e-06\naF2.9778874882560066e-06\naF2.5597317975529532e-08\naF8.707635682058085e-05\naF6.636658375902861e-06\naF9.449519538948566e-05\naF-8.983953650694728e-09\naF-4.559406009287763e-08\naF6.280029560652677e-06\naF-5.11427486626925e-08\naF9.491870482696542e-05\naF1.789175005479822e-08\naF9.016382919552103e-05\naF3.9591629505673535e-06\naF1.8147893786877185e-06\naF1.819371841791972e-07\naF2.4094335583508417e-05\naF2.8721472907275045e-06\naF-1.8719113359065807e-07\naF2.119083805370043e-08\naF1.7236453488849553e-08\naF2.416355605127682e-05\naF1.0131887061759943e-08\naF2.6972955965195525e-05\naF5.414876131199001e-06\naF2.741830739324938e-06\naF8.187012195657727e-09\naF-9.59411684159807e-08\naF9.794892353943516e-09\naF-1.3481323778263623e-08\naF1.574044339311509e-08\naF8.786657863831387e-05\naF6.304401258979606e-09\naF-1.4004633017484614e-07\naF1.671842473201182e-08\naF3.0974756554851194e-06\naF1.7674491024701202e-07\naF0.00011888817931618242\naF-1.4292466374183184e-07\naF2.4056963508046525e-05\naF-9.114373724560723e-08\naF9.659739693355225e-07\naF2.139238414256338e-07\naF8.985260939177053e-07\naF1.789939845653722e-08\naF2.7280454228753284e-05\naF4.3963906299790995e-06\naF8.225377687135969e-08\naF2.429345901027556e-06\naF4.0159828797891615e-06\naF3.947653020129367e-06\naF2.8179308915418704e-06\naF4.150532608707504e-06\naF2.1968221111835622e-05\naF9.589063241938815e-07\naF2.01875905335368e-08\naF4.568819862126146e-06\naF3.072297488593564e-06\naF1.16251570931094e-08\naF1.3831088616917533e-08\naF9.519237323698386e-07\naa(lp63\nF-5.401693249471629e-08\naF3.8456299709356586e-08\naF4.647731787339099e-08\naF-1.4017011890901732e-08\naF2.7651097874165255e-07\naF-4.5055881177984964e-08\naF3.0559167657783404e-07\naF2.839724565983381e-09\naF-2.084834677502016e-08\naF3.238120960623233e-07\naF-1.29399042064753e-07\naF8.014338177777159e-08\naF-2.529174797085886e-09\naF8.563756812381344e-09\naF-1.4712929376943083e-07\naF-5.0186069656354365e-08\naF-1.39376834724859e-07\naF1.7455914562466534e-08\naF2.8515469798721e-07\naF-3.9226500626056415e-08\naF2.9343196847793592e-08\naF-1.419396230677427e-07\naF1.5368829404343233e-08\naF-1.6640050967799932e-07\naF-2.9160972741608517e-08\naF-1.994970631150935e-08\naF3.1314528839749306e-07\naF-1.386454332201028e-07\naF1.0139751470710972e-08\naF1.2761818227082276e-08\naF1.6214481359850126e-08\naF2.6384832096378576e-09\naF-1.260424616072891e-07\naF3.0014097990922795e-09\naF-1.277068854585987e-07\naF-1.2787313850960357e-08\naF3.629724581369837e-09\naF2.6599731647409165e-09\naF9.094123762278336e-09\naF2.7809254076338518e-09\naF8.129602130251535e-09\naF1.5212065152114364e-08\naF-1.569680775114494e-07\naF3.138560324997808e-09\naF1.1112985795643485e-08\naF5.2056480898264094e-08\naF4.434174557279302e-09\naF6.250541156426027e-08\naF-1.4292466374183184e-07\naF6.064569276850424e-07\naF-1.3186986981244682e-07\naF1.559072786286712e-08\naF7.841687697149194e-08\naF3.16747802811158e-07\naF7.524698610321783e-08\naF9.927360078649027e-09\naF-1.2955546872357927e-07\naF-1.250611013828407e-08\naF3.259825302775979e-07\naF-1.885305967579051e-08\naF-3.513603592787815e-08\naF-3.219051063275943e-08\naF6.324317273193854e-09\naF-3.8060981358486806e-08\naF-7.81219404938333e-08\naF7.129317931300466e-08\naF1.617162006591335e-08\naF-3.1977815406037936e-08\naF4.332649781083812e-10\naF1.3222775654922266e-08\naF1.7777024847393744e-07\naF7.77256530745282e-08\naa(lp64\nF4.3655633274488765e-06\naF-9.471233504742954e-08\naF-1.7867045419678548e-07\naF1.5573421420520376e-06\naF4.193530157699944e-07\naF3.892528893741091e-06\naF3.623468722777684e-07\naF1.4663809192396826e-08\naF2.262772191103036e-06\naF2.546520663245481e-07\naF5.689398673010322e-05\naF1.1981001300212659e-06\naF3.81256305906821e-06\naF3.8838027046786756e-07\naF2.1286626461460844e-05\naF4.015992321535629e-06\naF2.3910765337559833e-05\naF-4.123810692634288e-09\naF-6.185166426250243e-08\naF3.804475838024314e-06\naF-2.9256933639614947e-08\naF2.3976592084170685e-05\naF-3.216821650268041e-07\naF2.1532604654310362e-05\naF3.550313182242827e-06\naF2.02957327246523e-06\naF2.3399899347903332e-07\naF5.917218338704857e-05\naF3.529765699513801e-06\naF9.19765080843826e-09\naF9.145122377570649e-08\naF5.208488627606658e-09\naF5.8473951615903415e-05\naF5.706304293050511e-09\naF5.775912985262889e-05\naF2.717336536095411e-06\naF3.4618347605258426e-06\naF4.94378134430599e-09\naF4.225552873071811e-08\naF5.518514648071316e-09\naF1.0031691959178068e-07\naF1.4500447617551341e-08\naF2.155655737158685e-05\naF2.801679054033891e-09\naF2.8252512527051215e-08\naF-3.1515855100844716e-09\naF3.826031899650719e-06\naF1.3282021391539523e-06\naF2.4056963508046525e-05\naF-1.3186986981244682e-07\naF8.661293898094339e-05\naF3.676681905964283e-08\naF1.305280191311778e-06\naF-1.024584772048808e-06\naF1.1298093615860785e-06\naF6.20747819561791e-08\naF5.5635290116531e-05\naF1.9925760901824747e-06\naF3.032071411509751e-07\naF2.611441348326561e-06\naF3.5135786694770394e-06\naF3.5363952501255087e-06\naF3.4421619144517006e-06\naF3.7016714956979066e-06\naF4.2952268609734115e-06\naF1.3155994247359122e-06\naF9.034815823079497e-08\naF1.0663462797711154e-05\naF3.813218938611382e-06\naF3.8329076498677317e-07\naF-2.0279792382814794e-08\naF4.766919397913986e-07\naa(lp65\nF3.513612069762234e-09\naF7.650286948536863e-08\naF7.92062105519021e-08\naF-2.9774199443502887e-08\naF1.1149801242181186e-07\naF-7.1035168835916865e-09\naF1.0597427524147087e-07\naF-2.801555736028717e-10\naF1.8753825774879353e-08\naF9.449852017491578e-08\naF3.969929326158999e-08\naF3.678689566261697e-07\naF1.3605507558069616e-06\naF1.270506266892712e-06\naF-8.820107053828465e-08\naF-4.3725185419077765e-09\naF-9.872213522969374e-08\naF5.9282134020247566e-08\naF1.0745915677011134e-08\naF-8.146329386471507e-09\naF7.035811844505106e-08\naF-9.518905744713764e-08\naF6.141727019091225e-08\naF-7.366513848212494e-08\naF4.508485545000775e-08\naF2.1731695416820683e-08\naF9.48988831495253e-08\naF4.28836032156986e-08\naF1.2968310772496047e-06\naF2.179192073702696e-07\naF6.509844237369219e-08\naF-3.710272946663438e-10\naF3.270052536971858e-08\naF-6.75165893280901e-10\naF3.712531075287589e-08\naF-1.5110758007376712e-08\naF1.316263605956115e-06\naF-2.1484570308402952e-10\naF2.487157116024411e-07\naF-5.280760510588351e-10\naF2.2976641737769742e-07\naF5.206759603759401e-08\naF-8.266771231223736e-08\naF-3.973534082541122e-10\naF2.3214970058186893e-07\naF4.7303685968569635e-09\naF1.3826245703216812e-06\naF3.543105448928173e-07\naF-9.114373724560723e-08\naF1.559072786286712e-08\naF3.676681905964283e-08\naF5.349637436333093e-07\naF3.7308557623279484e-07\naF8.96967553164053e-08\naF3.6350757590399056e-07\naF1.3255546307815685e-06\naF4.237170747750104e-08\naF-2.200039655944703e-08\naF1.048393197684521e-07\naF1.8083507726092938e-08\naF2.4416049203297738e-08\naF2.2885233347351576e-08\naF1.315407506336858e-06\naF2.8187180464527073e-08\naF-8.674008132841027e-09\naF3.648659696467736e-07\naF6.486317562254942e-08\naF2.150168966131277e-08\naF1.3765339398662469e-06\naF1.3826530647944018e-06\naF6.345430689155483e-09\naF3.631044367107416e-07\naa(lp66\nF1.0348206787802683e-07\naF5.015653416482508e-07\naF5.144152618573689e-07\naF-1.1553661420404178e-07\naF3.57724914943368e-06\naF2.8880460582412136e-07\naF3.5638715082254013e-06\naF-9.435090643843147e-09\naF-1.0121081755357786e-07\naF3.2055213053351897e-06\naF1.569916244928575e-06\naF1.5323944880563463e-05\naF5.444681987847793e-06\naF1.1154949520615412e-06\naF7.427421126385496e-07\naF2.6909369108255446e-07\naF1.0276456664926523e-07\naF3.520151590113044e-07\naF8.703425522804445e-08\naF3.028530187297732e-07\naF4.565816880707813e-07\naF8.963982839879066e-07\naF9.263037075819943e-07\naF7.943981213966519e-07\naF1.0898331723063716e-07\naF-1.1286472127331532e-07\naF3.140216081946174e-06\naF1.327100582004632e-06\naF4.746945651337882e-06\naF2.1931788262717e-07\naF9.21389830707872e-07\naF-9.412827801332197e-09\naF1.2708872686217075e-06\naF-4.763524862003024e-08\naF7.614622227706574e-07\naF-9.451652338033542e-08\naF4.7652418982363254e-06\naF-8.882575064069016e-09\naF3.029972709042711e-07\naF-1.0320673187428655e-08\naF3.5646185397867145e-07\naF5.982430030259799e-07\naF7.794499646831693e-07\naF-1.0043400417428955e-08\naF2.5941274852322584e-07\naF6.409961498298642e-08\naF6.047007818571114e-06\naF1.784765416039986e-05\naF9.659739693355225e-07\naF7.841687697149194e-08\naF1.305280191311778e-06\naF3.7308557623279484e-07\naF4.676772387012372e-05\naF3.0767719037789143e-06\naF1.5249496104154127e-05\naF1.1250091902308145e-06\naF1.6611023749787838e-06\naF-1.0404639593226153e-07\naF8.975577791008866e-06\naF-7.134505914934592e-08\naF3.944852897194116e-07\naF3.9718233188795443e-07\naF4.755019402479862e-06\naF3.8567877967611156e-07\naF-4.854031783198097e-08\naF1.81067178634826e-05\naF9.776497997048977e-07\naF2.258914582171907e-08\naF5.372657225169813e-06\naF1.1778580119371672e-06\naF8.164743359240905e-08\naF1.565293987916943e-05\naa(lp67\nF1.318926155422582e-07\naF9.305899121811393e-08\naF9.433562161228992e-08\naF3.832857356996416e-08\naF8.158084730824742e-06\naF3.050646361915015e-07\naF9.836008950249154e-06\naF-6.092627244568803e-08\naF-2.1289817313856857e-08\naF1.2991108070594477e-05\naF3.9749973872627994e-07\naF2.94614220753044e-06\naF1.562684155182178e-06\naF4.0971945978661593e-07\naF2.5221714126319854e-08\naF1.2208091370853265e-07\naF1.3708166227231651e-07\naF8.34141415389632e-08\naF2.960452605167722e-07\naF1.2385290616555393e-07\naF8.919446516641601e-08\naF1.6924903759653292e-07\naF2.3864267221316563e-06\naF3.354670103264318e-08\naF8.199960313657089e-08\naF-9.603781282731206e-09\naF1.1566783500916121e-05\naF1.9117736966361318e-07\naF1.4223865900492535e-06\naF8.341400945887833e-08\naF5.689508237585879e-07\naF-6.76864650752732e-09\naF2.1230593190663147e-07\naF-9.371268851369327e-09\naF3.6784403251534877e-07\naF2.9379451504301046e-08\naF1.3082709073113833e-06\naF-7.351251396991954e-09\naF6.322297822597741e-08\naF-8.311162736392181e-09\naF7.323427213600606e-08\naF8.153131153857988e-08\naF-1.2113022230848226e-06\naF-8.370398501860173e-09\naF7.301325017040725e-08\naF2.391452468244125e-07\naF1.5655077023913263e-06\naF2.9210195853214463e-06\naF2.139238414256338e-07\naF3.16747802811158e-07\naF-1.024584772048808e-06\naF8.96967553164053e-08\naF3.0767719037789143e-06\naF3.7113870454056275e-05\naF2.776192306576318e-06\naF1.870021941476381e-06\naF4.398619479491774e-07\naF3.1129255041951814e-08\naF1.1044238097144473e-05\naF-2.1256841896867577e-08\naF5.268077833765119e-07\naF1.706519039356368e-07\naF1.8049911116016074e-06\naF2.0030865291552967e-07\naF2.3499979107473246e-08\naF3.0008829819330745e-06\naF6.402486098872852e-07\naF1.9708076403572962e-08\naF1.5526366514075527e-06\naF4.876515173009589e-07\naF2.461490541352015e-07\naF6.101777657681412e-06\naa(lp68\nF1.567348802176564e-07\naF4.982939937510469e-07\naF5.106178536420293e-07\naF-4.464617626270023e-08\naF3.00660404587022e-06\naF2.4829607816143647e-07\naF3.0257321034807443e-06\naF-6.414583060445213e-09\naF-7.127265259939717e-08\naF2.918551986580127e-06\naF1.322701583069204e-06\naF1.5901775015424405e-05\naF4.951531028613651e-06\naF1.7698331358389815e-06\naF7.151573586672251e-07\naF2.26565708338586e-07\naF7.8521174254999e-07\naF3.465499867519068e-07\naF8.020767675094746e-08\naF3.446549864107913e-07\naF4.5202040091852556e-07\naF8.32716790847971e-07\naF8.926893431129941e-07\naF1.776070931707656e-08\naF1.0647559114705378e-07\naF-7.313620529191952e-08\naF6.022809992087739e-06\naF3.3270492751877574e-07\naF4.377518260556999e-06\naF1.9034043571089417e-07\naF1.7953872235152395e-06\naF-6.7972057156268064e-09\naF1.0847447090130886e-06\naF-8.384249462327954e-09\naF1.2604347812843694e-06\naF-2.983138167358529e-08\naF4.433734353610705e-06\naF-3.539101965926816e-08\naF2.823098921476078e-07\naF-7.779768522697095e-09\naF3.4038721943017285e-07\naF5.584632919811015e-07\naF7.633468040292056e-07\naF-6.9936842172368614e-09\naF2.3412335765394907e-07\naF5.649996721829463e-08\naF4.842483674320709e-06\naF1.3178332791631105e-05\naF8.985260939177053e-07\naF7.524698610321783e-08\naF1.1298093615860785e-06\naF3.6350757590399056e-07\naF1.5249496104154127e-05\naF2.776192306576318e-06\naF3.5649155394494734e-05\naF1.0706094465362857e-06\naF1.4074476980002805e-06\naF-3.609507561835763e-08\naF3.0501402756307595e-06\naF-5.470433059716975e-08\naF3.1931572579015027e-07\naF4.7230032829699086e-07\naF4.38841035915538e-06\naF3.062140295235538e-07\naF2.9969189276826527e-09\naF1.4415888913361411e-05\naF9.451642784911562e-07\naF6.436445952821528e-09\naF4.886996121064303e-06\naF1.121535270400853e-06\naF7.305271985639651e-08\naF1.5898003192129106e-05\naa(lp69\nF-2.3960661709066086e-08\naF1.0218147067662704e-07\naF9.576252659911652e-08\naF-6.496187050642047e-08\naF3.8929840134300784e-07\naF3.951687067405317e-07\naF3.976789701592065e-07\naF-1.7542697815244816e-08\naF-2.6206033938489024e-08\naF4.6134008416820826e-07\naF5.064713978609358e-07\naF1.092342095294353e-06\naF2.8738815516286816e-06\naF6.05408960068484e-06\naF-8.002387250034505e-08\naF3.577208985206528e-07\naF-3.458845556847037e-08\naF9.515640495348856e-08\naF3.382400138734508e-09\naF3.2188645001721766e-07\naF1.0133345540085132e-07\naF-1.3216362677419892e-08\naF9.942838764619179e-07\naF-5.063539569213185e-08\naF5.7528014431475316e-08\naF-2.3303449736782412e-08\naF4.427485652372542e-07\naF3.741081396448207e-07\naF2.5948137931160707e-06\naF2.784252234425407e-07\naF5.365622866863156e-07\naF-3.477899826201435e-09\naF3.6412889239039184e-07\naF-3.850939349230495e-09\naF4.85346069926983e-07\naF-9.272369941031784e-08\naF2.626906583765674e-06\naF-3.863536597343747e-09\naF3.720599417330774e-07\naF-3.7144936472572965e-09\naF3.5541988235150256e-07\naF7.838451923209555e-08\naF-3.776064879320818e-07\naF-4.132100097347966e-09\naF3.211359807727364e-07\naF8.37492970825912e-10\naF2.8632798898775075e-06\naF1.0903896874536399e-06\naF1.789939845653722e-08\naF9.927360078649027e-09\naF6.20747819561791e-08\naF1.3255546307815685e-06\naF1.1250091902308145e-06\naF1.870021941476381e-06\naF1.0706094465362857e-06\naF1.664767480323292e-05\naF5.382477421227487e-07\naF-7.62088258218492e-08\naF4.075900924276104e-07\naF-2.4151428301017023e-08\naF5.70438915024232e-07\naF4.610080746129582e-07\naF2.731914611049687e-06\naF4.972123371768979e-07\naF-1.0244374049339411e-07\naF1.1095582061929966e-06\naF5.613290878314365e-07\naF-1.1395758609376164e-10\naF2.871585216282513e-06\naF6.575256787947302e-06\naF-3.0821450189238123e-09\naF1.8750855052609042e-06\naa(lp70\nF4.7117423827196256e-06\naF-9.166196614077633e-08\naF-1.824420550671882e-07\naF1.6947424742996264e-06\naF-8.646605250028279e-07\naF4.5879338787084e-06\naF5.377360527447671e-07\naF3.6061977154693407e-09\naF2.3530857653136295e-06\naF4.976696947680632e-07\naF6.0532703695999565e-05\naF1.5131394900861783e-06\naF4.553586107939485e-06\naF5.451903798227213e-07\naF2.354963236175702e-05\naF4.6917315239658255e-06\naF2.678835140666493e-05\naF3.267845044978921e-09\naF-5.0372871280174715e-08\naF4.430985553899698e-06\naF-2.0539484581283416e-08\naF2.6910241062518124e-05\naF1.570966824919079e-07\naF2.3821798038607356e-05\naF3.7384916119650717e-06\naF2.110654851092257e-06\naF4.2828524365995813e-07\naF5.684725757071387e-05\naF4.124432472584632e-06\naF2.4560227416912958e-08\naF1.6413145905754242e-07\naF1.2448430840506949e-08\naF5.4736436815201414e-05\naF5.3156933172213545e-09\naF6.0029067488742036e-05\naF2.9127970183358776e-06\naF4.038656163608033e-06\naF4.632414161003737e-09\naF5.7015112447055685e-08\naF5.380253467466667e-09\naF1.1192558620765743e-07\naF2.2515510252698102e-08\naF2.353356182258533e-05\naF2.1872428348415745e-09\naF4.348297220823126e-08\naF2.14041350649639e-09\naF4.581161910943558e-06\naF8.904409220952136e-07\naF2.7280454228753284e-05\naF-1.2955546872357927e-07\naF5.5635290116531e-05\naF4.237170747750104e-08\naF1.6611023749787838e-06\naF4.398619479491774e-07\naF1.4074476980002805e-06\naF5.382477421227487e-07\naF8.33561441670704e-05\naF2.146435628970548e-06\naF5.179622444378607e-07\naF2.7242689539512123e-06\naF4.122956172395595e-06\naF4.0543056593040355e-06\naF4.085830948766925e-06\naF4.257791785814013e-06\naF4.48976532027328e-06\naF1.6503894242828053e-06\naF1.7416736697774014e-07\naF1.0923106342104153e-05\naF4.57656495602518e-06\naF5.54902973332529e-07\naF-7.026540170529053e-09\naF1.450575117449736e-06\naa(lp71\nF1.4906097225362926e-06\naF-9.856129787718375e-09\naF-1.1627231462029357e-08\naF2.3670480531100902e-06\naF1.682075903754652e-08\naF9.651913713587034e-07\naF-7.092504508911317e-09\naF-1.255977249659225e-09\naF1.1631047698484936e-06\naF3.249544071981337e-08\naF2.165251830156661e-06\naF-3.5420837282552246e-08\naF-1.4028875673667512e-07\naF-7.231474224779278e-08\naF4.010466471150862e-06\naF9.999179621256466e-07\naF4.414325275071844e-06\naF-1.0815768820539106e-08\naF-9.844210128922174e-09\naF9.25913900854229e-07\naF-9.320289467170872e-09\naF4.407655229001421e-06\naF3.224293387571674e-08\naF4.088864809295514e-06\naF6.797767917744211e-07\naF1.2910149820021573e-06\naF5.079905987818297e-08\naF1.9979938692980407e-06\naF-5.6006217698178075e-08\naF-7.281586859132328e-09\naF3.768862355824195e-08\naF-6.224064372714556e-10\naF1.996797528301795e-06\naF3.1370427891525106e-10\naF2.181536853903995e-06\naF2.1802926092284815e-06\naF-7.710890846747382e-08\naF-1.5262391972481093e-09\naF-1.391082266140123e-08\naF-1.2595272315867047e-10\naF-1.3161899099105002e-08\naF-5.876112057511888e-09\naF4.02453372216039e-06\naF-1.0849093592647582e-09\naF-1.109148084715489e-08\naF-3.773772993126589e-09\naF-1.1293913648213444e-07\naF-9.212705347070458e-08\naF4.3963906299790995e-06\naF-1.250611013828407e-08\naF1.9925760901824747e-06\naF-2.200039655944703e-08\naF-1.0404639593226153e-07\naF3.1129255041951814e-08\naF-3.609507561835763e-08\naF-7.62088258218492e-08\naF2.146435628970548e-06\naF8.070864089378697e-06\naF-3.1029919250066637e-08\naF1.0142120648954816e-06\naF4.7444183268733323e-07\naF4.586691197888471e-07\naF-6.58257983196113e-08\naF4.983145208888762e-07\naF1.6554523181926095e-06\naF-9.722882319342352e-08\naF3.4328490794878825e-08\naF7.393572140850312e-07\naF-1.2517618311445592e-07\naF-7.452777707928013e-08\naF-7.67559567011808e-09\naF-4.0832998478803557e-08\naa(lp72\nF6.98435746041159e-08\naF9.596002177439759e-08\naF1.0125764077826321e-07\naF-2.357294026301747e-08\naF1.2178451474658356e-05\naF1.3229177769785167e-07\naF1.2697081471605043e-05\naF-9.804643315754093e-09\naF-3.59872419836152e-08\naF1.1259500784707793e-05\naF4.874886765192847e-07\naF3.1703929780643647e-06\naF1.924683107255474e-06\naF3.857916772419995e-07\naF-8.081960289428479e-08\naF1.2456466959373759e-07\naF-1.275667653639045e-06\naF8.144648879918665e-08\naF3.0541882129391366e-07\naF1.3136712453566638e-07\naF9.05571412286611e-08\naF4.642306503305252e-08\naF5.36812778005082e-07\naF-9.220495756518798e-08\naF8.863712451784908e-08\naF-2.8964975430067225e-08\naF1.0787586797356008e-05\naF2.731775407602734e-07\naF1.747012063207219e-06\naF1.4346704690610106e-07\naF5.249614469984538e-07\naF-9.13073845545254e-09\naF3.141267203080746e-07\naF-6.996829382579694e-08\naF-8.730063565134393e-07\naF-3.367131241791346e-08\naF1.6285233069857467e-06\naF-9.019584485412518e-09\naF1.022425746772013e-07\naF-1.023290756170255e-08\naF9.765643840811702e-08\naF8.6733348792608e-08\naF-7.625656983606004e-08\naF-9.965897117998623e-09\naF1.234372901356908e-07\naF2.5785511617482e-07\naF3.036478911695924e-06\naF3.5118121381841752e-06\naF8.225377687135969e-08\naF3.259825302775979e-07\naF3.032071411509751e-07\naF1.048393197684521e-07\naF8.975577791008866e-06\naF1.1044238097144473e-05\naF3.0501402756307595e-06\naF4.075900924276104e-07\naF5.179622444378607e-07\naF-3.1029919250066637e-08\naF4.600534110354541e-05\naF-2.930714420185613e-08\naF2.3426456597249607e-07\naF2.144199173358613e-07\naF1.678190934610192e-06\naF2.430242643844961e-07\naF-3.47243341206438e-08\naF3.534072165853045e-06\naF5.696201795085986e-07\naF3.576725560675449e-08\naF1.9287020708068374e-06\naF4.4539521837684445e-07\naF2.5474383111849926e-07\naF3.079093445091877e-06\naa(lp73\nF9.053936810217139e-07\naF-8.207554067525073e-09\naF-1.199888679091782e-08\naF1.003585706065267e-06\naF-2.1295395670673528e-09\naF5.327779214183921e-07\naF-1.6748146762125225e-08\naF-1.3581420698175367e-09\naF1.132085829754248e-06\naF-1.465448969749876e-08\naF2.755371297895317e-06\naF-4.447364367105573e-08\naF6.747405580327249e-08\naF-2.009160328022188e-08\naF2.2903340757276546e-06\naF5.53903223987563e-07\naF2.4755890813587466e-06\naF-5.2209770766789754e-09\naF-1.3112541047459905e-08\naF5.153076358242772e-07\naF-6.691970448271699e-09\naF2.4580336282532082e-06\naF2.4011409563988557e-08\naF2.327571044542066e-06\naF8.991719048819975e-07\naF1.164495430712137e-06\naF-1.2255194569820154e-08\naF2.6438182482026727e-06\naF1.0831487134728075e-07\naF4.997247057232403e-08\naF2.685106879684347e-08\naF-1.0675862900652232e-09\naF2.6125897532970796e-06\naF-5.624841012763707e-10\naF2.774645639150264e-06\naF1.0383817840745212e-06\naF9.068166872166902e-08\naF-1.3892758282504185e-09\naF3.099321549497229e-08\naF-7.964785764379177e-10\naF2.878570874927432e-08\naF-2.152066672344398e-09\naF2.295784039771189e-06\naF-1.4081249490035944e-09\naF4.033216468328135e-08\naF-2.33119595519223e-09\naF8.632148520579176e-08\naF-6.545967987508418e-08\naF2.429345901027556e-06\naF-1.885305967579051e-08\naF2.611441348326561e-06\naF1.8083507726092938e-08\naF-7.134505914934592e-08\naF-2.1256841896867577e-08\naF-5.470433059716975e-08\naF-2.4151428301017023e-08\naF2.7242689539512123e-06\naF1.0142120648954816e-06\naF-2.930714420185613e-08\naF3.771379965104268e-06\naF6.230787342440734e-07\naF6.124403159099537e-07\naF9.811451265407391e-08\naF6.47212696052575e-07\naF1.0440191118383272e-06\naF-6.880770450607605e-08\naF2.5984349881221584e-08\naF9.463626645132976e-07\naF7.731932008147802e-08\naF-2.1966072670835787e-08\naF-8.564454470236479e-09\naF-5.4258009518187045e-08\naa(lp74\nF1.1407937060500251e-06\naF6.531765727357795e-09\naF6.127681496846153e-09\naF3.67706768861125e-07\naF2.4933116819172493e-07\naF2.068181805208255e-06\naF2.4134468978366247e-07\naF-4.658901913047977e-09\naF5.036413526039398e-07\naF2.028725158315291e-07\naF4.110971538166009e-06\naF3.440766050440657e-07\naF8.3935696143546e-07\naF4.7300439738678984e-07\naF3.4113627281813675e-06\naF2.105469667426893e-06\naF3.9793327444016126e-06\naF9.792485211373699e-09\naF-2.152615606617159e-08\naF1.9628142277881118e-06\naF9.241208661653859e-09\naF3.993115032765927e-06\naF3.1441057236159554e-07\naF3.3936110127439725e-06\naF3.3088470128750255e-06\naF4.186844805574213e-07\naF1.8695196602649747e-07\naF3.5883996419506544e-06\naF7.170256434447874e-07\naF5.684676249714081e-09\naF2.0196849214720142e-07\naF-5.290082560943027e-10\naF3.613977637412823e-06\naF-7.188627730419081e-10\naF4.103856944264992e-06\naF6.419404508428055e-07\naF6.898627789274283e-07\naF-7.172360780198788e-10\naF1.9706757697183804e-08\naF-6.11983480135373e-10\naF4.026804543805962e-08\naF1.1637362888389461e-08\naF3.317802246284556e-06\naF-1.2711517599882064e-09\naF1.2497175448533774e-08\naF-6.29657467920085e-10\naF8.281459603133255e-07\naF3.984117337511111e-07\naF4.0159828797891615e-06\naF-3.513603592787815e-08\naF3.5135786694770394e-06\naF2.4416049203297738e-08\naF3.944852897194116e-07\naF5.268077833765119e-07\naF3.1931572579015027e-07\naF5.70438915024232e-07\naF4.122956172395595e-06\naF4.7444183268733323e-07\naF2.3426456597249607e-07\naF6.230787342440734e-07\naF1.3559139952609364e-05\naF5.3359798611817546e-06\naF7.248042249191823e-07\naF5.59365495690897e-06\naF1.0621946389528168e-06\naF3.9565840331215606e-07\naF2.0910358546777532e-07\naF8.967026789598679e-07\naF8.299441750872236e-07\naF4.842454654972861e-07\naF-1.1309663456040188e-08\naF5.160710703864854e-07\naa(lp75\nF1.1106395516455702e-06\naF1.1119075788036796e-08\naF1.0670726107714699e-08\naF3.522593962160281e-07\naF2.3211229256012723e-07\naF1.9871716419753937e-06\naF2.2273139181699359e-07\naF-6.723948011849934e-10\naF4.943635242961617e-07\naF1.7971643684533503e-07\naF4.042722617437304e-06\naF3.4440720990603423e-07\naF8.094441873506565e-07\naF5.313768240991016e-07\naF3.3643737464646596e-06\naF2.0410439119569513e-06\naF3.912190257556083e-06\naF1.2871747478136022e-08\naF-1.9443217997172062e-08\naF1.923870108052717e-06\naF1.3393185840524643e-08\naF3.925478620802679e-06\naF2.037785835899521e-07\naF3.2842609188705237e-06\naF3.2248206090856055e-06\naF4.0991832819768243e-07\naF4.6210236045745616e-07\naF3.4745726490853444e-06\naF6.908336535009857e-07\naF5.903739886480226e-09\naF2.9089215952141985e-07\naF-3.1209826335201097e-10\naF3.56405039424729e-06\naF-4.821417270801344e-10\naF4.035871051740712e-06\naF6.247901512928762e-07\naF6.623704309305687e-07\naF-3.546164707421834e-09\naF1.8736420530635302e-08\naF-3.878188633079353e-10\naF3.858504331254075e-08\naF1.4032117023979953e-08\naF3.3475679627547847e-06\naF-9.760284273460543e-10\naF1.2210604650732597e-08\naF1.1563856825657438e-10\naF7.9764076778189e-07\naF4.01711308325846e-07\naF3.947653020129367e-06\naF-3.219051063275943e-08\naF3.5363952501255087e-06\naF2.2885233347351576e-08\naF3.9718233188795443e-07\naF1.706519039356368e-07\naF4.7230032829699086e-07\naF4.610080746129582e-07\naF4.0543056593040355e-06\naF4.586691197888471e-07\naF2.144199173358613e-07\naF6.124403159099537e-07\naF5.3359798611817546e-06\naF1.3045726172978325e-05\naF6.773686728266258e-07\naF5.4261700853690705e-06\naF1.0426922438889913e-06\naF3.9874986987486533e-07\naF2.0915101619294018e-07\naF8.832874951060082e-07\naF7.997228099219243e-07\naF4.670071939926461e-07\naF-9.776224276815575e-09\naF3.3350306258765876e-07\naa(lp76\nF2.7323188184452034e-07\naF3.5427792847561823e-07\naF3.642400845649129e-07\naF-1.1682135657070062e-07\naF1.7864853080785293e-06\naF5.454058814855569e-07\naF1.7095496573714882e-06\naF-7.024915984831993e-09\naF4.998278554687754e-08\naF1.4968074697231306e-06\naF3.963568431755091e-06\naF4.397623347702114e-06\naF2.7862368267590066e-05\naF2.595945759255728e-06\naF2.346000907931599e-06\naF5.547071139913358e-07\naF2.642952697757541e-06\naF2.61068722277023e-07\naF1.738679663386159e-08\naF4.942572489064766e-07\naF3.2599243799081184e-07\naF2.7154607244521232e-06\naF4.032943981777688e-07\naF2.5018042942139174e-06\naF3.4853836763154763e-07\naF2.9085492317215725e-08\naF1.4542856997689546e-06\naF3.5866041227849124e-06\naF3.0969962920549016e-05\naF1.0198043441151832e-06\naF3.601584599293515e-07\naF-2.47746602977981e-09\naF3.4208832183993363e-06\naF-4.184238725982842e-09\naF3.875101738204008e-06\naF2.499076618291999e-09\naF3.0381587695631454e-05\naF-4.968822875887807e-10\naF1.185192741944701e-06\naF-3.325641941295575e-09\naF2.087955363501357e-06\naF2.5088926901656245e-07\naF2.3548771199132923e-06\naF-2.1832748266659988e-09\naF1.0994711367621297e-06\naF2.1119627875229552e-08\naF3.0457825079431236e-05\naF4.7819032023122615e-06\naF2.8179308915418704e-06\naF6.324317273193854e-09\naF3.4421619144517006e-06\naF1.315407506336858e-06\naF4.755019402479862e-06\naF1.8049911116016074e-06\naF4.38841035915538e-06\naF2.731914611049687e-06\naF4.085830948766925e-06\naF-6.58257983196113e-08\naF1.678190934610192e-06\naF9.811451265407391e-08\naF7.248042249191823e-07\naF6.773686728266258e-07\naF5.668156368585635e-05\naF7.34898374396527e-07\naF1.198999700545021e-07\naF4.758998690323191e-06\naF3.7521615390436576e-07\naF1.9272436967328832e-07\naF2.9437205829148396e-05\naF2.7694914786463066e-06\naF1.6676577562819686e-08\naF4.6440664055413304e-06\naa(lp77\nF1.1836900821555502e-06\naF1.99984275468036e-09\naF1.6514027461756398e-09\naF3.8874751923159976e-07\naF2.5786046962161775e-07\naF2.1108643778902264e-06\naF2.4993969380252287e-07\naF-1.3879551121124327e-09\naF5.252882747690858e-07\naF6.713776957233975e-07\naF4.246791762445559e-06\naF6.063820186363756e-07\naF8.735956631724173e-07\naF4.924101619149339e-07\naF3.4401907187464593e-06\naF2.203958445801088e-06\naF4.115361628181722e-06\naF7.1050202235043996e-09\naF-2.3479231749234635e-08\naF2.0203167625054055e-06\naF5.26228440654048e-09\naF4.128581915690407e-06\naF2.0049607792686356e-07\naF3.510975858192989e-06\naF3.4022404885142775e-06\naF4.395339117432335e-07\naF1.9464841713799632e-07\naF3.7053568474851046e-06\naF8.064720969307504e-07\naF9.330430704296103e-09\naF1.9935527868132996e-07\naF-8.853266825312309e-10\naF3.6500913564130615e-06\naF-1.0799020245671742e-09\naF4.240405059868534e-06\naF6.713716004226987e-07\naF7.192941023788123e-07\naF-1.1308579909840245e-09\naF2.2928300438281044e-08\naF-9.675678694781541e-10\naF4.372556946098779e-08\naF9.523587875860674e-09\naF3.509590525518923e-06\naF-6.388028377518663e-09\naF1.5893985034312976e-08\naF-1.0462337679678247e-09\naF8.656558868371779e-07\naF3.8831371938839765e-07\naF4.150532608707504e-06\naF-3.8060981358486806e-08\naF3.7016714956979066e-06\naF2.8187180464527073e-08\naF3.8567877967611156e-07\naF2.0030865291552967e-07\naF3.062140295235538e-07\naF4.972123371768979e-07\naF4.257791785814013e-06\naF4.983145208888762e-07\naF2.430242643844961e-07\naF6.47212696052575e-07\naF5.59365495690897e-06\naF5.4261700853690705e-06\naF7.34898374396527e-07\naF1.4736548373744192e-05\naF1.1055790181117342e-06\naF3.861316514317276e-07\naF3.507332014219472e-07\naF9.305918874258081e-07\naF8.659595887025085e-07\naF6.295109688249749e-07\naF-1.2454985880213148e-08\naF3.205266713013347e-07\naa(lp78\nF2.922425709153213e-06\naF-2.426062747382904e-09\naF-1.1752467780940956e-08\naF1.415648958119175e-06\naF2.0637181672650608e-09\naF1.7077179296063423e-06\naF-1.3371260389666451e-08\naF-7.280835867396202e-10\naF8.717374536784359e-07\naF4.0588100125244976e-08\naF4.538834303478582e-06\naF2.5564546672350324e-08\naF7.068458034952026e-08\naF-9.526441437846469e-08\naF2.080804010401325e-05\naF1.7542768632615722e-06\naF2.2115225008782166e-05\naF2.436865863175479e-09\naF-4.471888349621039e-08\naF1.657615289403592e-06\naF3.790520036715776e-09\naF2.2077959432005833e-05\naF1.9783294569524298e-08\naF2.140904033242663e-05\naF1.6487876503738186e-06\naF7.745072262549229e-07\naF3.4300486313328094e-08\naF4.2826803701326354e-06\naF1.4084219384852573e-07\naF-4.791223183895704e-08\naF2.4034891675021763e-08\naF-3.136732640587795e-10\naF4.314993559686505e-06\naF2.543766360111506e-10\naF4.577820457927678e-06\naF2.057131217145396e-06\naF1.0337053158562339e-07\naF-7.185459757512857e-10\naF-1.971255730694926e-08\naF-2.278670306319865e-11\naF1.5858463194659624e-08\naF6.762014977618849e-09\naF2.089360804703662e-05\naF-1.043753508218289e-09\naF-3.3079878193468006e-08\naF9.442488259481249e-09\naF9.315561365498528e-08\naF-4.031357319484138e-08\naF2.1968221111835622e-05\naF-7.81219404938333e-08\naF4.2952268609734115e-06\naF-8.674008132841027e-09\naF-4.854031783198097e-08\naF2.3499979107473246e-08\naF2.9969189276826527e-09\naF-1.0244374049339411e-07\naF4.48976532027328e-06\naF1.6554523181926095e-06\naF-3.47243341206438e-08\naF1.0440191118383272e-06\naF1.0621946389528168e-06\naF1.0426922438889913e-06\naF1.198999700545021e-07\naF1.1055790181117342e-06\naF8.391709682942402e-06\naF-4.307399333553127e-08\naF2.3723725848878417e-08\naF1.8583148014718048e-06\naF8.291314107343187e-08\naF-1.012173077431079e-07\naF-1.2014867786803569e-08\naF5.3874989198593756e-09\naa(lp79\nF1.121594464890391e-07\naF4.85176893526583e-07\naF4.964659986529495e-07\naF-1.0841970184735794e-07\naF3.607181505904405e-06\naF2.91974903378476e-07\naF8.834952276259856e-06\naF-8.470162954133991e-09\naF-9.852248556824846e-08\naF3.101664618960933e-06\naF8.33566926834071e-07\naF1.4071412391314971e-05\naF5.447203821882579e-06\naF1.1024701735015373e-06\naF7.560878257177221e-07\naF2.7208108623525716e-07\naF8.447830219826528e-07\naF3.427707404359897e-07\naF8.143771246569119e-08\naF3.058070277594419e-07\naF4.4278982416341114e-07\naF1.6435340079921234e-07\naF9.068551962852219e-07\naF8.05214111223282e-07\naF1.1302603836236414e-07\naF-1.1069807643075335e-07\naF3.0766562454756083e-06\naF1.3382840946164397e-06\naF4.746362363166201e-06\naF2.1001658370177123e-07\naF9.043154054304286e-07\naF-9.00461099217246e-09\naF1.2839883796441112e-06\naF-1.0153886837435068e-08\naF1.4992930620451767e-06\naF-8.856875315345552e-08\naF4.771385235972826e-06\naF-8.021038458791677e-09\naF2.94758934942811e-07\naF-4.5084378047843614e-08\naF3.506579580998566e-07\naF5.86907451683975e-07\naF7.90069528396762e-07\naF-8.909338126996602e-09\naF2.507384729461719e-07\naF6.1880544423889e-08\naF5.3223974458226105e-06\naF1.866300276037696e-05\naF9.589063241938815e-07\naF7.129317931300466e-08\naF1.3155994247359122e-06\naF3.648659696467736e-07\naF1.81067178634826e-05\naF3.0008829819330745e-06\naF1.4415888913361411e-05\naF1.1095582061929966e-06\naF1.6503894242828053e-06\naF-9.722882319342352e-08\naF3.534072165853045e-06\naF-6.880770450607605e-08\naF3.9565840331215606e-07\naF3.9874986987486533e-07\naF4.758998690323191e-06\naF3.861316514317276e-07\naF-4.307399333553127e-08\naF4.7206328043607125e-05\naF9.515836030709737e-07\naF2.2148558137732716e-08\naF5.935409561055099e-06\naF1.156511785086638e-06\naF7.751463632807332e-08\naF1.4546139485609909e-05\naa(lp80\nF8.3975317289682e-08\naF1.1584720447988263e-07\naF1.084882062174546e-07\naF3.793145602412955e-08\naF5.084786888667365e-07\naF1.664323035483171e-07\naF5.442440394275338e-07\naF-4.510536676491669e-09\naF2.1467156965061185e-08\naF2.7219279964070917e-06\naF1.5761267146715553e-07\naF2.193758374849354e-06\naF4.565508338483287e-07\naF5.414280428287487e-07\naF-4.591885780862048e-07\naF2.5885116603146723e-07\naF-1.0851400390496975e-08\naF2.1414550892632257e-07\naF1.667256779796025e-08\naF1.708404225803617e-07\naF1.1256557700494161e-07\naF2.7374769253651384e-09\naF1.4439098732604976e-06\naF-1.808055919653711e-08\naF6.064704395808988e-08\naF1.7991119387909042e-08\naF6.244371646323773e-07\naF8.614553567194127e-08\naF5.882454401327343e-07\naF2.843738883015929e-08\naF1.3670605386297006e-06\naF-3.605454019690535e-09\naF-3.3643259979558767e-07\naF-3.6597517775777327e-09\naF1.455365079813334e-07\naF2.83380989502523e-08\naF3.6007743158339895e-07\naF-4.35802353830732e-09\naF3.910788554472295e-08\naF-3.727538868934801e-09\naF4.55466350435204e-08\naF7.868459798116605e-08\naF-2.4743883157733452e-08\naF-2.0842495226716628e-08\naF3.173534683918663e-08\naF1.2800313387050411e-08\naF4.4225654053059434e-07\naF9.111211907826524e-07\naF2.01875905335368e-08\naF1.617162006591335e-08\naF9.034815823079497e-08\naF6.486317562254942e-08\naF9.776497997048977e-07\naF6.402486098872852e-07\naF9.451642784911562e-07\naF5.613290878314365e-07\naF1.7416736697774014e-07\naF3.4328490794878825e-08\naF5.696201795085986e-07\naF2.5984349881221584e-08\naF2.0910358546777532e-07\naF2.0915101619294018e-07\naF3.7521615390436576e-07\naF3.507332014219472e-07\naF2.3723725848878417e-08\naF9.515836030709737e-07\naF8.295359295529244e-06\naF4.546397331008121e-08\naF4.473591331966334e-07\naF1.0949281736126652e-06\naF1.515836153152555e-08\naF9.730028934539712e-07\naa(lp81\nF1.5544261273324627e-06\naF-8.006295463179083e-09\naF-1.5619621023220355e-08\naF5.767536282203647e-07\naF5.2512673739837216e-08\naF9.308753155769734e-07\naF4.4765734703339234e-08\naF-1.2872236883970217e-09\naF8.169824941700868e-07\naF3.5658391758276325e-08\naF1.1009261719807155e-05\naF3.180101616451926e-08\naF1.8447414130135497e-07\naF4.617879314409294e-09\naF4.259340258271994e-06\naF9.583266354504093e-07\naF4.61754435425368e-06\naF9.225596876471274e-10\naF-1.7671181295250018e-08\naF9.057293894092779e-07\naF-2.4793242048673365e-09\naF4.599088994993385e-06\naF4.020956884225995e-08\naF4.313253046439878e-06\naF1.283621978925266e-06\naF7.282452108518165e-07\naF2.6763699568922795e-08\naF1.086553979695201e-05\naF2.1196626393229347e-07\naF1.916946876345318e-08\naF4.3397547909902605e-08\naF-1.0897050274362965e-09\naF1.059985950202372e-05\naF-8.823647372821138e-10\naF1.104747296090039e-05\naF9.980069278875563e-07\naF1.780801743480229e-07\naF-1.2005431912066148e-09\naF2.239643985160008e-08\naF-9.820353777424561e-10\naF3.6714266720858475e-08\naF2.592581143245496e-09\naF4.2651956346062514e-06\naF-1.563023932466656e-09\naF2.1580952147017862e-08\naF3.3923211781337114e-09\naF2.0566589580358172e-07\naF2.230039262620846e-08\naF4.568819862126146e-06\naF-3.1977815406037936e-08\naF1.0663462797711154e-05\naF2.150168966131277e-08\naF2.258914582171907e-08\naF1.9708076403572962e-08\naF6.436445952821528e-09\naF-1.1395758609376164e-10\naF1.0923106342104153e-05\naF7.393572140850312e-07\naF3.576725560675449e-08\naF9.463626645132976e-07\naF8.967026789598679e-07\naF8.832874951060082e-07\naF1.9272436967328832e-07\naF9.305918874258081e-07\naF1.8583148014718048e-06\naF2.2148558137732716e-08\naF4.546397331008121e-08\naF3.4449035508543117e-06\naF1.949059723850835e-07\naF5.230036970186723e-09\naF-5.181510422452329e-09\naF1.1854230584566256e-08\naa(lp82\nF2.58955108714019e-07\naF3.640136024984716e-07\naF3.7139358991942286e-07\naF-1.7834435069025067e-07\naF1.9894253888140166e-06\naF6.435646319835744e-07\naF2.747347642374436e-06\naF-2.437687496765348e-09\naF1.646156918444048e-08\naF1.6651929298393383e-06\naF4.356022848490091e-06\naF4.890057796140232e-06\naF3.6000303874473647e-05\naF2.8227749021265142e-06\naF2.4771405798334536e-06\naF6.68069436521466e-07\naF2.8542280367585207e-06\naF2.760122483238179e-07\naF1.70153943653796e-08\naF5.982122768017658e-07\naF3.385806168390406e-07\naF2.8367632138597477e-06\naF3.9708226934177777e-07\naF2.635680508554926e-06\naF3.535468546893273e-07\naF-1.4555686944468352e-08\naF1.6337211177793455e-06\naF3.913861400612335e-06\naF2.8120703627464194e-05\naF1.0579606133023641e-06\naF4.3312186335178574e-07\naF-3.4696849818535048e-09\naF3.7406704197231772e-06\naF-5.412169985788861e-09\naF4.312281585944686e-06\naF-5.404618189922694e-08\naF2.9371986550645095e-05\naF-2.0642404606009296e-09\naF1.2386118963813923e-06\naF-1.4396476292197432e-08\naF2.2560330206188347e-06\naF2.6576356828360933e-07\naF2.5553822882101076e-06\naF-3.837370296243931e-09\naF1.145293714834971e-06\naF2.3866922567877655e-08\naF3.456506529573446e-05\naF5.390517030877244e-06\naF3.072297488593564e-06\naF4.332649781083812e-10\naF3.813218938611382e-06\naF1.3765339398662469e-06\naF5.372657225169813e-06\naF1.5526366514075527e-06\naF4.886996121064303e-06\naF2.871585216282513e-06\naF4.57656495602518e-06\naF-1.2517618311445592e-07\naF1.9287020708068374e-06\naF7.731932008147802e-08\naF8.299441750872236e-07\naF7.997228099219243e-07\naF2.9437205829148396e-05\naF8.659595887025085e-07\naF8.291314107343187e-08\naF5.935409561055099e-06\naF4.473591331966334e-07\naF1.949059723850835e-07\naF6.249249409274859e-05\naF3.0064642727789014e-06\naF1.919088957936229e-08\naF4.8385816511266485e-06\naa(lp83\nF-2.4194523100869904e-08\naF1.0509142427922112e-07\naF9.857097868872358e-08\naF-6.232973343858908e-08\naF4.162854859777312e-07\naF3.422406720235569e-07\naF4.306315350790695e-07\naF-4.898919736476605e-09\naF-2.3875532657250647e-08\naF2.173816060010747e-06\naF5.223630473730891e-07\naF2.1435996633841746e-06\naF3.002812501196206e-06\naF6.2726274094811135e-06\naF-4.30156615693096e-07\naF4.4243212090149885e-07\naF-4.2967007331791556e-08\naF9.86104240635392e-08\naF5.627063725167134e-09\naF3.2147358658997673e-07\naF1.0416166806563844e-07\naF-2.0530649908288144e-08\naF5.550689473273358e-07\naF-5.50278202175526e-08\naF6.1744664671918e-08\naF-2.044910458639545e-08\naF4.802393879442679e-07\naF3.8794714500254755e-07\naF2.921937403551122e-06\naF2.9065138004881906e-07\naF5.466350630925678e-07\naF-4.113704592080543e-09\naF4.2574132775843425e-08\naF-4.557097170642041e-09\naF5.005274061509295e-07\naF-9.180906000235338e-08\naF2.7572424341154426e-06\naF-4.6603578224080076e-09\naF3.8853469222553155e-07\naF-4.386277267010736e-09\naF3.713445852666195e-07\naF8.08322337406032e-08\naF-6.961932465135356e-08\naF-1.9717221145073068e-08\naF3.3534701009304006e-07\naF1.6041513720097966e-09\naF3.0021307901372758e-06\naF1.1297058973010803e-06\naF1.16251570931094e-08\naF1.3222775654922266e-08\naF3.8329076498677317e-07\naF1.3826530647944018e-06\naF1.1778580119371672e-06\naF4.876515173009589e-07\naF1.121535270400853e-06\naF6.575256787947302e-06\naF5.54902973332529e-07\naF-7.452777707928013e-08\naF4.4539521837684445e-07\naF-2.1966072670835787e-08\naF4.842454654972861e-07\naF4.670071939926461e-07\naF2.7694914786463066e-06\naF6.295109688249749e-07\naF-1.012173077431079e-07\naF1.156511785086638e-06\naF1.0949281736126652e-06\naF5.230036970186723e-09\naF3.0064642727789014e-06\naF1.747509274823705e-05\naF-1.7334933313171376e-09\naF1.140425410226324e-06\naa(lp84\nF-7.32930984191764e-09\naF1.8845480678518242e-08\naF1.985788290016e-08\naF-1.0602114476723632e-08\naF2.1640472140894839e-07\naF-1.2352211366635835e-08\naF2.3931846827796625e-07\naF1.8827742624895374e-09\naF-1.1167118530187804e-08\naF2.523519265808617e-07\naF-7.347467173192326e-09\naF7.68913312490943e-08\naF1.8227306518201105e-08\naF-3.3604821413703773e-09\naF-4.7864351945438046e-09\naF-1.5518234104576364e-08\naF1.2732481608900378e-08\naF1.2773585243215038e-08\naF1.4068396906898174e-07\naF-9.316317282271141e-09\naF1.662585536381832e-08\naF1.2604174591068705e-08\naF1.4392625481607715e-08\naF-1.3712110113783973e-08\naF-6.925612894661477e-09\naF-1.1867838854940616e-08\naF2.4126909922697243e-07\naF-2.4349058374217896e-08\naF1.9809523512755345e-08\naF5.790481206962349e-09\naF1.4018318818255938e-08\naF1.88682518599334e-09\naF-1.6444271912911817e-08\naF1.887591960276141e-09\naF-6.5484166016033785e-09\naF-3.60937532684402e-09\naF1.4783738686866319e-08\naF1.8710337426143283e-09\naF2.865316211467873e-09\naF1.858886488209883e-09\naF3.903328671059676e-09\naF1.1396584222879767e-08\naF-9.718538726008058e-09\naF1.9716416786435603e-09\naF4.515382073419923e-09\naF3.6527295016330324e-08\naF2.0943125390111213e-08\naF7.205990553134984e-08\naF1.3831088616917533e-08\naF1.7777024847393744e-07\naF-2.0279792382814794e-08\naF6.345430689155483e-09\naF8.164743359240905e-08\naF2.461490541352015e-07\naF7.305271985639651e-08\naF-3.0821450189238123e-09\naF-7.026540170529053e-09\naF-7.67559567011808e-09\naF2.5474383111849926e-07\naF-8.564454470236479e-09\naF-1.1309663456040188e-08\naF-9.776224276815575e-09\naF1.6676577562819686e-08\naF-1.2454985880213148e-08\naF-1.2014867786803569e-08\naF7.751463632807332e-08\naF1.515836153152555e-08\naF-5.181510422452329e-09\naF1.919088957936229e-08\naF-1.7334933313171376e-09\naF1.5118300650801786e-07\naF7.512268817448267e-08\naa(lp85\nF1.5283357587796354e-07\naF5.057651401424986e-07\naF5.191060579098948e-07\naF-5.029534469491698e-08\naF2.997354541711487e-06\naF3.5456263473977845e-07\naF3.037779203382031e-06\naF-3.8276681613989196e-08\naF-7.233698177583629e-08\naF2.9926965911339784e-06\naF1.3635827119364377e-06\naF1.709947447873923e-05\naF4.90562912271767e-06\naF1.0690846846200383e-06\naF7.49017223226266e-07\naF2.3758552062719738e-07\naF8.364714121242719e-07\naF3.5063834964000186e-07\naF8.258713296342029e-08\naF2.698305157875776e-07\naF4.5807415787869426e-07\naF8.848204900087166e-07\naF1.8873055396282708e-06\naF8.142705929844009e-07\naF1.0737595522335904e-07\naF-7.475704336893136e-08\naF2.8740756517957214e-06\naF1.1721597574048036e-06\naF4.320454007584985e-06\naF1.9058235084411646e-07\naF9.025846181193279e-07\naF-7.376059498638616e-09\naF1.1052893336720167e-06\naF-9.165583444619418e-09\naF1.2996495442739817e-06\naF-3.268024302092184e-08\naF4.3438063516083565e-06\naF-6.95847059445127e-09\naF2.8158590174099525e-07\naF-8.468840581984455e-09\naF3.371992761895429e-07\naF5.674977857589681e-07\naF1.0596370900951816e-07\naF-8.121470193824053e-09\naF2.3375424439373324e-07\naF5.7278153012497955e-08\naF4.7928949375633845e-06\naF1.2954599036816196e-05\naF9.519237323698386e-07\naF7.77256530745282e-08\naF4.766919397913986e-07\naF3.631044367107416e-07\naF1.565293987916943e-05\naF6.101777657681412e-06\naF1.5898003192129106e-05\naF1.8750855052609042e-06\naF1.450575117449736e-06\naF-4.0832998478803557e-08\naF3.079093445091877e-06\naF-5.4258009518187045e-08\naF5.160710703864854e-07\naF3.3350306258765876e-07\naF4.6440664055413304e-06\naF3.205266713013347e-07\naF5.3874989198593756e-09\naF1.4546139485609909e-05\naF9.730028934539712e-07\naF1.1854230584566256e-08\naF4.8385816511266485e-06\naF1.140425410226324e-06\naF7.512268817448267e-08\naF3.9975430400880235e-05\naaa(lp86\na(lp87\naasS'means'\np88\n(lp89\nF0.7668769291478243\naF1.0298430880529363\naF1.1835407800838031\naF1.2726945931254923\naF1.0382173615955785\naF0.14203948763236787\naF1.0097308622547447\naF1.3034694598449066\naF1.1042152024019385\naF0.8811571654944804\naF0.5497546591733692\naF0.7857046171579394\naF0.788797054244785\naF0.13472116394058878\naF0.4055469162562866\naF0.1451155803363151\naF0.4895316531666906\naF0.6084437383174761\naF1.019616339088272\naF0.13937690783186457\naF0.8689040574641655\naF0.4887161841819192\naF0.10268062433250544\naF0.3835953612446032\naF0.7274407008117988\naF1.2497623534765572\naF0.890666648298143\naF0.43665573204537783\naF0.6585096002843461\naF1.2000267879467756\naF0.10362158875488386\naF1.1459228977515188\naF0.4582103660392027\naF1.4543658055779476\naF0.5493759815090679\naF0.9848122163591885\naF0.6470394829167448\naF1.1462269184040434\naF0.890287463267749\naF1.3031392461448976\naF0.6378395104079044\naF0.6082732201508007\naF0.3947301565795744\naF1.454725872463344\naF1.0483662110130836\naF0.5913697561552469\naF0.7671371491431218\naF0.9323333561061371\naF0.4900651002851349\naF1.1748188892715064\naF0.4475514259332139\naF0.6375459421332381\naF0.8980074236321259\naF0.8825726042739374\naF0.7850394328443291\naF0.13429406278599762\naF0.5531098752079288\naF1.1300027848767182\naF0.9939482927718798\naF0.9552480591702753\naF0.14593123704141314\naF0.14381115270802855\naF0.6515520488876003\naF0.14851905027757528\naF0.7651542199989014\naF0.9100079607612099\naF0.10248635177686756\naF0.7257389939644643\naF0.7743041196001025\naF0.13472300948262597\naF0.8567929927770068\naF0.782921800271592\nasS'fix_cov'\np90\nI01\ns."
p2
sS'data'
p3
(dp4
S'energy_DsG5X_th4.146'
p5
(igvar._utilities
GVarRef
p6
(dp7
S'loc'
p8
I0
sbsS'energy_HsG5_m0.65_th1.261'
p9
(igvar._utilities
GVarRef
p10
(dp11
g8
I1
sbsS'energy_HsG5_m0.8_th1.261'
p12
(igvar._utilities
GVarRef
p13
(dp14
g8
I2
sbsS'energy_HsG5_m0.8_th4.146'
p15
(igvar._utilities
GVarRef
p16
(dp17
g8
I3
sbsS'Vnn_3pt_SCA_strange_m0.5_th0.0'
p18
(igvar._utilities
GVarRef
p19
(dp20
g8
I4
sbsS'dof'
p21
I3528
sS'Vnn_3pt_SCA_strange_m0.65_th0.0'
p22
(igvar._utilities
GVarRef
p23
(dp24
g8
I6
sbsS'energy_HcG5T_m0.65'
p25
(igvar._utilities
GVarRef
p26
(dp27
g8
I7
sbsS'energy_HsG5_m0.65_th3.624'
p28
(igvar._utilities
GVarRef
p29
(dp30
g8
I8
sbsS'Vnn_3pt_TEM_strange_m0.8_th0.0'
p31
(igvar._utilities
GVarRef
p32
(dp33
g8
I9
sbsS'Vnn_3pt_TEM_strange_m0.8_th1.261'
p34
(igvar._utilities
GVarRef
p35
(dp36
g8
I11
sbsS'Vnn_3pt_SCA_strange_m0.5_th2.108'
p37
(igvar._utilities
GVarRef
p38
(dp39
g8
I12
sbsS'energy_HsG5_m0.5_th2.108'
p40
(igvar._utilities
GVarRef
p41
(dp42
g8
I38
sbsS'Vnn_3pt_TEM_strange_m0.8_th4.146'
p43
(igvar._utilities
GVarRef
p44
(dp45
g8
I14
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th4.146'
p46
(igvar._utilities
GVarRef
p47
(dp48
g8
I15
sbsS'energy_DsG5X_th1.261'
p49
(igvar._utilities
GVarRef
p50
(dp51
g8
I17
sbsS'energy_HsG5_m0.65_th0.0'
p52
(igvar._utilities
GVarRef
p53
(dp54
g8
I18
sbsS'Vnn_3pt_TEM_strange_m0.65_th1.261'
p55
(igvar._utilities
GVarRef
p56
(dp57
g8
I71
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th4.146'
p58
(igvar._utilities
GVarRef
p59
(dp60
g8
I19
sbsS'energy_HsG5_m0.5_th1.261'
p61
(igvar._utilities
GVarRef
p62
(dp63
g8
I20
sbsS'energy_HsG5_m0.65_th4.146'
p64
(igvar._utilities
GVarRef
p65
(dp66
g8
I57
sbsS'Vnn_3pt_SCA_strange_m0.65_th4.146'
p67
(igvar._utilities
GVarRef
p68
(dp69
g8
I21
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th1.261'
p70
(igvar._utilities
GVarRef
p71
(dp72
g8
I22
sbsS'energy_DsG5X_th2.108'
p73
(igvar._utilities
GVarRef
p74
(dp75
g8
I51
sbsS'energy_HsG5_m0.8_th3.624'
p76
(igvar._utilities
GVarRef
p77
(dp78
g8
I25
sbsS'Vnn_3pt_TEM_strange_m0.5_th0.0'
p79
(igvar._utilities
GVarRef
p80
(dp81
g8
I26
sbsS'Vnn_3pt_TEM_strange_m0.5_th4.146'
p82
(igvar._utilities
GVarRef
p83
(dp84
g8
I23
sbsS'Vnn_3pt_TEM_strange_m0.8_th3.624'
p85
(igvar._utilities
GVarRef
p86
(dp87
g8
I32
sbsS'energy_HsG5_m0.8_th2.108'
p88
(igvar._utilities
GVarRef
p89
(dp90
g8
I29
sbsS'energy_HsG5_m0.5_th3.624'
p91
(igvar._utilities
GVarRef
p92
(dp93
g8
I59
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th1.261'
p94
(igvar._utilities
GVarRef
p95
(dp96
g8
I30
sbsS'energy_HcG5_m0.5'
p97
(igvar._utilities
GVarRef
p98
(dp99
g8
I31
sbsS'energy_HcG5_m0.8'
p100
(igvar._utilities
GVarRef
p101
(dp102
g8
I33
sbsS'Vnn_3pt_SCA_strange_m0.8_th3.624'
p103
(igvar._utilities
GVarRef
p104
(dp105
g8
I34
sbsS'energy_HsG5_m0.5_th4.146'
p106
(igvar._utilities
GVarRef
p107
(dp108
g8
I35
sbsS'Vnn_3pt_TEM_strange_m0.5_th2.108'
p109
(igvar._utilities
GVarRef
p110
(dp111
g8
I36
sbsS'energy_HcG5T_m0.5'
p112
(igvar._utilities
GVarRef
p113
(dp114
g8
I37
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th2.108'
p115
(igvar._utilities
GVarRef
p116
(dp117
g8
I13
sbsS'Vnn_3pt_TEM_strange_m0.5_th3.624'
p118
(igvar._utilities
GVarRef
p119
(dp120
g8
I27
sbsS'energy_HsG5_m0.8_th0.0'
p121
(igvar._utilities
GVarRef
p122
(dp123
g8
I49
sbsS'Vnn_3pt_TEM_strange_m0.8_th2.108'
p124
(igvar._utilities
GVarRef
p125
(dp126
g8
I28
sbsS'energy_DsG5_th1.261'
p127
(igvar._utilities
GVarRef
p128
(dp129
g8
I41
sbsS'energy_DsG5_th2.108'
p130
(igvar._utilities
GVarRef
p131
(dp132
g8
I40
sbsS'energy_HcG5_m0.65'
p133
(igvar._utilities
GVarRef
p134
(dp135
g8
I39
sbsS'Vnn_3pt_TEM_strange_m0.5_th1.261'
p136
(igvar._utilities
GVarRef
p137
(dp138
g8
I54
sbsS'energy_HcG5T_m0.8'
p139
(igvar._utilities
GVarRef
p140
(dp141
g8
I43
sbsS'energy_HsG5_m0.65_th2.108'
p142
(igvar._utilities
GVarRef
p143
(dp144
g8
I44
sbsS'energy_DsG5_th0.0'
p145
(igvar._utilities
GVarRef
p146
(dp147
g8
I45
sbsS'Vnn_3pt_SCA_strange_m0.8_th2.108'
p148
(igvar._utilities
GVarRef
p149
(dp150
g8
I46
sbsS'Vnn_3pt_SCA_strange_m0.5_th1.261'
p151
(igvar._utilities
GVarRef
p152
(dp153
g8
I47
sbsS'Vnn_3pt_SCA_strange_m0.5_th4.146'
p154
(igvar._utilities
GVarRef
p155
(dp156
g8
I48
sbsS'Vnn_3pt_SCA_strange_m0.65_th3.624'
p157
(igvar._utilities
GVarRef
p158
(dp159
g8
I10
sbsS'Vnn_3pt_TEM_strange_m0.65_th3.624'
p160
(igvar._utilities
GVarRef
p161
(dp162
g8
I50
sbsS'energy_DsG5X_th3.624'
p163
(igvar._utilities
GVarRef
p164
(dp165
g8
I24
sbsS'chi2'
p166
F276.4740413382518
sS'Vnn_3pt_SCA_strange_m0.8_th1.261'
p167
(igvar._utilities
GVarRef
p168
(dp169
g8
I52
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th2.108'
p170
(igvar._utilities
GVarRef
p171
(dp172
g8
I55
sbsS'Vnn_3pt_TEM_strange_m0.65_th4.146'
p173
(igvar._utilities
GVarRef
p174
(dp175
g8
I42
sbsS'chi2_per_dof'
p176
F0.07836565797569496
sS'Vnn_3pt_TENSOR_strange_m0.5_th3.624'
p177
(igvar._utilities
GVarRef
p178
(dp179
g8
I61
sbsS'Vnn_3pt_SCA_strange_m0.5_th3.624'
p180
(igvar._utilities
GVarRef
p181
(dp182
g8
I56
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th4.146'
p183
(igvar._utilities
GVarRef
p184
(dp185
g8
I5
sbsS'Vnn_3pt_SCA_strange_m0.8_th0.0'
p186
(igvar._utilities
GVarRef
p187
(dp188
g8
I58
sbsS'Vnn_3pt_SCA_strange_m0.8_th4.146'
p189
(igvar._utilities
GVarRef
p190
(dp191
g8
I16
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th3.624'
p192
(igvar._utilities
GVarRef
p193
(dp194
g8
I60
sbsS'Vnn_3pt_TEM_strange_m0.65_th0.0'
p195
(igvar._utilities
GVarRef
p196
(dp197
g8
I53
sbsS'energy_HsG5_m0.5_th0.0'
p198
(igvar._utilities
GVarRef
p199
(dp200
g8
I70
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th3.624'
p201
(igvar._utilities
GVarRef
p202
(dp203
g8
I63
sbsS'energy_DsG5_th4.146'
p204
(igvar._utilities
GVarRef
p205
(dp206
g8
I64
sbsS'Vnn_3pt_SCA_strange_m0.65_th1.261'
p207
(igvar._utilities
GVarRef
p208
(dp209
g8
I65
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th1.261'
p210
(igvar._utilities
GVarRef
p211
(dp212
g8
I66
sbsS'energy_DsG5_th3.624'
p213
(igvar._utilities
GVarRef
p214
(dp215
g8
I67
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th2.108'
p216
(igvar._utilities
GVarRef
p217
(dp218
g8
I69
sbsS'Vnn_3pt_TEM_strange_m0.65_th2.108'
p219
(igvar._utilities
GVarRef
p220
(dp221
g8
I62
sbsS'Vnn_3pt_SCA_strange_m0.65_th2.108'
p222
(igvar._utilities
GVarRef
p223
(dp224
g8
I68
sbss.

==> anc/corrfit_results/BcDs/uf5_N6_tmin2pt12_tmin3pt12_svd0.0075_withHls.p <==
(dp0
S'gvlist'
p1
S"(dp0\nS'shape'\np1\n(lp2\nI72\nasS'bufsize'\np3\nI72\nsS'bcovs'\np4\n(lp5\n(lp6\n(lp7\na(lp8\na(lp9\na(lp10\naa(lp11\n(lp12\nI0\naI1\naI2\naI3\naI4\naI5\naI6\naI7\naI8\naI9\naI10\naI11\naI12\naI13\naI14\naI15\naI16\naI17\naI18\naI19\naI20\naI21\naI22\naI23\naI24\naI25\naI26\naI27\naI28\naI29\naI30\naI31\naI32\naI33\naI34\naI35\naI36\naI37\naI38\naI39\naI40\naI41\naI42\naI43\naI44\naI45\naI46\naI47\naI48\naI49\naI50\naI51\naI52\naI53\naI54\naI55\naI56\naI57\naI58\naI59\naI60\naI61\naI62\naI63\naI64\naI65\naI66\naI67\naI68\naI69\naI70\naI71\naa(lp13\n(lp14\nF3.2452941261763e-05\naF1.995903224359883e-06\naF1.292166030468249e-06\naF-6.962529319826539e-08\naF1.9386286265360887e-05\naF1.7953660953085095e-05\naF-9.629638476402272e-09\naF6.689632330162278e-07\naF-5.9591663911195604e-08\naF-2.0460170247466784e-08\naF5.155399181798699e-07\naF1.7730494796662545e-06\naF1.791687158142501e-07\naF1.3758446437506117e-06\naF6.55539038185171e-07\naF-4.287113526050308e-09\naF1.7938205340317741e-06\naF1.7336135100711932e-06\naF2.3421135235597787e-06\naF-1.0255148475859253e-07\naF2.007339594355117e-06\naF3.166026081004426e-07\naF1.0744692414765955e-06\naF4.1836838872277764e-06\naF2.2426862015807e-07\naF1.907002852542073e-05\naF3.2494868735531466e-07\naF1.7409375066155844e-06\naF3.999518034344095e-07\naF-1.964850194967568e-09\naF3.7070157112166534e-06\naF-1.3031931395264543e-08\naF-1.865582865925249e-09\naF1.9045018681191878e-06\naF1.493601136469134e-07\naF1.2847834390438358e-06\naF2.0092521089222353e-07\naF1.7076683899465817e-06\naF-1.5903995432738454e-09\naF3.2257773054995143e-07\naF4.152255210982783e-06\naF-1.8705605349434504e-09\naF4.158030221414113e-06\naF-2.446617744648782e-09\naF1.3734287984859516e-08\naF3.852748878437053e-10\naF6.764170045510001e-07\naF3.7018045710933963e-07\naF-7.714295546770724e-08\naF-4.051758349501153e-07\naF-2.4559594423607936e-08\naF1.1371444210923986e-06\naF-1.3857064019533336e-08\naF4.011557200524752e-06\naF1.7034906693005394e-07\naF6.905957415265896e-07\naF3.6540841432085764e-06\naF1.9267500738139074e-05\naF-4.1560033032174854e-08\naF1.8171177881319926e-05\naF6.675783603345193e-07\naF-8.788254497766585e-11\naF2.00493942632989e-06\naF-4.1679407582158405e-08\naF1.7999232903704625e-07\naF6.278181629841456e-07\naF1.2958571804850857e-06\naF8.015489815717345e-07\naF1.9623185915267769e-07\naF1.2597273128100706e-07\naF9.659347133461871e-08\naF6.7941496516272165e-09\naa(lp15\nF1.995903224359883e-06\naF3.417640815429789e-05\naF4.553439051683302e-06\naF1.7798568728407208e-07\naF2.4543016120505914e-06\naF1.990652934743323e-06\naF-1.5035964791923368e-09\naF2.136429775755819e-07\naF-1.2775680545334038e-07\naF3.510886390864846e-07\naF6.396499466268497e-07\naF3.665106442958886e-06\naF9.431792451565725e-08\naF4.4415187486019856e-08\naF3.5508654474967934e-08\naF1.108696928514306e-07\naF8.927659209029737e-06\naF8.964160337900748e-06\naF8.918522787491899e-06\naF-1.5885014824184234e-07\naF1.2002447221993999e-05\naF1.3189289118154496e-06\naF3.654938955523743e-06\naF4.089147196040441e-06\naF1.5281164009580136e-07\naF2.540692797153049e-06\naF6.240640159752837e-07\naF6.140202866008355e-07\naF1.321077142984732e-06\naF-1.924441275371673e-09\naF3.2914981331440905e-06\naF3.347272386547373e-07\naF-3.619070050706875e-09\naF5.905704124632853e-07\naF8.545169438555238e-08\naF1.1583169689749544e-05\naF1.2871687875736533e-07\naF5.690560110677288e-07\naF-1.0561284181154097e-09\naF6.581738957024594e-07\naF3.988561008387185e-06\naF-5.202519899750898e-08\naF7.531649626184111e-06\naF-1.9662992775648144e-09\naF2.4879246254903143e-07\naF5.627173240804431e-08\naF1.4358532404115122e-06\naF1.3276358292880357e-06\naF-1.4557840723799212e-07\naF3.45170436257045e-07\naF1.1048608826688529e-07\naF3.6985469944974924e-06\naF1.8743580817843972e-07\naF3.2712099502662474e-06\naF8.675933154712025e-08\naF3.6039946787227187e-08\naF3.2732144268813677e-06\naF3.7374473168492447e-06\naF7.22740299190939e-08\naF2.0128898215908085e-06\naF1.432693395771262e-06\naF1.0784303217215961e-07\naF1.1567068681765844e-05\naF1.8556187861020459e-07\naF9.99713108200164e-08\naF4.067066379655725e-08\naF4.50973488837144e-06\naF6.679407029578762e-08\naF1.4273128797639967e-07\naF8.273027394027338e-08\naF3.4211922137523446e-07\naF1.0447616999979906e-07\naa(lp16\nF1.292166030468249e-06\naF4.553439051683302e-06\naF3.937351662645184e-05\naF5.976136008346968e-08\naF1.6503875604323537e-06\naF1.29265075496608e-06\naF-4.8423396193835005e-11\naF1.2420281256225362e-06\naF-2.4739105596844115e-08\naF3.3986037069738985e-07\naF4.068927595900926e-07\naF8.66108569678042e-06\naF2.883647917321219e-08\naF2.717811339288523e-08\naF4.3577345437469046e-08\naF1.6846539900876707e-07\naF3.547186835711845e-06\naF3.5623598415049425e-06\naF3.541773070217139e-06\naF-6.21473939004687e-08\naF1.1410138142990354e-05\naF1.167146223941561e-06\naF8.82158547633606e-06\naF6.6394299043370365e-06\naF3.14632442995747e-08\naF2.9438488056328645e-06\naF3.9615975323085785e-07\naF3.808840387428785e-07\naF1.1695740340347434e-06\naF-5.377749429553608e-08\naF2.163981305499897e-06\naF3.253621724933522e-07\naF-2.5394186299746864e-09\naF3.67165503181916e-07\naF2.9047284667203716e-08\naF1.2723014070714103e-05\naF-1.0099653224402491e-08\naF3.5267776890568623e-07\naF2.5779818308961026e-10\naF4.182452563383293e-07\naF2.7737687852850895e-06\naF-2.0433005309169444e-09\naF2.819352483720491e-06\naF-4.129822068333205e-10\naF6.569541916442822e-08\naF2.1115075851481866e-07\naF-2.6888955121349204e-07\naF1.17228278719608e-06\naF-3.936425216034361e-08\naF4.1689828660573466e-07\naF1.6472714789245477e-07\naF8.570579074517439e-06\naF8.976586567861631e-08\naF2.158046722817518e-06\naF3.376243591657786e-08\naF3.833445440254909e-08\naF2.1692836529334122e-06\naF1.6750083863265297e-06\naF-1.7854471464880347e-09\naF1.3004683032664158e-06\naF1.259875710035681e-06\naF5.7483773227002604e-08\naF4.488052875724611e-06\naF7.593785407707837e-08\naF3.486705884190335e-08\naF5.4710096681110134e-08\naF1.2269624488509523e-05\naF5.0784290880347415e-08\naF1.3134647357155083e-08\naF3.5870658478780855e-08\naF3.322039613205285e-07\naF1.5802527512110433e-07\naa(lp17\nF-6.962529319826539e-08\naF1.7798568728407208e-07\naF5.976136008346968e-08\naF6.50108105455014e-07\naF-7.40642342923175e-08\naF-7.239891033026482e-08\naF1.1407180554464535e-09\naF1.661453355653937e-07\naF-3.2684456956556044e-08\naF4.8519938733685975e-09\naF1.4353155457398855e-08\naF5.7585335488285715e-08\naF8.610433084676898e-08\naF1.0835367117753505e-08\naF3.7774157513071406e-08\naF1.1258395052398656e-07\naF1.538052073079622e-07\naF1.5132361053599287e-07\naF1.5317736317832933e-07\naF-1.7188013477599086e-08\naF1.660842434417394e-07\naF1.7404408955104618e-07\naF5.6612184287340896e-08\naF5.070103536443344e-08\naF5.3582806642669475e-08\naF-8.919504380008657e-08\naF1.3700978133823497e-08\naF-1.5644829759611703e-08\naF1.7779886345964444e-07\naF1.2369045498064364e-09\naF5.142046399553127e-08\naF5.121055943265805e-09\naF1.535331945910434e-09\naF-1.5881964024748064e-08\naF1.217072219663001e-07\naF6.905748298766686e-08\naF5.844017427469611e-08\naF-1.634138762868487e-08\naF9.339120834824751e-10\naF1.4836151394220778e-08\naF6.627796950308198e-08\naF1.387068134083972e-09\naF6.045577696885512e-08\naF1.415440768039293e-09\naF2.3777498523771037e-08\naF8.476071002931222e-09\naF1.588706779137625e-07\naF1.7218110991127973e-07\naF-2.6987432183873933e-08\naF3.000366802491237e-08\naF1.5267620465701464e-07\naF5.740017476741058e-08\naF1.5081189525559818e-07\naF5.077421949431939e-08\naF2.1105758209358092e-08\naF2.73555874432433e-08\naF4.872116099522184e-08\naF-7.997383986209502e-08\naF4.2698173742075747e-08\naF-6.856999444026172e-08\naF1.7190816149798645e-07\naF2.3677944174148588e-08\naF1.8518953659763404e-07\naF2.2096266973167194e-07\naF2.1738627029591725e-08\naF4.5337613040772445e-08\naF7.500558559715036e-08\naF9.450486830053669e-09\naF5.5917383633476496e-08\naF1.5211867699821216e-07\naF4.900216016886274e-09\naF7.111893507772675e-08\naa(lp18\nF1.9386286265360887e-05\naF2.4543016120505914e-06\naF1.6503875604323537e-06\naF-7.40642342923175e-08\naF3.893094018145463e-05\naF1.9619582559362844e-05\naF-3.005378380581313e-09\naF8.358026802452542e-07\naF-5.0877609468941976e-08\naF-7.906983544172589e-09\naF4.0206622813534885e-07\naF1.3479963693155866e-06\naF2.0540406056713333e-07\naF1.619629063084262e-06\naF7.502424121478706e-07\naF9.206340483006187e-09\naF2.133210197324786e-06\naF2.07252612999747e-06\naF2.098070901277165e-06\naF-1.0499467156412218e-07\naF2.4708548561866866e-06\naF4.851178279414221e-07\naF1.3189501426401631e-06\naF4.952176392828804e-06\naF3.358722045226321e-07\naF2.416401630791207e-05\naF4.052633780518634e-07\naF2.055992908579068e-06\naF5.018185873282933e-07\naF-2.274430043405527e-09\naF4.307858830109894e-06\naF-9.700628026022586e-10\naF-1.5605742850800588e-08\naF2.0320922714694756e-06\naF1.7168516768013595e-07\naF1.6398983684617638e-06\naF3.030479334473657e-07\naF2.015864288490987e-06\naF-2.450549614877206e-09\naF4.0411430514815986e-07\naF5.772754058696094e-06\naF-2.0504088827304733e-09\naF4.914752740777582e-06\naF-3.679402364897748e-09\naF1.8882939228619723e-08\naF4.362931005469854e-09\naF8.450942518159693e-07\naF4.706188043739171e-07\naF-7.388420936610011e-08\naF-4.217599157698453e-07\naF-1.0430782949986016e-08\naF1.3831651144749934e-06\naF-1.1420242849831212e-08\naF4.272910417275409e-06\naF1.9551543775927884e-07\naF7.91665267054252e-07\naF4.256779883123555e-06\naF2.35419758695761e-05\naF-1.215441391792367e-08\naF1.9320602544538567e-05\naF5.806329492135162e-07\naF2.7327086851419082e-09\naF3.8996717773292295e-06\naF-4.296579336534055e-08\naF2.0729114894179948e-07\naF7.172633206215876e-07\naF3.2891965095179015e-06\naF9.239286036414159e-07\naF3.1856855684044634e-07\naF1.4588800757278145e-07\naF-5.608147301006112e-09\naF1.8094015748456922e-08\naa(lp19\nF1.7953660953085095e-05\naF1.990652934743323e-06\naF1.29265075496608e-06\naF-7.239891033026482e-08\naF1.9619582559362844e-05\naF3.1750659659072876e-05\naF-2.1773860416935384e-09\naF6.811548875063462e-07\naF-5.7849496530039334e-08\naF-2.7643164456667193e-08\naF3.1617454917511653e-07\naF1.0843632755405335e-06\naF1.804515702691849e-07\naF1.3975887276563157e-06\naF6.607747540566037e-07\naF-2.3499491598970993e-09\naF1.7722480309456988e-06\naF2.13153119778634e-06\naF1.741527099102457e-06\naF-1.0175365920186622e-07\naF2.006173022406539e-06\naF3.9604341120743093e-07\naF1.5359667490855982e-06\naF4.200797313650454e-06\naF2.2843772145703141e-07\naF1.9519402640876235e-05\naF4.5017190180156324e-07\naF1.7504583692345674e-06\naF4.1130292788318544e-07\naF-2.108398365744923e-09\naF3.705514708710511e-06\naF5.969787475936127e-08\naF-2.00893060886422e-09\naF1.7311250403767639e-06\naF1.5030186996103405e-07\naF1.2808886018307466e-06\naF1.9494672554329669e-07\naF1.8391251181945151e-06\naF-7.429572533127143e-09\naF3.166930040936373e-07\naF4.162705360298057e-06\naF-2.011925589838233e-09\naF4.171521628172618e-06\naF-2.704016667333295e-09\naF1.4039436286370632e-08\naF1.505666465727959e-09\naF6.883765414404202e-07\naF3.3180103971647135e-07\naF-7.605007841287515e-08\naF-3.9775273894912424e-07\naF-2.2797939000556167e-08\naF1.1148807576438402e-06\naF-1.4894331795685461e-08\naF3.6742751393411428e-06\naF1.714198499652486e-07\naF6.966782128653446e-07\naF3.898653167006349e-06\naF1.9592142527094458e-05\naF-3.517362747982542e-08\naF1.8061165748744477e-05\naF6.799431143122804e-07\naF2.67961936830663e-10\naF1.9962263263032302e-06\naF-4.367344004280848e-08\naF1.8143963243765798e-07\naF6.321488195568702e-07\naF1.2882539675097105e-06\naF8.092518444245661e-07\naF2.1555005684567673e-07\naF1.2656094004912705e-07\naF-2.4687886545495557e-08\naF8.795600271604928e-09\naa(lp20\nF-9.629638476402272e-09\naF-1.5035964791923368e-09\naF-4.8423396193835005e-11\naF1.1407180554464535e-09\naF-3.005378380581313e-09\naF-2.1773860416935384e-09\naF2.0494942569440467e-09\naF8.235288441787042e-09\naF-1.6838994821129598e-09\naF5.32673881553541e-10\naF-1.493520791930685e-08\naF-5.1179881601385906e-08\naF5.994677987228637e-10\naF-7.56665676205728e-11\naF8.33157346616747e-10\naF1.4582777742569943e-09\naF-2.9775585664725956e-09\naF-1.5575784284992189e-09\naF-4.42679510322227e-08\naF-1.191063231041773e-09\naF-1.544784979835799e-10\naF1.5772897266751916e-08\naF-1.5179736602836244e-09\naF-2.0215171699759707e-09\naF3.307677352404937e-10\naF-2.7934609055745235e-09\naF5.217363724977451e-10\naF-9.8462163966642e-10\naF8.461382949751655e-09\naF5.650549985402963e-10\naF-2.8537712020055967e-09\naF8.645802846276345e-10\naF6.804173844382713e-10\naF-1.4850203946084875e-08\naF6.016148711031239e-10\naF-1.5291002871722672e-09\naF-5.428189414335934e-10\naF-3.6232320234577424e-10\naF6.755264429631613e-10\naF-5.441627827400953e-11\naF-3.4739938594790215e-09\naF6.22303754560098e-10\naF-2.8280087516615276e-09\naF8.424429106569928e-10\naF4.6169111036162565e-10\naF5.125745279363834e-10\naF8.014008519615188e-09\naF7.642984344652398e-09\naF-1.3881452283847608e-09\naF2.0838948502578357e-09\naF1.6777269650861238e-09\naF-3.190830721787061e-09\naF9.717140214285083e-10\naF-2.5341880053046627e-08\naF1.602163139897477e-10\naF7.152362887534564e-10\naF-2.2848309077379054e-09\naF-2.927198998601664e-09\naF-3.966255389789995e-10\naF-1.7479316646384103e-09\naF8.38657056166347e-09\naF4.990159876667571e-10\naF-2.645414506689789e-09\naF1.1097269857048412e-09\naF2.2677766296518735e-10\naF7.954414166982515e-10\naF-2.7927875565377405e-09\naF-2.206440247647499e-10\naF1.7996101937520184e-09\naF5.45393205001133e-10\naF-8.260696406479353e-09\naF1.1463999926167328e-09\naa(lp21\nF6.689632330162278e-07\naF2.136429775755819e-07\naF1.2420281256225362e-06\naF1.661453355653937e-07\naF8.358026802452542e-07\naF6.811548875063462e-07\naF8.235288441787042e-09\naF0.00019083799079794086\naF3.4477727054288213e-06\naF2.1948272389079438e-07\naF3.477384319637959e-07\naF1.2279208875729972e-06\naF2.5310482594282572e-08\naF2.0735851626138386e-09\naF3.0416744708659936e-08\naF1.8803281012087266e-07\naF1.4251160380465382e-06\naF1.4192917075113258e-06\naF1.4122377415171644e-06\naF4.851622499387501e-06\naF1.3996858732575258e-06\naF0.00014286089462983028\naF1.2447332072055323e-06\naF1.2237962467900376e-06\naF1.1765658797689641e-05\naF8.636327944271232e-07\naF3.28280075062634e-07\naF4.996644345308519e-07\naF0.00014267054494597134\naF7.162505760130748e-09\naF1.184372963491058e-06\naF1.893292363376104e-07\naF1.007923842451221e-08\naF4.889584859393109e-07\naF6.257836692180503e-08\naF-1.4918452978712176e-07\naF1.1326016129422076e-05\naF4.798410213127136e-07\naF5.918774811139003e-09\naF3.671257214166486e-07\naF1.2612514032100077e-06\naF1.9697019679824594e-08\naF5.506030731715047e-07\naF1.1271318696434059e-08\naF8.86623528153775e-08\naF6.596821392642719e-08\naF0.0001644004546596216\naF0.00014470425451178906\naF3.917220211350033e-06\naF3.900159888155627e-05\naF1.924886654110412e-07\naF1.232842938409478e-06\naF1.5189892720474962e-07\naF1.1679980122486358e-06\naF7.104045789330692e-08\naF-2.1791371145593342e-08\naF1.167250003976415e-06\naF6.036779467537445e-07\naF9.676543276128582e-06\naF6.691375884486114e-07\naF0.0001602306488103724\naF9.044659810649548e-08\naF1.4544105727159671e-06\naF1.597474292973322e-07\naF8.702606387087227e-08\naF1.0842347992275086e-07\naF1.2701828412182438e-06\naF8.220297836298809e-08\naF1.1556520763614261e-05\naF1.389216866475957e-07\naF2.0419124134600749e-07\naF1.6969578367831986e-07\naa(lp22\nF-5.9591663911195604e-08\naF-1.2775680545334038e-07\naF-2.4739105596844115e-08\naF-3.2684456956556044e-08\naF-5.0877609468941976e-08\naF-5.7849496530039334e-08\naF-1.6838994821129598e-09\naF3.4477727054288213e-06\naF6.980763279248108e-06\naF1.59278409518434e-08\naF6.824864614135383e-10\naF-3.249573907847757e-08\naF-1.0049263790650426e-08\naF-1.5582568532410888e-09\naF-2.7025579939229146e-08\naF-1.892522273946718e-09\naF-1.1947386570395824e-07\naF-1.1775993032685456e-07\naF-1.1914022229896212e-07\naF1.3588950482929866e-06\naF-1.309144492707615e-07\naF3.0220170487619837e-06\naF-3.262866885005516e-08\naF-4.51701649809156e-08\naF9.72111308754792e-07\naF-5.407618107572805e-08\naF2.656508303993662e-09\naF-5.287339912137884e-08\naF3.0367289116115303e-06\naF-7.859668212427855e-10\naF-4.500402679492264e-08\naF1.706144692622931e-08\naF-6.50601109386995e-10\naF-4.905445076390058e-08\naF-1.048692694475857e-08\naF-2.1467194993644936e-08\naF9.51654545808874e-07\naF-4.412859603827948e-08\naF-1.5029954504739886e-09\naF-1.9058494327009698e-10\naF-3.6569997149904395e-08\naF-7.036386129167806e-10\naF-4.0465256392815276e-08\naF-1.8961714369192327e-09\naF-5.2218413519324505e-09\naF-2.574555959404255e-09\naF3.4770006228096676e-06\naF3.0334217234155905e-06\naF1.2979521147466897e-06\naF1.064788791893501e-06\naF-6.164536847564019e-09\naF-3.1110473585988014e-08\naF-1.7283225998840345e-08\naF-4.498358072943054e-08\naF4.171263375539616e-09\naF-2.6873567150813363e-08\naF-4.4033696337144244e-08\naF-5.20089497348569e-08\naF1.2858193728951177e-06\naF-6.091443314541003e-08\naF3.435504310310827e-06\naF-6.091130647212326e-09\naF-1.235648723486286e-07\naF-2.4401776397164783e-08\naF6.9506645695194246e-09\naF-1.9324806473356654e-08\naF-1.6796807512395028e-08\naF4.422223997285221e-09\naF9.62534296693587e-07\naF-6.369385793421669e-09\naF1.6067654127547417e-08\naF-9.740716737669402e-11\naa(lp23\nF-2.0460170247466784e-08\naF3.510886390864846e-07\naF3.3986037069738985e-07\naF4.8519938733685975e-09\naF-7.906983544172589e-09\naF-2.7643164456667193e-08\naF5.32673881553541e-10\naF2.1948272389079438e-07\naF1.59278409518434e-08\naF5.051232796352698e-06\naF3.053547304487388e-07\naF3.7079378856121563e-07\naF4.12242763180206e-09\naF-3.262663191842666e-09\naF8.455752869624147e-09\naF5.770611790633003e-09\naF1.2880497613934101e-06\naF3.3598751942371413e-07\naF3.452375066957222e-07\naF1.7683092298495377e-08\naF3.4053620875869176e-07\naF1.7306695081153097e-07\naF3.6075073004599256e-07\naF1.3805253095155974e-07\naF5.303902664674167e-08\naF-5.103538624468455e-09\naF2.930723419977148e-07\naF5.985808663893359e-07\naF8.134480072930967e-08\naF3.799878688858767e-10\naF6.250034980423536e-07\naF3.935940424417736e-07\naF4.485466383126531e-10\naF2.579506805527026e-07\naF8.12427736703272e-10\naF3.54987621146267e-07\naF8.654780552454241e-08\naF2.444151097366737e-07\naF4.0731096974933335e-10\naF6.739482186480895e-07\naF1.4366441114410923e-07\naF3.747063609712572e-10\naF1.4047174903211756e-07\naF-9.332606512641254e-09\naF1.3050428383536909e-08\naF7.49555959794954e-09\naF2.2273423656383465e-07\naF1.6549958514236172e-07\naF1.6772092139356993e-08\naF1.9160734298297998e-08\naF-1.6611685743655864e-10\naF1.4660526646030943e-06\naF1.8301643423201264e-08\naF1.2856799213436474e-07\naF5.747351646805691e-09\naF6.35764004863141e-09\naF1.2031001681523486e-07\naF-7.729726762914869e-09\naF2.6055801540822816e-08\naF1.3243426281740522e-07\naF2.1981833232356182e-07\naF4.273593351533523e-08\naF3.5900374928680564e-07\naF1.2301871163723693e-08\naF1.0088848327512009e-08\naF1.0923365522662574e-08\naF3.664010348660246e-07\naF5.816858875441261e-09\naF8.559640297928554e-08\naF-1.003275439218794e-09\naF4.135733596957942e-07\naF1.0044114548126652e-08\naa(lp24\nF5.155399181798699e-07\naF6.396499466268497e-07\naF4.068927595900926e-07\naF1.4353155457398855e-08\naF4.0206622813534885e-07\naF3.1617454917511653e-07\naF-1.493520791930685e-08\naF3.477384319637959e-07\naF6.824864614135383e-10\naF3.053547304487388e-07\naF6.821233156401955e-06\naF2.1701212969919064e-06\naF6.415375533414992e-08\naF2.5808872951076077e-08\naF2.1093292130177568e-08\naF7.036920036540592e-09\naF6.562759456942649e-07\naF6.219314835266591e-07\naF2.0725490087254252e-06\naF3.916946094486084e-09\naF6.220450908741646e-07\naF7.504296695823698e-08\naF4.7127387150164856e-07\naF7.813410721617656e-07\naF1.8179476165747227e-07\naF4.3023756616705833e-07\naF1.2576197845489013e-06\naF6.413203207109651e-07\naF2.6742181037158483e-07\naF1.571865754623674e-10\naF7.037181837386118e-07\naF2.853783834913621e-07\naF-1.1731624670000046e-10\naF1.1058974998368889e-06\naF5.504263674516839e-08\naF4.3416972290188873e-07\naF1.8308927575971465e-07\naF5.908414055836769e-07\naF2.3621047480063986e-10\naF1.3628177161833833e-06\naF7.763050079092522e-07\naF-2.4540129741518322e-11\naF7.773202804835686e-07\naF3.14187336929531e-10\naF1.9960191501460498e-08\naF6.379628771389071e-09\naF3.6293615730359834e-07\naF2.556236873331803e-07\naF1.5152842945454105e-09\naF4.1822049123974443e-08\naF1.976616812421194e-09\naF5.110611586159329e-07\naF3.054877293043543e-08\naF1.4139919940153147e-06\naF4.618764516390904e-08\naF2.8917178868388018e-08\naF6.823541115578339e-07\naF4.123090022002e-07\naF6.360214622046618e-08\naF3.2890181872634273e-07\naF3.3917983809755606e-07\naF2.3462888843790353e-08\naF6.536713492067683e-07\naF2.3646284689449412e-08\naF2.0302244444747313e-07\naF1.678578479202016e-08\naF4.554510349583995e-07\naF6.08327377174469e-08\naF1.3755731383890867e-07\naF4.7523648410348654e-08\naF6.179185125203231e-07\naF1.0065023089313963e-08\naa(lp25\nF1.7730494796662545e-06\naF3.665106442958886e-06\naF8.66108569678042e-06\naF5.7585335488285715e-08\naF1.3479963693155866e-06\naF1.0843632755405335e-06\naF-5.1179881601385906e-08\naF1.2279208875729972e-06\naF-3.249573907847757e-08\naF3.7079378856121563e-07\naF2.1701212969919064e-06\naF2.963359125349032e-05\naF9.686105455199404e-09\naF8.267104564137099e-09\naF3.0038879260788646e-08\naF1.4834484007465968e-07\naF3.381252111220193e-06\naF3.255791133655244e-06\naF7.802363332738168e-06\naF-6.139582422952401e-08\naF3.5962454201821565e-06\naF5.382625683403517e-07\naF9.41764984643691e-06\naF2.2166461869477377e-06\naF2.1040414263259535e-08\naF1.3685141538250178e-06\naF4.633951331537719e-07\naF4.884398865772983e-07\naF1.1157040084295616e-06\naF-1.5561184206784411e-09\naF1.9994916879347014e-06\naF3.4318179082133504e-07\naF-4.00341943155895e-09\naF1.958667975552814e-06\naF7.92595819880385e-09\naF9.40883394747283e-06\naF-6.591716688278928e-09\naF4.2348479556509444e-07\naF-1.9118225343372107e-09\naF5.190522556295563e-07\naF2.2658740532136806e-06\naF-2.821511967025907e-09\naF2.2368726268825204e-06\naF-3.0467638194682217e-09\naF5.2980457368978e-08\naF1.609005468286749e-07\naF1.2402778571879272e-06\naF1.1045693229484862e-06\naF-4.347188471338001e-08\naF3.6150122848865284e-07\naF1.4700815338620524e-07\naF1.0110376815737196e-05\naF7.996213011004666e-08\naF4.261954103614275e-06\naF1.9824476120155335e-08\naF2.2308801127849774e-08\naF1.918912270826523e-06\naF1.3506487741601004e-06\naF-1.2394175107726915e-08\naF1.1276027581154869e-06\naF1.230325514722009e-06\naF4.8336614368168886e-08\naF3.73004949939827e-06\naF7.017662390020532e-08\naF2.5642685870059907e-08\naF4.244842437643946e-08\naF9.92625867434204e-06\naF3.034527034713095e-08\naF-1.3649786011536915e-07\naF1.3092738406769161e-08\naF1.341985705847143e-06\naF1.3761327621701082e-07\naa(lp26\nF1.791687158142501e-07\naF9.431792451565725e-08\naF2.883647917321219e-08\naF8.610433084676898e-08\naF2.0540406056713333e-07\naF1.804515702691849e-07\naF5.994677987228637e-10\naF2.5310482594282572e-08\naF-1.0049263790650426e-08\naF4.12242763180206e-09\naF6.415375533414992e-08\naF9.686105455199404e-09\naF3.550536152841767e-07\naF4.5118550853198445e-08\naF1.0832844973267187e-07\naF9.17454379939616e-09\naF7.187915415325241e-08\naF7.427019312666802e-08\naF7.337693328661543e-08\naF-7.216674234117819e-09\naF9.130445056939938e-08\naF4.653226025970056e-08\naF1.1140211740031113e-08\naF2.955500744098219e-07\naF-2.4612627170166722e-08\naF2.0322732433727733e-07\naF6.260729422528168e-08\naF7.63077971533957e-08\naF4.549332311064059e-08\naF7.554939185763161e-10\naF2.6255257162594574e-07\naF3.5634705844285256e-09\naF7.80559405458061e-10\naF7.486574643678861e-08\naF1.8547130893660873e-07\naF2.9478732582804652e-08\naF-2.202486504838556e-08\naF7.312545892127302e-08\naF6.247230429359144e-10\naF6.53391555529095e-08\naF3.002025976756406e-07\naF7.632873439374716e-10\naF2.994841555881766e-07\naF5.610579215945088e-10\naF1.3130545436971035e-08\naF4.1939608511226885e-09\naF2.0326395316956446e-08\naF4.7414645020155666e-08\naF-8.339565819481466e-09\naF1.679528329384153e-08\naF8.725714923580328e-09\naF7.632198759000989e-09\naF5.295646516258407e-08\naF2.6331153326626607e-07\naF4.6718974778932764e-08\naF9.207049140160074e-08\naF2.646331261902602e-07\naF2.0517125192526845e-07\naF-1.499033277088387e-08\naF1.7858655785193125e-07\naF2.847378696783556e-08\naF1.2680106974538788e-08\naF9.475852548741019e-08\naF7.156054188965106e-08\naF5.322479100326434e-08\naF1.2045310686632345e-07\naF2.8277690246067426e-08\naF5.724534194613072e-08\naF-2.3644237859825338e-08\naF2.1425067936757792e-07\naF3.829113039054891e-09\naF8.884480038806505e-09\naa(lp27\nF1.3758446437506117e-06\naF4.4415187486019856e-08\naF2.717811339288523e-08\naF1.0835367117753505e-08\naF1.619629063084262e-06\naF1.3975887276563157e-06\naF-7.56665676205728e-11\naF2.0735851626138386e-09\naF-1.5582568532410888e-09\naF-3.262663191842666e-09\naF2.5808872951076077e-08\naF8.267104564137099e-09\naF4.5118550853198445e-08\naF2.1078252294608863e-07\naF1.1705508540918378e-07\naF4.845507353266412e-09\naF2.863571556838999e-08\naF2.66138236062879e-08\naF2.7918267684430654e-08\naF7.492098074486794e-09\naF4.2598689118042114e-08\naF-5.55161901555031e-10\naF7.310840945946925e-09\naF2.1281025089006253e-07\naF-1.2610195143734527e-09\naF1.6895087118152015e-06\naF2.601084637656034e-08\naF2.0714276928226068e-07\naF-1.6469677228670584e-09\naF1.719768661248935e-10\naF1.959434518777233e-07\naF-2.292577837015283e-09\naF1.7597557124083056e-10\naF2.0439805885329954e-07\naF4.609697034506719e-08\naF2.8044741610598795e-08\naF1.5725778406789158e-09\naF2.018000387394359e-07\naF3.4920802326270056e-11\naF2.5725804814036238e-08\naF2.2061561695096368e-07\naF1.6658227092327833e-10\naF2.1748522824793075e-07\naF-2.0711204989784888e-10\naF4.021339778559706e-09\naF2.3670770412891383e-09\naF5.42414622938929e-10\naF1.1982540627275914e-09\naF3.278649599224552e-09\naF-2.8660770045886914e-09\naF3.5528507028952827e-09\naF8.583266550323161e-09\naF8.900450119857471e-09\naF1.944409815039475e-07\naF3.1112174382370733e-08\naF1.20700408290208e-07\naF1.929778849943614e-07\naF1.650800510843107e-06\naF1.3839007384344733e-08\naF1.3666109565508582e-06\naF3.840723138085547e-09\naF3.405198900596372e-09\naF4.587357888497832e-08\naF1.0288418189955857e-08\naF3.466274686313874e-08\naF1.1419784043079143e-07\naF2.8546091861631748e-08\naF1.3180988336354483e-07\naF-9.429163165911322e-11\naF4.643192486747519e-08\naF-2.821761802410888e-09\naF5.061621236132405e-09\naa(lp28\nF6.55539038185171e-07\naF3.5508654474967934e-08\naF4.3577345437469046e-08\naF3.7774157513071406e-08\naF7.502424121478706e-07\naF6.607747540566037e-07\naF8.33157346616747e-10\naF3.0416744708659936e-08\naF-2.7025579939229146e-08\naF8.455752869624147e-09\naF2.1093292130177568e-08\naF3.0038879260788646e-08\naF1.0832844973267187e-07\naF1.1705508540918378e-07\naF1.047142808361156e-06\naF8.494964601843286e-09\naF2.1102520867539552e-08\naF1.9709722786309393e-08\naF2.1246588342540656e-08\naF-8.742002877614624e-09\naF2.8143646471992136e-08\naF2.16420930483243e-08\naF2.8809785855608824e-08\naF1.109114170520778e-07\naF5.1057447170058876e-08\naF7.585193385358117e-07\naF2.0174971527740914e-08\naF2.3359700589657767e-07\naF2.5794370951698563e-08\naF9.081404490891488e-10\naF1.1023809388230773e-07\naF6.49975107575111e-09\naF9.467984814349732e-10\naF2.3026975346571117e-07\naF1.5572189252083045e-07\naF5.014822191349717e-08\naF4.99817564020756e-08\naF2.2626961492389793e-07\naF9.004214679199973e-10\naF2.1425076838976105e-08\naF1.2569987519178432e-07\naF9.31897968006831e-10\naF1.1940264132189652e-07\naF7.08576180519911e-10\naF7.464626751902344e-09\naF6.633197008952819e-09\naF2.1410241510564142e-08\naF1.7545320156928023e-08\naF-1.7438102919095403e-08\naF-1.5346617377624317e-08\naF5.155519080533631e-09\naF2.9663806895121997e-08\naF2.2958049807046257e-08\naF1.096142033908894e-07\naF2.5659717325049157e-08\naF3.288981159154485e-07\naF1.0787404681220997e-07\naF7.541676611877445e-07\naF-1.0346916536698073e-08\naF6.53998311652522e-07\naF3.7596560095580436e-08\naF7.40965010587165e-09\naF4.1119158582823714e-08\naF3.090190715679242e-08\naF2.5160772670343667e-08\naF4.4830405875125725e-07\naF5.5100370003581986e-08\naF1.4332249461933155e-07\naF5.079923207535292e-08\naF1.9767970236730936e-07\naF7.70670057613728e-09\naF1.0779113411756236e-08\naa(lp29\nF-4.287113526050308e-09\naF1.108696928514306e-07\naF1.6846539900876707e-07\naF1.1258395052398656e-07\naF9.206340483006187e-09\naF-2.3499491598970993e-09\naF1.4582777742569943e-09\naF1.8803281012087266e-07\naF-1.892522273946718e-09\naF5.770611790633003e-09\naF7.036920036540592e-09\naF1.4834484007465968e-07\naF9.17454379939616e-09\naF4.845507353266412e-09\naF8.494964601843286e-09\naF3.7667368299576453e-07\naF8.303599631281454e-08\naF8.485861446107476e-08\naF8.45153561463404e-08\naF1.8327763209503698e-09\naF1.0549568100457296e-07\naF1.621440252723048e-07\naF1.482954159200486e-07\naF1.3233664531976604e-08\naF5.4267021114395236e-08\naF8.716095604114629e-09\naF8.336364507944653e-09\naF9.602167980129457e-10\naF1.6593441679615965e-07\naF1.4955276558726337e-09\naF-2.512791180965612e-09\naF8.37934271856639e-09\naF1.7931419347974275e-09\naF2.026838114135178e-09\naF1.4592502196157639e-08\naF1.7673970053741006e-07\naF4.102102144184069e-08\naF2.811537440448051e-09\naF1.3322241426725194e-09\naF5.643518664816298e-09\naF1.705976418963981e-08\naF1.6342860431181352e-09\naF1.567901949748477e-08\naF1.6743309792644263e-09\naF1.3752521768517374e-08\naF2.1048174439501028e-08\naF1.8292241536189594e-07\naF1.5999677552775426e-07\naF6.393115850572438e-10\naF2.8433752719166924e-08\naF2.1764672821188752e-07\naF1.471640889317015e-07\naF6.378621137870598e-08\naF-8.983556685099994e-10\naF5.038752854173283e-09\naF6.731823884742237e-09\naF-1.0063377267563219e-10\naF9.026011404735041e-09\naF7.380221608208385e-09\naF-6.377175776310385e-09\naF1.9303889249383447e-07\naF1.3585886161531782e-08\naF1.1368539233247127e-07\naF8.992744996040765e-08\naF4.2384934692521115e-09\naF7.942811826545113e-09\naF1.8107954994121214e-07\naF3.9469688565917995e-09\naF4.830055460394334e-08\naF2.0295841017741066e-08\naF7.019585675732258e-09\naF1.1688610214703407e-07\naa(lp30\nF1.7938205340317741e-06\naF8.927659209029737e-06\naF3.547186835711845e-06\naF1.538052073079622e-07\naF2.133210197324786e-06\naF1.7722480309456988e-06\naF-2.9775585664725956e-09\naF1.4251160380465382e-06\naF-1.1947386570395824e-07\naF1.2880497613934101e-06\naF6.562759456942649e-07\naF3.381252111220193e-06\naF7.187915415325241e-08\naF2.863571556838999e-08\naF2.1102520867539552e-08\naF8.303599631281454e-08\naF2.8252396761401718e-05\naF9.161081835281518e-06\naF9.520270721167372e-06\naF-1.444213527162247e-07\naF8.180732330830819e-06\naF1.281095501715398e-06\naF3.3101198114737034e-06\naF3.3572829798422068e-06\naF-4.252023386586304e-08\naF2.177259865345343e-06\naF6.281428624599953e-07\naF2.1813803961870804e-06\naF8.298795121612217e-07\naF-1.9091259964061058e-09\naF5.343926348799542e-06\naF3.2856305127020724e-07\naF-4.551975663666248e-09\naF6.223726057487549e-07\naF6.178525962310083e-08\naF3.648771165707126e-06\naF9.820987019937032e-08\naF5.876952053275599e-07\naF-2.451843380735682e-09\naF2.3329364059642474e-06\naF3.385331316405532e-06\naF-3.2610517390986295e-09\naF3.3642352344713912e-06\naF-5.175054821327593e-08\naF1.923887328108744e-07\naF4.206485534490391e-08\naF1.446661071492331e-06\naF1.281767920720548e-06\naF-1.3416437815871206e-07\naF3.0218693837703754e-07\naF8.046292689466924e-08\naF8.575898654621515e-06\naF1.5929649354346482e-07\naF2.950645050281235e-06\naF6.930706229300115e-08\naF2.1167437883659274e-08\naF2.9162194489569113e-06\naF2.1445388682496807e-06\naF5.796275167814153e-08\naF2.5729320410691294e-06\naF1.4199380818592335e-06\naF8.822332461087646e-08\naF9.451595044931378e-06\naF1.5944269653628469e-07\naF8.413829551153443e-08\naF2.6231122917801588e-08\naF3.7396931640257576e-06\naF4.9397358944376856e-08\naF1.0539379327908404e-07\naF5.7802387182440625e-08\naF3.407172368789234e-07\naF8.014428649737013e-08\naa(lp31\nF1.7336135100711932e-06\naF8.964160337900748e-06\naF3.5623598415049425e-06\naF1.5132361053599287e-07\naF2.07252612999747e-06\naF2.13153119778634e-06\naF-1.5575784284992189e-09\naF1.4192917075113258e-06\naF-1.1775993032685456e-07\naF3.3598751942371413e-07\naF6.219314835266591e-07\naF3.255791133655244e-06\naF7.427019312666802e-08\naF2.66138236062879e-08\naF1.9709722786309393e-08\naF8.485861446107476e-08\naF9.161081835281518e-06\naF2.4986802337876213e-05\naF8.920559511866047e-06\naF-1.4304979156929477e-07\naF8.439055670821499e-06\naF1.2856955195690204e-06\naF7.255145851923765e-06\naF3.351047613067384e-06\naF1.129757493598013e-07\naF2.131385698379179e-06\naF1.8694764641946804e-06\naF6.055816507442053e-07\naF1.294546924842173e-06\naF-1.2171299152565787e-09\naF2.9148192499268322e-06\naF1.0952825782686514e-06\naF-3.4796253185403167e-09\naF5.759741129108903e-07\naF6.467377177620054e-08\naF3.621912563676789e-06\naF-1.0913345052409099e-08\naF1.6315170124950523e-06\naF-3.930439898138798e-08\naF6.467492547662155e-07\naF3.338406521874133e-06\naF-2.3699416510856744e-09\naF3.3354713074368046e-06\naF-1.958508879181952e-09\naF1.9551335304474112e-07\naF4.3966774325081173e-08\naF1.4367636355127246e-06\naF7.509017733648707e-07\naF-1.328059110525425e-07\naF3.0842513945771724e-07\naF8.145032968724812e-08\naF3.3207283871790107e-06\naF1.5951963167306056e-07\naF2.8773457804354876e-06\naF6.981287841310773e-08\naF1.9995160883373625e-08\naF4.537203355048565e-06\naF2.0906698676803155e-06\naF5.869486609655617e-08\naF1.757522206928721e-06\naF1.416805103352241e-06\naF8.985588782705024e-08\naF9.322702512605151e-06\naF1.5842675483328452e-07\naF8.429881642916992e-08\naF2.3967299868135008e-08\naF3.6797208549574845e-06\naF4.5338868834192475e-08\naF1.07375780884326e-07\naF6.050989045573655e-08\naF3.248070031384637e-07\naF8.249573610267117e-08\naa(lp32\nF2.3421135235597787e-06\naF8.918522787491899e-06\naF3.541773070217139e-06\naF1.5317736317832933e-07\naF2.098070901277165e-06\naF1.741527099102457e-06\naF-4.42679510322227e-08\naF1.4122377415171644e-06\naF-1.1914022229896212e-07\naF3.452375066957222e-07\naF2.0725490087254252e-06\naF7.802363332738168e-06\naF7.337693328661543e-08\naF2.7918267684430654e-08\naF2.1246588342540656e-08\naF8.45153561463404e-08\naF9.520270721167372e-06\naF8.920559511866047e-06\naF2.6476034122518005e-05\naF-1.440716370228208e-07\naF8.268751415273314e-06\naF7.88336957821095e-07\naF3.2510805694074332e-06\naF3.340905385731564e-06\naF1.0804621878416334e-07\naF2.1484744666963316e-06\naF6.129557806525204e-07\naF6.320152750678953e-07\naF1.283776047635314e-06\naF-1.595020034920616e-09\naF2.9488199629981993e-06\naF3.2180769762018694e-07\naF-4.068301799692459e-09\naF1.8837775822884453e-06\naF6.380053488808296e-08\naF3.6238872309130306e-06\naF9.551844137586602e-08\naF5.675516652276896e-07\naF-1.8912767151852587e-09\naF6.660498185116723e-07\naF3.3504415164564436e-06\naF-2.8585988977112157e-09\naF3.337661059958353e-06\naF-2.8403429228458648e-09\naF1.936192505971159e-07\naF4.3069730164688524e-08\naF1.431791455367009e-06\naF1.275618202378547e-06\naF-1.3386662328343866e-07\naF3.0273374062992646e-07\naF8.169904628679985e-08\naF3.38714474422893e-06\naF1.5966343049462994e-07\naF4.886684383013144e-06\naF6.9500044283866e-08\naF2.1208810164415372e-08\naF2.8768970345204395e-06\naF2.1123784816416686e-06\naF5.6957584041440504e-08\naF1.7870538770150703e-06\naF1.4083622551497153e-06\naF8.902723230234017e-08\naF9.369951435396466e-06\naF1.5937955860222677e-07\naF8.415141116231587e-08\naF2.6114271858472394e-08\naF3.699380090466962e-06\naF4.7740542814322484e-08\naF-2.0888982794438806e-08\naF5.99440464008922e-08\naF1.174585025483951e-06\naF8.170967045936134e-08\naa(lp33\nF-1.0255148475859253e-07\naF-1.5885014824184234e-07\naF-6.21473939004687e-08\naF-1.7188013477599086e-08\naF-1.0499467156412218e-07\naF-1.0175365920186622e-07\naF-1.191063231041773e-09\naF4.851622499387501e-06\naF1.3588950482929866e-06\naF1.7683092298495377e-08\naF3.916946094486084e-09\naF-6.139582422952401e-08\naF-7.216674234117819e-09\naF7.492098074486794e-09\naF-8.742002877614624e-09\naF1.8327763209503698e-09\naF-1.444213527162247e-07\naF-1.4304979156929477e-07\naF-1.440716370228208e-07\naF7.498230041835527e-06\naF-1.636001328040402e-07\naF4.294589302976764e-06\naF-6.187072495224339e-08\naF-1.265067667568361e-07\naF1.3624829488078075e-06\naF-1.139186417964521e-07\naF5.487212070715338e-09\naF-2.9072878573792267e-08\naF4.308260713964737e-06\naF-5.243851274382999e-10\naF-1.0834632558000043e-07\naF1.8424641477437307e-08\naF-3.0762587896751926e-10\naF-2.6289303822165663e-08\naF-4.84136056303952e-09\naF-5.6871834630625904e-08\naF1.334715701743383e-06\naF-2.257555323675664e-08\naF-1.0863034911452554e-09\naF3.4555620180562814e-09\naF-1.1316905670596561e-07\naF-4.0434213660923255e-10\naF-1.1891734397739086e-07\naF-1.3234910790972788e-09\naF-3.5333918063468217e-09\naF-1.9662882818354985e-09\naF4.8991110274283426e-06\naF4.318813142967248e-06\naF1.4162231992195254e-06\naF1.5656151685358738e-06\naF-3.3382522897154087e-09\naF-6.009811761537378e-08\naF-7.3287304874405254e-09\naF-1.0888741572859887e-07\naF4.751989958856622e-09\naF-1.1745772888596343e-08\naF-1.091879388446062e-07\naF-1.0827982244437343e-07\naF1.746599510126573e-06\naF-1.0356256493629118e-07\naF4.828993610399187e-06\naF-3.742761745556149e-09\naF-1.5398278539262412e-07\naF-1.1077137467495625e-08\naF8.174011576587202e-09\naF2.1965588313328887e-09\naF-5.128972101803325e-08\naF1.8338715561240965e-08\naF1.3493188220979702e-06\naF2.429498714810223e-09\naF1.7631466435531335e-08\naF3.6840336670833977e-09\naa(lp34\nF2.007339594355117e-06\naF1.2002447221993999e-05\naF1.1410138142990354e-05\naF1.660842434417394e-07\naF2.4708548561866866e-06\naF2.006173022406539e-06\naF-1.544784979835799e-10\naF1.3996858732575258e-06\naF-1.309144492707615e-07\naF3.4053620875869176e-07\naF6.220450908741646e-07\naF3.5962454201821565e-06\naF9.130445056939938e-08\naF4.2598689118042114e-08\naF2.8143646471992136e-08\naF1.0549568100457296e-07\naF8.180732330830819e-06\naF8.439055670821499e-06\naF8.268751415273314e-06\naF-1.636001328040402e-07\naF3.4805090148644825e-05\naF1.3040360513685738e-06\naF3.6086417362653172e-06\naF7.3877817078616e-06\naF1.4284948275656076e-07\naF3.6360460971481302e-06\naF6.109046328922263e-07\naF5.868326664093607e-07\naF1.3055347384122262e-06\naF-4.677552349137336e-08\naF3.2720923607066535e-06\naF3.2809307364277804e-07\naF-2.820228054834436e-09\naF5.680893568666569e-07\naF8.057038723215032e-08\naF4.571951355070531e-06\naF1.1689716160714593e-07\naF5.515442657374971e-07\naF7.924587991993813e-11\naF6.364075802623792e-07\naF4.015440621855953e-06\naF-2.200126739455031e-09\naF4.0713793985204845e-06\naF-4.0361520826376083e-10\naF2.490250929116115e-07\naF5.5644881537567916e-08\naF1.1677254653846421e-07\naF1.3128921338853204e-06\naF-1.4944439608438418e-07\naF3.4549209917415293e-07\naF1.0344949624439755e-07\naF3.6102242141239156e-06\naF1.8074795945494702e-07\naF3.2620416055252734e-06\naF8.560083444706778e-08\naF3.073374670559774e-08\naF3.2762115302494895e-06\naF2.507616835918286e-06\naF7.063549827067509e-08\naF2.020931920354922e-06\naF1.4068723812400188e-06\naF1.0594438152281848e-07\naF1.1570432601693347e-05\naF1.7619363752112016e-07\naF9.837643327871973e-08\naF3.1488335983042564e-08\naF4.520238115708682e-06\naF6.341654342150698e-08\naF1.3177900893913654e-07\naF7.58477127534346e-08\naF3.334462699279458e-07\naF1.0080701258915011e-07\naa(lp35\nF3.166026081004426e-07\naF1.3189289118154496e-06\naF1.167146223941561e-06\naF1.7404408955104618e-07\naF4.851178279414221e-07\naF3.9604341120743093e-07\naF1.5772897266751916e-08\naF0.00014286089462983028\naF3.0220170487619837e-06\naF1.7306695081153097e-07\naF7.504296695823698e-08\naF5.382625683403517e-07\naF4.653226025970056e-08\naF-5.55161901555031e-10\naF2.16420930483243e-08\naF1.621440252723048e-07\naF1.281095501715398e-06\naF1.2856955195690204e-06\naF7.88336957821095e-07\naF4.294589302976764e-06\naF1.3040360513685738e-06\naF0.00016676906528247153\naF1.1263651291405176e-06\naF1.032615961943754e-06\naF1.0213113744054291e-05\naF5.028036764855456e-07\naF2.459623051992188e-07\naF3.588788842194693e-07\naF0.00013209364324369118\naF6.770195308779434e-09\naF9.913690683266383e-07\naF1.4848246191094e-07\naF9.308053976522456e-09\naF1.834411736571394e-07\naF8.758691655115812e-08\naF1.1642756701888965e-06\naF9.849622809266816e-06\naF3.4489816310753213e-07\naF5.989761239121965e-09\naF2.762744512012516e-07\naF1.0565692206494874e-06\naF7.784663075167727e-09\naF1.043793703401407e-06\naF1.0750925398283015e-08\naF8.685810275005766e-08\naF6.106809116019073e-08\naF0.00014329911647740479\naF0.000132904362741039\naF3.4474508327636336e-06\naF3.534251400995587e-05\naF1.597583824397797e-07\naF1.105704591178371e-06\naF1.581384760956828e-07\naF7.321658551501889e-07\naF6.934869636890135e-08\naF-2.9052234914467294e-08\naF9.833474455393908e-07\naF4.890688586978303e-07\naF8.818449664428557e-06\naF3.814285794659123e-07\naF0.0001427610500615518\naF8.771982077914037e-08\naF1.3318439909345791e-06\naF1.679024498747794e-07\naF8.399469402881255e-08\naF9.841912701505679e-08\naF1.1662327441145084e-06\naF6.986353032062337e-08\naF1.0061169050054412e-05\naF1.616452121135372e-07\naF5.0857575278895793e-08\naF1.5084610023386378e-07\naa(lp36\nF1.0744692414765955e-06\naF3.654938955523743e-06\naF8.82158547633606e-06\naF5.6612184287340896e-08\naF1.3189501426401631e-06\naF1.5359667490855982e-06\naF-1.5179736602836244e-09\naF1.2447332072055323e-06\naF-3.262866885005516e-08\naF3.6075073004599256e-07\naF4.7127387150164856e-07\naF9.41764984643691e-06\naF1.1140211740031113e-08\naF7.310840945946925e-09\naF2.8809785855608824e-08\naF1.482954159200486e-07\naF3.3101198114737034e-06\naF7.255145851923765e-06\naF3.2510805694074332e-06\naF-6.187072495224339e-08\naF3.6086417362653172e-06\naF1.1263651291405176e-06\naF2.791936589474221e-05\naF2.218593263614628e-06\naF2.5770869881498682e-08\naF1.348029578702464e-06\naF1.94875743868e-06\naF4.5700529786590376e-07\naF1.135963506824454e-06\naF-1.1063304655431205e-09\naF1.9554216146169976e-06\naF1.2587237873738235e-06\naF-3.300343285835308e-09\naF4.289931022967213e-07\naF9.541950070469602e-09\naF9.430417083764464e-06\naF-1.3365234236457408e-07\naF1.6793575198129722e-06\naF-4.5846855566902665e-08\naF4.958591822607917e-07\naF2.2437720185542407e-06\naF-2.239238675116194e-09\naF2.225443299827585e-06\naF-2.0098584964367026e-09\naF5.343253607670255e-08\naF1.6224769212830927e-07\naF1.2541917053959727e-06\naF4.90896213579708e-07\naF-4.3830971769528676e-08\naF3.653022935357543e-07\naF1.46331889701325e-07\naF9.692402741942662e-06\naF8.003338746615241e-08\naF1.9174209970856468e-06\naF2.034910725440677e-08\naF2.137670476304099e-08\naF3.86471446501756e-06\naF1.3255204768077624e-06\naF-1.2681724484392449e-08\naF1.0953889131105325e-06\naF1.2491371834069599e-06\naF4.888833897366417e-08\naF3.7022292526897467e-06\naF6.980819033928893e-08\naF2.5853624841791084e-08\naF4.065639292599037e-08\naF9.844595275013855e-06\naF2.8017223796469938e-08\naF1.321051695757017e-08\naF1.454420927117543e-08\naF3.480086094572126e-07\naF1.3800776612976185e-07\naa(lp37\nF4.1836838872277764e-06\naF4.089147196040441e-06\naF6.6394299043370365e-06\naF5.070103536443344e-08\naF4.952176392828804e-06\naF4.200797313650454e-06\naF-2.0215171699759707e-09\naF1.2237962467900376e-06\naF-4.51701649809156e-08\naF1.3805253095155974e-07\naF7.813410721617656e-07\naF2.2166461869477377e-06\naF2.955500744098219e-07\naF2.1281025089006253e-07\naF1.109114170520778e-07\naF1.3233664531976604e-08\naF3.3572829798422068e-06\naF3.351047613067384e-06\naF3.340905385731564e-06\naF-1.265067667568361e-07\naF7.3877817078616e-06\naF1.032615961943754e-06\naF2.218593263614628e-06\naF3.080506861998366e-05\naF1.485972309622481e-07\naF5.7753176253226445e-06\naF7.719541159689072e-07\naF1.1242752022172657e-06\naF1.040760034039033e-06\naF-2.9426100022378654e-08\naF1.0103901565350238e-05\naF1.381593407796223e-07\naF-4.17612641819762e-09\naF1.1021147479324486e-06\naF2.718564104510342e-07\naF2.831422501696804e-06\naF1.394559190448827e-07\naF1.0855804414692388e-06\naF-1.6638986157712652e-09\naF7.954354512635551e-07\naF1.3449614221171525e-05\naF-3.6472876132611906e-09\naF1.3959942164811046e-05\naF-2.4447920298491396e-09\naF7.400945635913548e-08\naF1.657401613325904e-08\naF5.289824301743293e-07\naF1.0275603012259666e-06\naF-8.560322910808033e-08\naF4.5420542467074805e-09\naF-4.942947033373319e-09\naF2.2353437452846892e-06\naF9.92196072985325e-08\naF1.021250797971739e-05\naF5.168020923037475e-07\naF1.5529652275519277e-07\naF1.0431880541388233e-05\naF5.028901449078433e-06\naF4.8146933689675365e-08\naF4.19465399607399e-06\naF1.2190627260689248e-06\naF6.687547232870719e-08\naF4.045187492999109e-06\naF7.742707712594474e-08\naF2.6044392355425274e-07\naF8.244831796485724e-08\naF2.79611785036451e-06\naF3.151378500128269e-07\naF1.4408328843697278e-07\naF2.478478650518013e-07\naF1.3652187117967445e-07\naF2.3622073145516305e-08\naa(lp38\nF2.2426862015807e-07\naF1.5281164009580136e-07\naF3.14632442995747e-08\naF5.3582806642669475e-08\naF3.358722045226321e-07\naF2.2843772145703141e-07\naF3.307677352404937e-10\naF1.1765658797689641e-05\naF9.72111308754792e-07\naF5.303902664674167e-08\naF1.8179476165747227e-07\naF2.1040414263259535e-08\naF-2.4612627170166722e-08\naF-1.2610195143734527e-09\naF5.1057447170058876e-08\naF5.4267021114395236e-08\naF-4.252023386586304e-08\naF1.129757493598013e-07\naF1.0804621878416334e-07\naF1.3624829488078075e-06\naF1.4284948275656076e-07\naF1.0213113744054291e-05\naF2.5770869881498682e-08\naF1.485972309622481e-07\naF5.2047871539167656e-05\naF3.52310081568162e-07\naF1.7469379243347152e-07\naF3.1877302168327764e-07\naF1.0323071952881881e-05\naF1.2110219061281004e-09\naF2.8347532419157996e-08\naF7.224850477872411e-08\naF1.8860442950752817e-09\naF3.5947419772790137e-07\naF-9.490632765454948e-09\naF4.4193250017757216e-08\naF3.134493878822919e-05\naF3.501366759591989e-07\naF5.913771871936145e-11\naF1.3433372624231532e-07\naF1.6587255947909267e-07\naF1.503160358063511e-09\naF1.540232948911023e-07\naF3.0846743844093176e-09\naF8.650408522084782e-09\naF-1.1779916270075352e-10\naF1.186779484860483e-05\naF1.0195404960131107e-05\naF1.1046520637453196e-06\naF2.8340872496811554e-06\naF6.851623032809626e-08\naF-1.5598820400668662e-07\naF2.4298464840242826e-08\naF1.0311483912588022e-07\naF1.0892479538207176e-09\naF2.79746327152878e-08\naF1.050793886993054e-07\naF3.392137867922133e-07\naF2.054148953760167e-05\naF2.0349476165866443e-07\naF1.1719863869100812e-05\naF1.2018603331916795e-08\naF1.6885444269598132e-07\naF3.8529656550135794e-08\naF4.485813609740876e-09\naF7.595330964346684e-08\naF6.351266821635698e-08\naF2.0257323100444086e-08\naF3.194360719630939e-05\naF1.737558280325622e-08\naF7.834788866678832e-08\naF3.3420698957330323e-08\naa(lp39\nF1.907002852542073e-05\naF2.540692797153049e-06\naF2.9438488056328645e-06\naF-8.919504380008657e-08\naF2.416401630791207e-05\naF1.9519402640876235e-05\naF-2.7934609055745235e-09\naF8.636327944271232e-07\naF-5.407618107572805e-08\naF-5.103538624468455e-09\naF4.3023756616705833e-07\naF1.3685141538250178e-06\naF2.0322732433727733e-07\naF1.6895087118152015e-06\naF7.585193385358117e-07\naF8.716095604114629e-09\naF2.177259865345343e-06\naF2.131385698379179e-06\naF2.1484744666963316e-06\naF-1.139186417964521e-07\naF3.6360460971481302e-06\naF5.028036764855456e-07\naF1.348029578702464e-06\naF5.7753176253226445e-06\naF3.52310081568162e-07\naF4.155841674996155e-05\naF4.343410360764475e-07\naF2.1429816351378165e-06\naF5.188922937568932e-07\naF-1.2566013813678241e-08\naF4.433925062342216e-06\naF2.8352131386522094e-09\naF-1.9581528949741556e-09\naF2.1193389840520795e-06\naF1.6530175733415786e-07\naF1.6940156355027683e-06\naF3.181487111157632e-07\naF2.103758144571824e-06\naF-2.3224812692448446e-09\naF4.3164366692874656e-07\naF5.069846074142771e-06\naF-2.1408120696974435e-09\naF5.095053944706111e-06\naF-3.3885515028315483e-09\naF1.940895649141534e-08\naF6.178687249699841e-09\naF6.543681104081213e-07\naF4.89334776521563e-07\naF-8.01954118514487e-08\naF-4.1736159372142546e-07\naF-1.314297085502134e-08\naF1.397031720326656e-06\naF-1.7019488018984852e-08\naF4.4040865236566846e-06\naF1.97487536805923e-07\naF8.040553091121731e-07\naF4.395442129384679e-06\naF2.5060626955681768e-05\naF-3.3527819699598387e-09\naF1.8850767733620246e-05\naF8.60105935831912e-07\naF3.08144874634542e-09\naF2.5342477182045702e-06\naF-5.353221280000317e-08\naF2.1043075354103376e-07\naF7.21675114802468e-07\naF1.690397151941103e-06\naF9.447691093198216e-07\naF3.34381977187983e-07\naF1.3593533260592176e-07\naF-2.351048203696099e-09\naF1.9532499745175686e-08\naa(lp40\nF3.2494868735531466e-07\naF6.240640159752837e-07\naF3.9615975323085785e-07\naF1.3700978133823497e-08\naF4.052633780518634e-07\naF4.5017190180156324e-07\naF5.217363724977451e-10\naF3.28280075062634e-07\naF2.656508303993662e-09\naF2.930723419977148e-07\naF1.2576197845489013e-06\naF4.633951331537719e-07\naF6.260729422528168e-08\naF2.601084637656034e-08\naF2.0174971527740914e-08\naF8.336364507944653e-09\naF6.281428624599953e-07\naF1.8694764641946804e-06\naF6.129557806525204e-07\naF5.487212070715338e-09\naF6.109046328922263e-07\naF2.459623051992188e-07\naF1.94875743868e-06\naF7.719541159689072e-07\naF1.7469379243347152e-07\naF4.343410360764475e-07\naF6.317659725479172e-06\naF6.162624435504918e-07\naF2.522331034498683e-07\naF3.4885609771258894e-10\naF6.86547587449653e-07\naF5.731324421702148e-07\naF1.3377489741352723e-10\naF5.938498266016211e-07\naF5.3486750426510564e-08\naF4.1842303490726e-07\naF1.3583356338180608e-07\naF9.796408497256391e-07\naF-1.3206973740053869e-08\naF1.2997089124896985e-06\naF7.62658221407164e-07\naF1.9911202533976888e-10\naF7.655289392994558e-07\naF6.448063299884378e-10\naF1.9573280004522728e-08\naF6.403968188168127e-09\naF3.4278606010082436e-07\naF3.364546298540808e-08\naF3.358743926101757e-09\naF3.7850100261184194e-08\naF3.695939774324711e-09\naF4.801835512319295e-07\naF2.980667530947787e-08\naF6.756509098958498e-07\naF4.525081884652158e-08\naF2.8328857453153795e-08\naF1.2737970642321943e-06\naF4.159437435233359e-07\naF6.265561823934514e-08\naF3.317914769026687e-07\naF3.2015328341411395e-07\naF2.2913532566938543e-08\naF6.346948060122866e-07\naF2.2953078931751527e-08\naF1.9790778845601988e-07\naF1.5337851796548775e-08\naF4.358553049158923e-07\naF5.979860161972098e-08\naF1.755606498566665e-07\naF4.579685867220042e-08\naF2.840136316308746e-07\naF1.0876343616809719e-08\naa(lp41\nF1.7409375066155844e-06\naF6.140202866008355e-07\naF3.808840387428785e-07\naF-1.5644829759611703e-08\naF2.055992908579068e-06\naF1.7504583692345674e-06\naF-9.8462163966642e-10\naF4.996644345308519e-07\naF-5.287339912137884e-08\naF5.985808663893359e-07\naF6.413203207109651e-07\naF4.884398865772983e-07\naF7.63077971533957e-08\naF2.0714276928226068e-07\naF2.3359700589657767e-07\naF9.602167980129457e-10\naF2.1813803961870804e-06\naF6.055816507442053e-07\naF6.320152750678953e-07\naF-2.9072878573792267e-08\naF5.868326664093607e-07\naF3.588788842194693e-07\naF4.5700529786590376e-07\naF1.1242752022172657e-06\naF3.1877302168327764e-07\naF2.1429816351378165e-06\naF6.162624435504918e-07\naF1.4244752375440869e-05\naF1.9438910012393786e-07\naF-5.357437822501981e-10\naF1.8254155934833264e-06\naF2.4914185153277256e-07\naF-9.596595050364358e-10\naF5.05791124297056e-06\naF6.11918265861214e-08\naF4.194813771661591e-07\naF3.6083996452607016e-07\naF4.929743269285292e-06\naF-6.928455504277476e-10\naF1.2454225256661317e-06\naF1.1283508575980394e-06\naF-7.911099535763449e-10\naF1.1243218253675992e-06\naF-1.8093101514606798e-08\naF1.1611848774035017e-08\naF7.034538250895278e-09\naF5.275739856300487e-07\naF3.6229649157419303e-07\naF-4.3640926804986844e-08\naF1.357640540525966e-07\naF-1.0252601480662027e-08\naF2.2867146569348333e-06\naF9.919105142497881e-09\naF1.0043787423763673e-06\naF6.48297619785433e-08\naF2.625889285458385e-07\naF9.902209158816677e-07\naF2.0910501845292045e-06\naF1.2245340072264874e-07\naF1.991362430269019e-06\naF4.818562370983856e-07\naF1.1672166493363618e-08\naF6.376285056342424e-07\naF-1.9999851684131897e-09\naF8.447421418284423e-08\naF2.116604381066343e-07\naF4.50753053992997e-07\naF1.181964185363389e-06\naF3.65756437588961e-07\naF5.0022407667810216e-08\naF2.5964698181442216e-07\naF8.559482848933481e-09\naa(lp42\nF3.999518034344095e-07\naF1.321077142984732e-06\naF1.1695740340347434e-06\naF1.7779886345964444e-07\naF5.018185873282933e-07\naF4.1130292788318544e-07\naF8.461382949751655e-09\naF0.00014267054494597134\naF3.0367289116115303e-06\naF8.134480072930967e-08\naF2.6742181037158483e-07\naF1.1157040084295616e-06\naF4.549332311064059e-08\naF-1.6469677228670584e-09\naF2.5794370951698563e-08\naF1.6593441679615965e-07\naF8.298795121612217e-07\naF1.294546924842173e-06\naF1.283776047635314e-06\naF4.308260713964737e-06\naF1.3055347384122262e-06\naF0.00013209364324369118\naF1.135963506824454e-06\naF1.040760034039033e-06\naF1.0323071952881881e-05\naF5.188922937568932e-07\naF2.522331034498683e-07\naF1.9438910012393786e-07\naF0.0001699524333032462\naF6.983819048240234e-09\naF7.581633808592033e-07\naF1.5613160471436194e-07\naF9.58427641741301e-09\naF3.516510328843835e-07\naF8.513534018426706e-08\naF1.1668290022416136e-06\naF9.932695895452339e-06\naF3.4594152307308227e-07\naF6.299443367661366e-09\naF1.0757115981261743e-07\naF1.0662982437486682e-06\naF8.024666352849519e-09\naF1.0526231077149252e-06\naF1.9694685832031353e-08\naF8.80273310961325e-08\naF6.191275802785845e-08\naF0.00014293178649852595\naF0.0001330382551317577\naF3.461893335217397e-06\naF3.5234817563347556e-05\naF1.6498877180617087e-07\naF5.809743806953344e-07\naF1.6035060604595107e-07\naF9.928325770559389e-07\naF7.059499317357266e-08\naF-2.6027229210484497e-08\naF9.948141682703246e-07\naF5.053208166336054e-07\naF8.811842857903716e-06\naF3.215385690368121e-07\naF0.0001426987347609658\naF8.880239148791129e-08\naF1.3351246944998796e-06\naF1.7091806420189747e-07\naF8.53547825392616e-08\naF1.0306054467936218e-07\naF1.1695968840939776e-06\naF6.87674941815541e-08\naF1.0124660560602868e-05\naF1.5836565276859702e-07\naF1.6836822832522955e-07\naF1.5315530161477416e-07\naa(lp43\nF-1.964850194967568e-09\naF-1.924441275371673e-09\naF-5.377749429553608e-08\naF1.2369045498064364e-09\naF-2.274430043405527e-09\naF-2.108398365744923e-09\naF5.650549985402963e-10\naF7.162505760130748e-09\naF-7.859668212427855e-10\naF3.799878688858767e-10\naF1.571865754623674e-10\naF-1.5561184206784411e-09\naF7.554939185763161e-10\naF1.719768661248935e-10\naF9.081404490891488e-10\naF1.4955276558726337e-09\naF-1.9091259964061058e-09\naF-1.2171299152565787e-09\naF-1.595020034920616e-09\naF-5.243851274382999e-10\naF-4.677552349137336e-08\naF6.770195308779434e-09\naF-1.1063304655431205e-09\naF-2.9426100022378654e-08\naF1.2110219061281004e-09\naF-1.2566013813678241e-08\naF3.4885609771258894e-10\naF-5.357437822501981e-10\naF6.983819048240234e-09\naF1.37820928629312e-09\naF-2.7878982223001434e-09\naF5.833742150801224e-10\naF5.658043195202987e-10\naF-3.389331560752868e-10\naF8.335235335864336e-10\naF-1.950410861629846e-09\naF3.7238821849836545e-10\naF-1.2837506260143915e-10\naF5.125297262190007e-10\naF-2.6558378944722067e-11\naF-3.482347604899746e-09\naF5.19460482019626e-10\naF-3.3487052057663077e-09\naF6.189373961302771e-10\naF5.23123814208687e-10\naF5.325033056157565e-10\naF1.810942171582938e-08\naF6.5323234350397305e-09\naF-6.193924274997945e-10\naF2.56792731346097e-09\naF1.6862630781043899e-09\naF-1.9328608866130576e-09\naF1.0617982975155031e-09\naF-2.6734002571686995e-09\naF2.82192043174104e-10\naF8.201672093636182e-10\naF-2.5332070217368714e-09\naF-2.3507719253072264e-09\naF-1.1042766693083795e-10\naF-1.837215585914171e-09\naF7.33043242052681e-09\naF6.022191807694894e-10\naF-2.2962658544009994e-09\naF1.1943537387247156e-09\naF4.0366837216665986e-10\naF8.670445415714396e-10\naF-2.3889058127904784e-09\naF1.5083293157037314e-10\naF7.809357151152942e-10\naF8.47579333409793e-10\naF4.793238881106595e-10\naF1.20974971932707e-09\naa(lp44\nF3.7070157112166534e-06\naF3.2914981331440905e-06\naF2.163981305499897e-06\naF5.142046399553127e-08\naF4.307858830109894e-06\naF3.705514708710511e-06\naF-2.8537712020055967e-09\naF1.184372963491058e-06\naF-4.500402679492264e-08\naF6.250034980423536e-07\naF7.037181837386118e-07\naF1.9994916879347014e-06\naF2.6255257162594574e-07\naF1.959434518777233e-07\naF1.1023809388230773e-07\naF-2.512791180965612e-09\naF5.343926348799542e-06\naF2.9148192499268322e-06\naF2.9488199629981993e-06\naF-1.0834632558000043e-07\naF3.2720923607066535e-06\naF9.913690683266383e-07\naF1.9554216146169976e-06\naF1.0103901565350238e-05\naF2.8347532419157996e-08\naF4.433925062342216e-06\naF6.86547587449653e-07\naF1.8254155934833264e-06\naF7.581633808592033e-07\naF-2.7878982223001434e-09\naF2.558434078483924e-05\naF1.2899898291235834e-07\naF-4.5236857943906885e-09\naF9.94295468847508e-07\naF2.438942979808325e-07\naF2.2009787880646493e-06\naF1.05152097576679e-07\naF9.700955283570963e-07\naF-2.3965142560864865e-09\naF1.584429947396404e-06\naF1.1024664307504874e-05\naF-3.6269200134832976e-09\naF1.0648580682061843e-05\naF-3.025033374972874e-08\naF5.998098854494358e-08\naF7.912957499796238e-09\naF1.2018793009446626e-06\naF9.81940722431601e-07\naF-7.669692203045123e-08\naF-6.79280372000216e-09\naF-2.0931786372976208e-08\naF4.7681775242424265e-06\naF8.716956851899481e-08\naF1.0907523529957798e-05\naF4.254532935432431e-07\naF1.4684074601835294e-07\naF1.0651958493219444e-05\naF4.3548548203302976e-06\naF3.784739507926434e-08\naF4.170217345847857e-06\naF1.175576379595995e-06\naF5.3877688070180175e-08\naF3.32155655581568e-06\naF7.198375685599566e-08\naF2.2869879708762242e-07\naF8.774629937718098e-08\naF2.2452218627906735e-06\naF2.8318247128874616e-07\naF1.0558348686391441e-07\naF2.2469139948223365e-07\naF1.3131383587471307e-07\naF9.132715988932651e-09\naa(lp45\nF-1.3031931395264543e-08\naF3.347272386547373e-07\naF3.253621724933522e-07\naF5.121055943265805e-09\naF-9.700628026022586e-10\naF5.969787475936127e-08\naF8.645802846276345e-10\naF1.893292363376104e-07\naF1.706144692622931e-08\naF3.935940424417736e-07\naF2.853783834913621e-07\naF3.4318179082133504e-07\naF3.5634705844285256e-09\naF-2.292577837015283e-09\naF6.49975107575111e-09\naF8.37934271856639e-09\naF3.2856305127020724e-07\naF1.0952825782686514e-06\naF3.2180769762018694e-07\naF1.8424641477437307e-08\naF3.2809307364277804e-07\naF1.4848246191094e-07\naF1.2587237873738235e-06\naF1.381593407796223e-07\naF7.224850477872411e-08\naF2.8352131386522094e-09\naF5.731324421702148e-07\naF2.4914185153277256e-07\naF1.5613160471436194e-07\naF5.833742150801224e-10\naF1.2899898291235834e-07\naF4.45733629174656e-06\naF7.028169625544034e-10\naF2.390372880039688e-07\naF3.6984416411297867e-11\naF3.361713127359899e-07\naF4.9745992650743105e-08\naF4.793439544377596e-07\naF-7.715155932234726e-09\naF2.951027763865907e-07\naF1.3959572765912392e-07\naF6.065484646363288e-10\naF1.3824892507104333e-07\naF1.1129738811113404e-09\naF1.235453744519887e-08\naF7.283111157040568e-09\naF1.9244466859484494e-07\naF1.3993817985592617e-08\naF1.78440747468869e-08\naF1.2737199494048426e-08\naF3.630761297797015e-09\naF3.503654101225083e-07\naF1.7503370773677274e-08\naF1.22689963111456e-07\naF5.619498015575657e-09\naF5.4137622908667564e-09\naF4.8754255392515e-07\naF-2.937933113772438e-10\naF2.2624776733801534e-08\naF-7.483315575822635e-09\naF1.8960597255030792e-07\naF3.9846830284005136e-08\naF3.39632167599364e-07\naF1.2041119803694937e-08\naF9.556293740891406e-09\naF7.869401416443699e-09\naF3.44225882112726e-07\naF6.065298919808578e-09\naF7.326501066026417e-08\naF-2.1764836192617917e-09\naF3.799460446312988e-07\naF1.1415146535051941e-08\naa(lp46\nF-1.865582865925249e-09\naF-3.619070050706875e-09\naF-2.5394186299746864e-09\naF1.535331945910434e-09\naF-1.5605742850800588e-08\naF-2.00893060886422e-09\naF6.804173844382713e-10\naF1.007923842451221e-08\naF-6.50601109386995e-10\naF4.485466383126531e-10\naF-1.1731624670000046e-10\naF-4.00341943155895e-09\naF7.80559405458061e-10\naF1.7597557124083056e-10\naF9.467984814349732e-10\naF1.7931419347974275e-09\naF-4.551975663666248e-09\naF-3.4796253185403167e-09\naF-4.068301799692459e-09\naF-3.0762587896751926e-10\naF-2.820228054834436e-09\naF9.308053976522456e-09\naF-3.300343285835308e-09\naF-4.17612641819762e-09\naF1.8860442950752817e-09\naF-1.9581528949741556e-09\naF1.3377489741352723e-10\naF-9.596595050364358e-10\naF9.58427641741301e-09\naF5.658043195202987e-10\naF-4.5236857943906885e-09\naF7.028169625544034e-10\naF1.8417013960803267e-09\naF-6.981499742762879e-10\naF9.020129348300966e-10\naF-3.469454297473138e-09\naF9.104618685466143e-10\naF-4.175865467206016e-10\naF6.139659353031166e-10\naF-3.5524122295264504e-10\naF-3.767534452366634e-08\naF6.248062831681114e-10\naF-4.556992204491392e-09\naF7.48537558564671e-10\naF4.432713759652608e-10\naF4.875806591509295e-10\naF9.78711282362779e-09\naF8.99599198157659e-09\naF-4.382121945301022e-10\naF2.9159092837394182e-09\naF2.1612880351565184e-09\naF-4.585787268372693e-09\naF1.1156227827088046e-09\naF-4.330491364217462e-09\naF1.9494147948033084e-10\naF8.594544073722713e-10\naF-4.087315160607234e-09\naF-1.949067536010729e-09\naF4.4183903419955127e-10\naF-1.7250891118454092e-09\naF2.228254112439948e-08\naF5.194352196485988e-10\naF-5.8792895598606474e-08\naF1.37804819673662e-09\naF3.016372331585616e-10\naF8.904465966461634e-10\naF-6.649390667620949e-08\naF1.2520528458735944e-10\naF1.3828461674034608e-09\naF9.430617596627033e-10\naF5.71023288421942e-10\naF1.3290430242785477e-09\naa(lp47\nF1.9045018681191878e-06\naF5.905704124632853e-07\naF3.67165503181916e-07\naF-1.5881964024748064e-08\naF2.0320922714694756e-06\naF1.7311250403767639e-06\naF-1.4850203946084875e-08\naF4.889584859393109e-07\naF-4.905445076390058e-08\naF2.579506805527026e-07\naF1.1058974998368889e-06\naF1.958667975552814e-06\naF7.486574643678861e-08\naF2.0439805885329954e-07\naF2.3026975346571117e-07\naF2.026838114135178e-09\naF6.223726057487549e-07\naF5.759741129108903e-07\naF1.8837775822884453e-06\naF-2.6289303822165663e-08\naF5.680893568666569e-07\naF1.834411736571394e-07\naF4.289931022967213e-07\naF1.1021147479324486e-06\naF3.5947419772790137e-07\naF2.1193389840520795e-06\naF5.938498266016211e-07\naF5.05791124297056e-06\naF3.516510328843835e-07\naF-3.389331560752868e-10\naF9.94295468847508e-07\naF2.390372880039688e-07\naF-6.981499742762879e-10\naF1.3189700522678185e-05\naF5.991986068020343e-08\naF4.0021524917034504e-07\naF3.5060279745077205e-07\naF4.838829461497396e-06\naF-4.341345297994425e-10\naF6.394091765636028e-07\naF1.1018469050853597e-06\naF-5.598368007021978e-10\naF1.0997637253646081e-06\naF-8.595397828160216e-10\naF1.14199700849528e-08\naF7.186192507571483e-09\naF5.153285816946729e-07\naF3.5380651749682054e-07\naF-4.022985388171894e-08\naF1.2612584374768542e-07\naF-8.882485462415261e-09\naF4.822959164016131e-07\naF9.593159308576418e-09\naF1.6321227688270491e-06\naF6.355210342010435e-08\naF2.590924086929415e-07\naF9.652149846995448e-07\naF2.067342293088653e-06\naF1.1964092424932393e-07\naF1.7238613133795873e-06\naF4.7225550273222214e-07\naF1.1440489811325931e-08\naF6.105281873859156e-07\naF-2.274506864219738e-09\naF8.256349044699922e-08\naF2.0826041419023712e-07\naF4.2721161171567216e-07\naF1.1712438838663944e-06\naF3.1530242846894067e-07\naF4.8738302033017556e-08\naF5.356449872463135e-07\naF9.286096103463454e-09\naa(lp48\nF1.493601136469134e-07\naF8.545169438555238e-08\naF2.9047284667203716e-08\naF1.217072219663001e-07\naF1.7168516768013595e-07\naF1.5030186996103405e-07\naF6.016148711031239e-10\naF6.257836692180503e-08\naF-1.048692694475857e-08\naF8.12427736703272e-10\naF5.504263674516839e-08\naF7.92595819880385e-09\naF1.8547130893660873e-07\naF4.609697034506719e-08\naF1.5572189252083045e-07\naF1.4592502196157639e-08\naF6.178525962310083e-08\naF6.467377177620054e-08\naF6.380053488808296e-08\naF-4.84136056303952e-09\naF8.057038723215032e-08\naF8.758691655115812e-08\naF9.541950070469602e-09\naF2.718564104510342e-07\naF-9.490632765454948e-09\naF1.6530175733415786e-07\naF5.3486750426510564e-08\naF6.11918265861214e-08\naF8.513534018426706e-08\naF8.335235335864336e-10\naF2.438942979808325e-07\naF3.6984416411297867e-11\naF9.020129348300966e-10\naF5.991986068020343e-08\naF5.987757065494621e-07\naF3.1161733415463694e-08\naF-8.454267813106942e-09\naF5.8142552533828356e-08\naF6.315356014319193e-10\naF5.609793125059726e-08\naF2.8012781817813043e-07\naF8.644471969784185e-10\naF2.7805150322837864e-07\naF5.518921914858548e-10\naF1.3596239939861457e-08\naF4.67962469581098e-09\naF5.746808365868664e-08\naF9.024916629704795e-08\naF-7.654325370620867e-09\naF4.2384509966223696e-08\naF1.6034444300218486e-08\naF5.286204763375634e-09\naF6.876843307896854e-08\naF2.449582185744205e-07\naF4.812200132935997e-08\naF1.246930352043545e-07\naF2.46086861559651e-07\naF1.6980801626399596e-07\naF-1.1114195470270724e-08\naF1.4869549468556262e-07\naF6.542398588498467e-08\naF1.2448265497326875e-08\naF8.68818870894702e-08\naF9.779414524514795e-08\naF5.2917140609709464e-08\naF1.7899172855438067e-07\naF3.0588053160384705e-08\naF5.485733856398496e-08\naF-9.246015385069076e-09\naF2.93097887787577e-07\naF4.402761476745664e-10\naF1.2538169032248192e-08\naa(lp49\nF1.2847834390438358e-06\naF1.1583169689749544e-05\naF1.2723014070714103e-05\naF6.905748298766686e-08\naF1.6398983684617638e-06\naF1.2808886018307466e-06\naF-1.5291002871722672e-09\naF-1.4918452978712176e-07\naF-2.1467194993644936e-08\naF3.54987621146267e-07\naF4.3416972290188873e-07\naF9.40883394747283e-06\naF2.9478732582804652e-08\naF2.8044741610598795e-08\naF5.014822191349717e-08\naF1.7673970053741006e-07\naF3.648771165707126e-06\naF3.621912563676789e-06\naF3.6238872309130306e-06\naF-5.6871834630625904e-08\naF4.571951355070531e-06\naF1.1642756701888965e-06\naF9.430417083764464e-06\naF2.831422501696804e-06\naF4.4193250017757216e-08\naF1.6940156355027683e-06\naF4.1842303490726e-07\naF4.194813771661591e-07\naF1.1668290022416136e-06\naF-1.950410861629846e-09\naF2.2009787880646493e-06\naF3.361713127359899e-07\naF-3.469454297473138e-09\naF4.0021524917034504e-07\naF3.1161733415463694e-08\naF3.8668297059875616e-05\naF4.237311251885795e-09\naF3.7991160723807023e-07\naF-9.952699627739877e-10\naF4.5029314155874354e-07\naF2.7620769985017294e-06\naF-5.922523823517934e-08\naF6.824224923926252e-06\naF-2.1223793176213372e-09\naF6.716306244333407e-08\naF2.1095796780469053e-07\naF1.250063467984784e-06\naF1.16981812423346e-06\naF-3.525079603363597e-08\naF4.1459253567311595e-07\naF1.7534923556332254e-07\naF9.428486513544486e-06\naF9.50767729405475e-08\naF2.1835389950366948e-06\naF3.3720480750585006e-08\naF4.291853511809973e-08\naF2.1813148881533744e-06\naF3.091916168486599e-06\naF1.5265053424914048e-09\naF1.2968018568160158e-06\naF1.268102701267224e-06\naF5.926526387400229e-08\naF4.495870146074278e-06\naF8.324466900556432e-08\naF3.534328216805204e-08\naF6.287772699005e-08\naF1.2307759305595905e-05\naF5.333260252150642e-08\naF2.6787124543417412e-08\naF3.967084351839185e-08\naF3.4524456310712375e-07\naF1.6386377190265988e-07\naa(lp50\nF2.0092521089222353e-07\naF1.2871687875736533e-07\naF-1.0099653224402491e-08\naF5.844017427469611e-08\naF3.030479334473657e-07\naF1.9494672554329669e-07\naF-5.428189414335934e-10\naF1.1326016129422076e-05\naF9.51654545808874e-07\naF8.654780552454241e-08\naF1.8308927575971465e-07\naF-6.591716688278928e-09\naF-2.202486504838556e-08\naF1.5725778406789158e-09\naF4.99817564020756e-08\naF4.102102144184069e-08\naF9.820987019937032e-08\naF-1.0913345052409099e-08\naF9.551844137586602e-08\naF1.334715701743383e-06\naF1.1689716160714593e-07\naF9.849622809266816e-06\naF-1.3365234236457408e-07\naF1.394559190448827e-07\naF3.134493878822919e-05\naF3.181487111157632e-07\naF1.3583356338180608e-07\naF3.6083996452607016e-07\naF9.932695895452339e-06\naF3.7238821849836545e-10\naF1.05152097576679e-07\naF4.9745992650743105e-08\naF9.104618685466143e-10\naF3.5060279745077205e-07\naF-8.454267813106942e-09\naF4.237311251885795e-09\naF4.550679766871501e-05\naF3.077227129555193e-07\naF9.39895786702599e-10\naF1.914921338894467e-07\naF1.5808361434069672e-07\naF5.999406595489306e-10\naF1.4594532171696649e-07\naF-2.1192649018972058e-10\naF7.389731042380133e-09\naF-2.8560304185591555e-09\naF1.1424500459732894e-05\naF9.856641027067118e-06\naF1.0816455653268778e-06\naF2.7469922676450945e-06\naF5.333105528620323e-08\naF-4.6094709029709785e-09\naF2.6173506541515914e-08\naF1.0116141225870874e-07\naF2.5365542760088977e-09\naF2.8423192213301154e-08\naF5.017675464674475e-08\naF3.061968429053382e-07\naF1.9911884089597564e-05\naF2.011749881787907e-07\naF1.128152477181596e-05\naF1.047383523947214e-08\naF1.4595107946122183e-07\naF4.2218779406553555e-08\naF6.57848767723283e-09\naF7.396168041826075e-08\naF2.4643994508052903e-08\naF2.5649047023886834e-08\naF3.086509434323914e-05\naF1.6797534822944538e-08\naF8.032945863800316e-08\naF2.3282082452242242e-08\naa(lp51\nF1.7076683899465817e-06\naF5.690560110677288e-07\naF3.5267776890568623e-07\naF-1.634138762868487e-08\naF2.015864288490987e-06\naF1.8391251181945151e-06\naF-3.6232320234577424e-10\naF4.798410213127136e-07\naF-4.412859603827948e-08\naF2.444151097366737e-07\naF5.908414055836769e-07\naF4.2348479556509444e-07\naF7.312545892127302e-08\naF2.018000387394359e-07\naF2.2626961492389793e-07\naF2.811537440448051e-09\naF5.876952053275599e-07\naF1.6315170124950523e-06\naF5.675516652276896e-07\naF-2.257555323675664e-08\naF5.515442657374971e-07\naF3.4489816310753213e-07\naF1.6793575198129722e-06\naF1.0855804414692388e-06\naF3.501366759591989e-07\naF2.103758144571824e-06\naF9.796408497256391e-07\naF4.929743269285292e-06\naF3.4594152307308227e-07\naF-1.2837506260143915e-10\naF9.700955283570963e-07\naF4.793439544377596e-07\naF-4.175865467206016e-10\naF4.838829461497396e-06\naF5.8142552533828356e-08\naF3.7991160723807023e-07\naF3.077227129555193e-07\naF1.2255728069673827e-05\naF-1.2384041180238907e-08\naF6.113168677070323e-07\naF1.0806280136688366e-06\naF-3.1133425484150173e-10\naF1.0806164512767332e-06\naF-4.964281785504722e-10\naF1.1257746458566223e-08\naF7.276150574284394e-09\naF5.046280406840637e-07\naF1.7015245881250597e-07\naF-3.58223673440194e-08\naF1.1612548470598041e-07\naF-7.853711453326097e-09\naF4.456091861309429e-07\naF9.211076819181243e-09\naF9.551629212215517e-07\naF6.230624175322409e-08\naF2.5518245311381544e-07\naF1.469116529372962e-06\naF2.051460724192931e-06\naF1.1816592685033836e-07\naF1.7098161418397844e-06\naF4.64242057272992e-07\naF1.1228215369194555e-08\naF5.852096385156434e-07\naF-2.690479495015511e-09\naF8.06083440070134e-08\naF2.0398695281530492e-07\naF4.024811846630424e-07\naF1.1624009880353444e-06\naF3.4606739556432607e-07\naF4.6772576672841093e-08\naF2.3602320840359027e-07\naF9.807460397404603e-09\naa(lp52\nF-1.5903995432738454e-09\naF-1.0561284181154097e-09\naF2.5779818308961026e-10\naF9.339120834824751e-10\naF-2.450549614877206e-09\naF-7.429572533127143e-09\naF6.755264429631613e-10\naF5.918774811139003e-09\naF-1.5029954504739886e-09\naF4.0731096974933335e-10\naF2.3621047480063986e-10\naF-1.9118225343372107e-09\naF6.247230429359144e-10\naF3.4920802326270056e-11\naF9.004214679199973e-10\naF1.3322241426725194e-09\naF-2.451843380735682e-09\naF-3.930439898138798e-08\naF-1.8912767151852587e-09\naF-1.0863034911452554e-09\naF7.924587991993813e-11\naF5.989761239121965e-09\naF-4.5846855566902665e-08\naF-1.6638986157712652e-09\naF5.913771871936145e-11\naF-2.3224812692448446e-09\naF-1.3206973740053869e-08\naF-6.928455504277476e-10\naF6.299443367661366e-09\naF5.125297262190007e-10\naF-2.3965142560864865e-09\naF-7.715155932234726e-09\naF6.139659353031166e-10\naF-4.341345297994425e-10\naF6.315356014319193e-10\naF-9.952699627739877e-10\naF9.39895786702599e-10\naF-1.2384041180238907e-08\naF1.7553440914335955e-09\naF-8.998858938245736e-12\naF-2.862252036803524e-09\naF5.628189971261004e-10\naF-2.324414105695182e-09\naF7.476326558581122e-10\naF4.781139551276971e-10\naF5.248330741660317e-10\naF5.699589127412701e-09\naF1.3279535839839687e-08\naF-1.2473300257585861e-09\naF1.99384028442207e-09\naF1.4791342759462648e-09\naF-2.5749643421732966e-09\naF8.830552420629519e-10\naF-2.1758489432142906e-09\naF2.190208215755376e-10\naF7.802189145521254e-10\naF-2.1544148115722136e-08\naF-2.404611086645321e-09\naF-5.279417145067953e-10\naF-1.413597300174616e-09\naF6.064546441965401e-09\naF5.195918859073417e-10\naF-2.0319258406428485e-09\naF9.52912056397909e-10\naF2.916687366126683e-10\naF8.809274210718631e-10\naF-2.080661229352915e-09\naF-7.829090825354548e-11\naF-3.6951178594354124e-10\naF5.859343040917547e-10\naF5.482537774349126e-10\naF1.0938833804984397e-09\naa(lp53\nF3.2257773054995143e-07\naF6.581738957024594e-07\naF4.182452563383293e-07\naF1.4836151394220778e-08\naF4.0411430514815986e-07\naF3.166930040936373e-07\naF-5.441627827400953e-11\naF3.671257214166486e-07\naF-1.9058494327009698e-10\naF6.739482186480895e-07\naF1.3628177161833833e-06\naF5.190522556295563e-07\naF6.53391555529095e-08\naF2.5725804814036238e-08\naF2.1425076838976105e-08\naF5.643518664816298e-09\naF2.3329364059642474e-06\naF6.467492547662155e-07\naF6.660498185116723e-07\naF3.4555620180562814e-09\naF6.364075802623792e-07\naF2.762744512012516e-07\naF4.958591822607917e-07\naF7.954354512635551e-07\naF1.3433372624231532e-07\naF4.3164366692874656e-07\naF1.2997089124896985e-06\naF1.2454225256661317e-06\naF1.0757115981261743e-07\naF-2.6558378944722067e-11\naF1.584429947396404e-06\naF2.951027763865907e-07\naF-3.5524122295264504e-10\naF6.394091765636028e-07\naF5.609793125059726e-08\naF4.5029314155874354e-07\naF1.914921338894467e-07\naF6.113168677070323e-07\naF-8.998858938245736e-12\naF7.39467479526306e-06\naF7.943055879314216e-07\naF-2.370334409106861e-10\naF7.935946997975276e-07\naF-1.7565579664750244e-08\naF2.030930735532606e-08\naF6.271919333066737e-09\naF3.8316394882808945e-07\naF2.710762519670248e-07\naF7.416115694938342e-10\naF4.739302861992194e-08\naF1.5864335487239525e-10\naF2.456229969608591e-06\naF3.118302491510881e-08\naF7.1055862808315e-07\naF4.707605288178531e-08\naF2.9138148063464503e-08\naF7.000693464211446e-07\naF4.140187184976379e-07\naF6.659257181960967e-08\naF5.869409163225377e-07\naF3.579976557222207e-07\naF2.394360677618413e-08\naF6.754095977732698e-07\naF2.4200713474773303e-08\naF2.072052764535144e-07\naF1.7447180003634035e-08\naF4.7527466591904946e-07\naF6.183009561112598e-08\naF1.911794312674154e-07\naF4.8617577007593677e-08\naF3.0601436701197555e-07\naF9.160988010073625e-09\naa(lp54\nF4.152255210982783e-06\naF3.988561008387185e-06\naF2.7737687852850895e-06\naF6.627796950308198e-08\naF5.772754058696094e-06\naF4.162705360298057e-06\naF-3.4739938594790215e-09\naF1.2612514032100077e-06\naF-3.6569997149904395e-08\naF1.4366441114410923e-07\naF7.763050079092522e-07\naF2.2658740532136806e-06\naF3.002025976756406e-07\naF2.2061561695096368e-07\naF1.2569987519178432e-07\naF1.705976418963981e-08\naF3.385331316405532e-06\naF3.338406521874133e-06\naF3.3504415164564436e-06\naF-1.1316905670596561e-07\naF4.015440621855953e-06\naF1.0565692206494874e-06\naF2.2437720185542407e-06\naF1.3449614221171525e-05\naF1.6587255947909267e-07\naF5.069846074142771e-06\naF7.62658221407164e-07\naF1.1283508575980394e-06\naF1.0662982437486682e-06\naF-3.482347604899746e-09\naF1.1024664307504874e-05\naF1.3959572765912392e-07\naF-3.767534452366634e-08\naF1.1018469050853597e-06\naF2.8012781817813043e-07\naF2.7620769985017294e-06\naF1.5808361434069672e-07\naF1.0806280136688366e-06\naF-2.862252036803524e-09\naF7.943055879314216e-07\naF2.9831159276145874e-05\naF-4.144632222410796e-09\naF1.327597688313536e-05\naF-4.150704172972784e-09\naF7.399378265393292e-08\naF1.5584385425210344e-08\naF1.2740918124859703e-06\naF1.0501470260952129e-06\naF-7.469736668345498e-08\naF3.4776891155937553e-09\naF1.103182150841449e-09\naF2.305031066859245e-06\naF1.0552723105885056e-07\naF1.0990659859870417e-05\naF5.057622665217536e-07\naF1.670689865103523e-07\naF1.1019944893604453e-05\naF4.966209687511234e-06\naF5.456616991224646e-08\naF4.1684278351207395e-06\naF5.656995961877954e-07\naF6.666061297491209e-08\naF7.806029116184986e-06\naF8.848763772556122e-08\naF2.610114687890401e-07\naF1.001881826250928e-07\naF7.146010878352674e-06\naF3.2301241942359495e-07\naF1.620748168236831e-07\naF2.597197219906787e-07\naF1.401410809292451e-07\naF2.5139598488715977e-08\naa(lp55\nF-1.8705605349434504e-09\naF-5.202519899750898e-08\naF-2.0433005309169444e-09\naF1.387068134083972e-09\naF-2.0504088827304733e-09\naF-2.011925589838233e-09\naF6.22303754560098e-10\naF1.9697019679824594e-08\naF-7.036386129167806e-10\naF3.747063609712572e-10\naF-2.4540129741518322e-11\naF-2.821511967025907e-09\naF7.632873439374716e-10\naF1.6658227092327833e-10\naF9.31897968006831e-10\naF1.6342860431181352e-09\naF-3.2610517390986295e-09\naF-2.3699416510856744e-09\naF-2.8585988977112157e-09\naF-4.0434213660923255e-10\naF-2.200126739455031e-09\naF7.784663075167727e-09\naF-2.239238675116194e-09\naF-3.6472876132611906e-09\naF1.503160358063511e-09\naF-2.1408120696974435e-09\naF1.9911202533976888e-10\naF-7.911099535763449e-10\naF8.024666352849519e-09\naF5.19460482019626e-10\naF-3.6269200134832976e-09\naF6.065484646363288e-10\naF6.248062831681114e-10\naF-5.598368007021978e-10\naF8.644471969784185e-10\naF-5.922523823517934e-08\naF5.999406595489306e-10\naF-3.1133425484150173e-10\naF5.628189971261004e-10\naF-2.370334409106861e-10\naF-4.144632222410796e-09\naF1.5772458898096651e-09\naF-3.311943479683822e-08\naF6.831959798320637e-10\naF4.791336698544868e-10\naF5.065019456929734e-10\naF8.054471240944545e-09\naF7.513077511988874e-09\naF-5.166204280953103e-10\naF2.7244163104946845e-09\naF1.912775055532635e-09\naF-3.3048230402126397e-09\naF1.0849946171367181e-09\naF-3.470253819565929e-09\naF2.3379962456538694e-10\naF8.426603695143168e-10\naF-3.274454614752692e-09\naF-1.3932437811465983e-08\naF1.8386113203535309e-10\naF-1.7379889662224894e-09\naF8.502131953424886e-09\naF5.560953649244444e-10\naF-3.3399647652529917e-09\naF1.2846889864286035e-09\naF3.469297788790532e-10\naF8.834073921425165e-10\naF-3.380299801769325e-09\naF1.2841211616102415e-10\naF1.0384826646664217e-09\naF8.936988692258137e-10\naF4.869794296919572e-10\naF1.2610582343526171e-09\naa(lp56\nF4.158030221414113e-06\naF7.531649626184111e-06\naF2.819352483720491e-06\naF6.045577696885512e-08\naF4.914752740777582e-06\naF4.171521628172618e-06\naF-2.8280087516615276e-09\naF5.506030731715047e-07\naF-4.0465256392815276e-08\naF1.4047174903211756e-07\naF7.773202804835686e-07\naF2.2368726268825204e-06\naF2.994841555881766e-07\naF2.1748522824793075e-07\naF1.1940264132189652e-07\naF1.567901949748477e-08\naF3.3642352344713912e-06\naF3.3354713074368046e-06\naF3.337661059958353e-06\naF-1.1891734397739086e-07\naF4.0713793985204845e-06\naF1.043793703401407e-06\naF2.225443299827585e-06\naF1.3959942164811046e-05\naF1.540232948911023e-07\naF5.095053944706111e-06\naF7.655289392994558e-07\naF1.1243218253675992e-06\naF1.0526231077149252e-06\naF-3.3487052057663077e-09\naF1.0648580682061843e-05\naF1.3824892507104333e-07\naF-4.556992204491392e-09\naF1.0997637253646081e-06\naF2.7805150322837864e-07\naF6.824224923926252e-06\naF1.4594532171696649e-07\naF1.0806164512767332e-06\naF-2.324414105695182e-09\naF7.935946997975276e-07\naF1.327597688313536e-05\naF-3.311943479683822e-08\naF2.995515223370842e-05\naF-3.3963231404079746e-09\naF7.435309908353724e-08\naF1.6266816922558117e-08\naF1.2528264712365957e-06\naF1.0382316913431317e-06\naF-7.949353802266315e-08\naF5.392005081819997e-09\naF-1.338952407277635e-09\naF2.2668648207401663e-06\naF1.0359224691734537e-07\naF1.0675260078172223e-05\naF5.119583931528423e-07\naF1.621100211421998e-07\naF1.0785406471524819e-05\naF5.733719237893271e-06\naF5.180821546439698e-08\naF4.171753197724326e-06\naF1.2356307395605375e-06\naF6.714605421701839e-08\naF4.000681926443968e-06\naF8.459217192862029e-08\naF2.614676708743261e-07\naF9.258641490050103e-08\naF2.7724747590091884e-06\naF3.199395748348974e-07\naF1.5004333845929382e-07\naF2.561856259524276e-07\naF1.3783423821325852e-07\naF2.48330828491558e-08\naa(lp57\nF-2.446617744648782e-09\naF-1.9662992775648144e-09\naF-4.129822068333205e-10\naF1.415440768039293e-09\naF-3.679402364897748e-09\naF-2.704016667333295e-09\naF8.424429106569928e-10\naF1.1271318696434059e-08\naF-1.8961714369192327e-09\naF-9.332606512641254e-09\naF3.14187336929531e-10\naF-3.0467638194682217e-09\naF5.610579215945088e-10\naF-2.0711204989784888e-10\naF7.08576180519911e-10\naF1.6743309792644263e-09\naF-5.175054821327593e-08\naF-1.958508879181952e-09\naF-2.8403429228458648e-09\naF-1.3234910790972788e-09\naF-4.0361520826376083e-10\naF1.0750925398283015e-08\naF-2.0098584964367026e-09\naF-2.4447920298491396e-09\naF3.0846743844093176e-09\naF-3.3885515028315483e-09\naF6.448063299884378e-10\naF-1.8093101514606798e-08\naF1.9694685832031353e-08\naF6.189373961302771e-10\naF-3.025033374972874e-08\naF1.1129738811113404e-09\naF7.48537558564671e-10\naF-8.595397828160216e-10\naF5.518921914858548e-10\naF-2.1223793176213372e-09\naF-2.1192649018972058e-10\naF-4.964281785504722e-10\naF7.476326558581122e-10\naF-1.7565579664750244e-08\naF-4.150704172972784e-09\naF6.831959798320637e-10\naF-3.3963231404079746e-09\naF2.4740679555465956e-09\naF4.596814882871537e-10\naF5.108399009826764e-10\naF1.1034018502144071e-08\naF1.0215869758495508e-08\naF-1.55752398363042e-09\naF2.173610138387937e-09\naF1.9925643165393615e-09\naF-5.960470839735328e-08\naF1.1071264717428349e-09\naF-3.122900184501135e-09\naF1.0217932331524694e-10\naF5.995790674186639e-10\naF-2.765963309331952e-09\naF-3.5714456528918685e-09\naF-3.1334810373684117e-10\naF-1.1901591956507805e-08\naF1.1445112931159856e-08\naF4.945320336661824e-10\naF-3.2769650319964737e-09\naF1.3259574348242288e-09\naF1.6499257542397004e-10\naF6.477867444270425e-10\naF-3.5684549874602008e-09\naF-3.807263739732481e-10\naF2.2964788143175226e-10\naF4.79654962085771e-10\naF9.213033768760372e-10\naF1.2584739629417892e-09\naa(lp58\nF1.3734287984859516e-08\naF2.4879246254903143e-07\naF6.569541916442822e-08\naF2.3777498523771037e-08\naF1.8882939228619723e-08\naF1.4039436286370632e-08\naF4.6169111036162565e-10\naF8.86623528153775e-08\naF-5.2218413519324505e-09\naF1.3050428383536909e-08\naF1.9960191501460498e-08\naF5.2980457368978e-08\naF1.3130545436971035e-08\naF4.021339778559706e-09\naF7.464626751902344e-09\naF1.3752521768517374e-08\naF1.923887328108744e-07\naF1.9551335304474112e-07\naF1.936192505971159e-07\naF-3.5333918063468217e-09\naF2.490250929116115e-07\naF8.685810275005766e-08\naF5.343253607670255e-08\naF7.400945635913548e-08\naF8.650408522084782e-09\naF1.940895649141534e-08\naF1.9573280004522728e-08\naF1.1611848774035017e-08\naF8.80273310961325e-08\naF5.23123814208687e-10\naF5.998098854494358e-08\naF1.235453744519887e-08\naF4.432713759652608e-10\naF1.14199700849528e-08\naF1.3596239939861457e-08\naF6.716306244333407e-08\naF7.389731042380133e-09\naF1.1257746458566223e-08\naF4.781139551276971e-10\naF2.030930735532606e-08\naF7.399378265393292e-08\naF4.791336698544868e-10\naF7.435309908353724e-08\naF4.596814882871537e-10\naF2.2317183775083093e-08\naF7.117890815860502e-09\naF8.70430328936365e-08\naF8.652289470615967e-08\naF-4.701705070485137e-09\naF2.431554065521074e-08\naF1.325335306731228e-08\naF5.2438635003474665e-08\naF2.3005359865465226e-08\naF6.052085858361523e-08\naF9.709105295370565e-09\naF5.94185418662218e-09\naF6.116956551442785e-08\naF1.9219727261198086e-08\naF2.4055095774200254e-09\naF1.3396781026952701e-08\naF9.033805731987813e-08\naF1.3318794419554233e-08\naF2.461206720058629e-07\naF2.387041851719521e-08\naF1.134290071744766e-08\naF8.674418012802294e-09\naF6.740290259954274e-08\naF4.918486281021997e-09\naF8.023325218861243e-09\naF1.4021465072043616e-08\naF1.2740325912879713e-08\naF1.3447267351942574e-08\naa(lp59\nF3.852748878437053e-10\naF5.627173240804431e-08\naF2.1115075851481866e-07\naF8.476071002931222e-09\naF4.362931005469854e-09\naF1.505666465727959e-09\naF5.125745279363834e-10\naF6.596821392642719e-08\naF-2.574555959404255e-09\naF7.49555959794954e-09\naF6.379628771389071e-09\naF1.609005468286749e-07\naF4.1939608511226885e-09\naF2.3670770412891383e-09\naF6.633197008952819e-09\naF2.1048174439501028e-08\naF4.206485534490391e-08\naF4.3966774325081173e-08\naF4.3069730164688524e-08\naF-1.9662882818354985e-09\naF5.5644881537567916e-08\naF6.106809116019073e-08\naF1.6224769212830927e-07\naF1.657401613325904e-08\naF-1.1779916270075352e-10\naF6.178687249699841e-09\naF6.403968188168127e-09\naF7.034538250895278e-09\naF6.191275802785845e-08\naF5.325033056157565e-10\naF7.912957499796238e-09\naF7.283111157040568e-09\naF4.875806591509295e-10\naF7.186192507571483e-09\naF4.67962469581098e-09\naF2.1095796780469053e-07\naF-2.8560304185591555e-09\naF7.276150574284394e-09\naF5.248330741660317e-10\naF6.271919333066737e-09\naF1.5584385425210344e-08\naF5.065019456929734e-10\naF1.6266816922558117e-08\naF5.108399009826764e-10\naF7.117890815860502e-09\naF1.6944985907949832e-08\naF6.480889386474683e-08\naF6.071358571508294e-08\naF-2.20473134680581e-09\naF1.8696066279716274e-08\naF2.1652561846816935e-08\naF1.5968581056809549e-07\naF1.0855290039122576e-08\naF8.945669995622373e-09\naF3.5247302873883893e-09\naF5.478518053447815e-09\naF9.930136012517812e-09\naF5.234570352300881e-09\naF-5.1832500615249175e-09\naF-6.322397846605032e-10\naF6.724938500766067e-08\naF7.561089431344373e-09\naF5.586566489944855e-08\naF9.838113916601646e-09\naF3.7820471980183504e-09\naF7.112637701770404e-09\naF2.0842067954277907e-07\naF3.292376919119522e-09\naF-1.398438026177934e-09\naF5.096132659989388e-09\naF7.433549139869708e-09\naF1.9228332998176532e-08\naa(lp60\nF6.764170045510001e-07\naF1.4358532404115122e-06\naF-2.6888955121349204e-07\naF1.588706779137625e-07\naF8.450942518159693e-07\naF6.883765414404202e-07\naF8.014008519615188e-09\naF0.0001644004546596216\naF3.4770006228096676e-06\naF2.2273423656383465e-07\naF3.6293615730359834e-07\naF1.2402778571879272e-06\naF2.0326395316956446e-08\naF5.42414622938929e-10\naF2.1410241510564142e-08\naF1.8292241536189594e-07\naF1.446661071492331e-06\naF1.4367636355127246e-06\naF1.431791455367009e-06\naF4.8991110274283426e-06\naF1.1677254653846421e-07\naF0.00014329911647740479\naF1.2541917053959727e-06\naF5.289824301743293e-07\naF1.186779484860483e-05\naF6.543681104081213e-07\naF3.4278606010082436e-07\naF5.275739856300487e-07\naF0.00014293178649852595\naF1.810942171582938e-08\naF1.2018793009446626e-06\naF1.9244466859484494e-07\naF9.78711282362779e-09\naF5.153285816946729e-07\naF5.746808365868664e-08\naF1.250063467984784e-06\naF1.1424500459732894e-05\naF5.046280406840637e-07\naF5.699589127412701e-09\naF3.8316394882808945e-07\naF1.2740918124859703e-06\naF8.054471240944545e-09\naF1.2528264712365957e-06\naF1.1034018502144071e-08\naF8.70430328936365e-08\naF6.480889386474683e-08\naF0.00019464666477602723\naF0.00014542874794193844\naF3.952407921216301e-06\naF3.950670630920228e-05\naF1.8574949902684535e-07\naF1.2478175073479537e-06\naF1.4744527812200918e-07\naF1.1844022572474684e-06\naF6.850239551735453e-08\naF-2.9292692025710458e-08\naF1.1827213255086576e-06\naF8.52377330551188e-07\naF9.792782490530888e-06\naF6.770058364837862e-07\naF0.00016231082200775669\naF8.904470498546919e-08\naF1.4649636618914818e-06\naF1.5372232785507725e-07\naF8.473167793147816e-08\naF9.875002034712444e-08\naF1.2702082877124178e-06\naF8.18718326294693e-08\naF1.1656963771617214e-05\naF1.3406198727017607e-07\naF2.0734264479661224e-07\naF1.6641617766839633e-07\naa(lp61\nF3.7018045710933963e-07\naF1.3276358292880357e-06\naF1.17228278719608e-06\naF1.7218110991127973e-07\naF4.706188043739171e-07\naF3.3180103971647135e-07\naF7.642984344652398e-09\naF0.00014470425451178906\naF3.0334217234155905e-06\naF1.6549958514236172e-07\naF2.556236873331803e-07\naF1.1045693229484862e-06\naF4.7414645020155666e-08\naF1.1982540627275914e-09\naF1.7545320156928023e-08\naF1.5999677552775426e-07\naF1.281767920720548e-06\naF7.509017733648707e-07\naF1.275618202378547e-06\naF4.318813142967248e-06\naF1.3128921338853204e-06\naF0.000132904362741039\naF4.90896213579708e-07\naF1.0275603012259666e-06\naF1.0195404960131107e-05\naF4.89334776521563e-07\naF3.364546298540808e-08\naF3.6229649157419303e-07\naF0.0001330382551317577\naF6.5323234350397305e-09\naF9.81940722431601e-07\naF1.3993817985592617e-08\naF8.99599198157659e-09\naF3.5380651749682054e-07\naF9.024916629704795e-08\naF1.16981812423346e-06\naF9.856641027067118e-06\naF1.7015245881250597e-07\naF1.3279535839839687e-08\naF2.710762519670248e-07\naF1.0501470260952129e-06\naF7.513077511988874e-09\naF1.0382316913431317e-06\naF1.0215869758495508e-08\naF8.652289470615967e-08\naF6.071358571508294e-08\naF0.00014542874794193844\naF0.00016729507719368024\naF3.4630792851853207e-06\naF3.584519835987177e-05\naF1.5617113529120846e-07\naF1.1041476235131425e-06\naF1.5768094175469817e-07\naF9.719609248051333e-07\naF6.83376064398337e-08\naF-3.2234671427541007e-08\naF7.199143696543791e-07\naF4.752189384758062e-07\naF8.903865666225503e-06\naF3.666561019320317e-07\naF0.0001444005222104842\naF8.757793128407789e-08\naF1.3395780888389446e-06\naF1.667317888553381e-07\naF8.293289426232936e-08\naF9.432595755914868e-08\naF1.1711764687844902e-06\naF7.213069685179501e-08\naF1.0022410745087465e-05\naF1.6570726814940527e-07\naF1.5305757838198232e-07\naF1.5006350841534737e-07\naa(lp62\nF-7.714295546770724e-08\naF-1.4557840723799212e-07\naF-3.936425216034361e-08\naF-2.6987432183873933e-08\naF-7.388420936610011e-08\naF-7.605007841287515e-08\naF-1.3881452283847608e-09\naF3.917220211350033e-06\naF1.2979521147466897e-06\naF1.6772092139356993e-08\naF1.5152842945454105e-09\naF-4.347188471338001e-08\naF-8.339565819481466e-09\naF3.278649599224552e-09\naF-1.7438102919095403e-08\naF6.393115850572438e-10\naF-1.3416437815871206e-07\naF-1.328059110525425e-07\naF-1.3386662328343866e-07\naF1.4162231992195254e-06\naF-1.4944439608438418e-07\naF3.4474508327636336e-06\naF-4.3830971769528676e-08\naF-8.560322910808033e-08\naF1.1046520637453196e-06\naF-8.01954118514487e-08\naF3.358743926101757e-09\naF-4.3640926804986844e-08\naF3.461893335217397e-06\naF-6.193924274997945e-10\naF-7.669692203045123e-08\naF1.78440747468869e-08\naF-4.382121945301022e-10\naF-4.022985388171894e-08\naF-7.654325370620867e-09\naF-3.525079603363597e-08\naF1.0816455653268778e-06\naF-3.58223673440194e-08\naF-1.2473300257585861e-09\naF7.416115694938342e-10\naF-7.469736668345498e-08\naF-5.166204280953103e-10\naF-7.949353802266315e-08\naF-1.55752398363042e-09\naF-4.701705070485137e-09\naF-2.20473134680581e-09\naF3.952407921216301e-06\naF3.4630792851853207e-06\naF6.724779497700214e-06\naF1.2298519136191252e-06\naF-3.538391378695281e-09\naF-4.213644915736523e-08\naF-1.390180758888772e-08\naF-7.700447878033168e-08\naF4.568778712216745e-09\naF-1.8720845249301665e-08\naF-7.679168441367822e-08\naF-7.621611353077173e-08\naF1.4391326651491542e-06\naF-7.815278760753864e-08\naF3.901663227131206e-06\naF-5.3185468444165845e-09\naF-1.4109869293365472e-07\naF-1.9685698909514483e-08\naF7.605764360252853e-09\naF-8.411460151995782e-09\naF-3.0245728878560266e-08\naF1.1025855226604169e-08\naF1.0938153635548535e-06\naF-2.376588118756401e-09\naF1.68852425851939e-08\naF2.0318127413818263e-09\naa(lp63\nF-4.051758349501153e-07\naF3.45170436257045e-07\naF4.1689828660573466e-07\naF3.000366802491237e-08\naF-4.217599157698453e-07\naF-3.9775273894912424e-07\naF2.0838948502578357e-09\naF3.900159888155627e-05\naF1.064788791893501e-06\naF1.9160734298297998e-08\naF4.1822049123974443e-08\naF3.6150122848865284e-07\naF1.679528329384153e-08\naF-2.8660770045886914e-09\naF-1.5346617377624317e-08\naF2.8433752719166924e-08\naF3.0218693837703754e-07\naF3.0842513945771724e-07\naF3.0273374062992646e-07\naF1.5656151685358738e-06\naF3.4549209917415293e-07\naF3.534251400995587e-05\naF3.653022935357543e-07\naF4.5420542467074805e-09\naF2.8340872496811554e-06\naF-4.1736159372142546e-07\naF3.7850100261184194e-08\naF1.357640540525966e-07\naF3.5234817563347556e-05\naF2.56792731346097e-09\naF-6.79280372000216e-09\naF1.2737199494048426e-08\naF2.9159092837394182e-09\naF1.2612584374768542e-07\naF4.2384509966223696e-08\naF4.1459253567311595e-07\naF2.7469922676450945e-06\naF1.1612548470598041e-07\naF1.99384028442207e-09\naF4.739302861992194e-08\naF3.4776891155937553e-09\naF2.7244163104946845e-09\naF5.392005081819997e-09\naF2.173610138387937e-09\naF2.431554065521074e-08\naF1.8696066279716274e-08\naF3.950670630920228e-05\naF3.584519835987177e-05\naF1.2298519136191252e-06\naF1.4116140184924428e-05\naF3.6454632170376344e-09\naF3.6350102761062347e-07\naF5.201739786111706e-08\naF-6.303418683524949e-09\naF9.144461555034497e-09\naF-3.5258932850740036e-08\naF-1.8407061997107763e-09\naF-4.188263666809358e-07\naF3.817679836205268e-06\naF-4.112592770496149e-07\naF3.8689198044779864e-05\naF2.3149788617925832e-08\naF3.3963897970550226e-07\naF4.410895042205751e-08\naF1.0487858208391074e-08\naF2.1187496952763106e-08\naF4.085014193764811e-07\naF2.99952611218027e-08\naF2.79111047057462e-06\naF7.417917428121685e-08\naF1.5532090480027774e-08\naF4.244935746723535e-08\naa(lp64\nF-2.4559594423607936e-08\naF1.1048608826688529e-07\naF1.6472714789245477e-07\naF1.5267620465701464e-07\naF-1.0430782949986016e-08\naF-2.2797939000556167e-08\naF1.6777269650861238e-09\naF1.924886654110412e-07\naF-6.164536847564019e-09\naF-1.6611685743655864e-10\naF1.976616812421194e-09\naF1.4700815338620524e-07\naF8.725714923580328e-09\naF3.5528507028952827e-09\naF5.155519080533631e-09\naF2.1764672821188752e-07\naF8.046292689466924e-08\naF8.145032968724812e-08\naF8.169904628679985e-08\naF-3.3382522897154087e-09\naF1.0344949624439755e-07\naF1.597583824397797e-07\naF1.46331889701325e-07\naF-4.942947033373319e-09\naF6.851623032809626e-08\naF-1.314297085502134e-08\naF3.695939774324711e-09\naF-1.0252601480662027e-08\naF1.6498877180617087e-07\naF1.6862630781043899e-09\naF-2.0931786372976208e-08\naF3.630761297797015e-09\naF2.1612880351565184e-09\naF-8.882485462415261e-09\naF1.6034444300218486e-08\naF1.7534923556332254e-07\naF5.333105528620323e-08\naF-7.853711453326097e-09\naF1.4791342759462648e-09\naF1.5864335487239525e-10\naF1.103182150841449e-09\naF1.912775055532635e-09\naF-1.338952407277635e-09\naF1.9925643165393615e-09\naF1.325335306731228e-08\naF2.1652561846816935e-08\naF1.8574949902684535e-07\naF1.5617113529120846e-07\naF-3.538391378695281e-09\naF3.6454632170376344e-09\naF6.672930637777311e-07\naF1.4606124523961709e-07\naF8.030667663687623e-08\naF-1.937992444219648e-08\naF3.2653478071026312e-09\naF3.884313597689445e-09\naF-1.893504392611478e-08\naF-1.1623663765084083e-08\naF-2.127716887780706e-09\naF-2.670442130959526e-08\naF1.9881116619789134e-07\naF1.2661734006694711e-08\naF1.1478007189807656e-07\naF1.18596009477947e-07\naF1.9886662081705372e-09\naF3.588919842495138e-09\naF1.8159371146182398e-07\naF1.3122718952059334e-09\naF6.177503613477763e-08\naF2.379752805439736e-08\naF1.6358061843875708e-09\naF1.4456977486921373e-07\naa(lp65\nF1.1371444210923986e-06\naF3.6985469944974924e-06\naF8.570579074517439e-06\naF5.740017476741058e-08\naF1.3831651144749934e-06\naF1.1148807576438402e-06\naF-3.190830721787061e-09\naF1.232842938409478e-06\naF-3.1110473585988014e-08\naF1.4660526646030943e-06\naF5.110611586159329e-07\naF1.0110376815737196e-05\naF7.632198759000989e-09\naF8.583266550323161e-09\naF2.9663806895121997e-08\naF1.471640889317015e-07\naF8.575898654621515e-06\naF3.3207283871790107e-06\naF3.38714474422893e-06\naF-6.009811761537378e-08\naF3.6102242141239156e-06\naF1.105704591178371e-06\naF9.692402741942662e-06\naF2.2353437452846892e-06\naF-1.5598820400668662e-07\naF1.397031720326656e-06\naF4.801835512319295e-07\naF2.2867146569348333e-06\naF5.809743806953344e-07\naF-1.9328608866130576e-09\naF4.7681775242424265e-06\naF3.503654101225083e-07\naF-4.585787268372693e-09\naF4.822959164016131e-07\naF5.286204763375634e-09\naF9.428486513544486e-06\naF-4.6094709029709785e-09\naF4.456091861309429e-07\naF-2.5749643421732966e-09\naF2.456229969608591e-06\naF2.305031066859245e-06\naF-3.3048230402126397e-09\naF2.2668648207401663e-06\naF-5.960470839735328e-08\naF5.2438635003474665e-08\naF1.5968581056809549e-07\naF1.2478175073479537e-06\naF1.1041476235131425e-06\naF-4.213644915736523e-08\naF3.6350102761062347e-07\naF1.4606124523961709e-07\naF3.169071232073776e-05\naF7.925537000917343e-08\naF2.005165789078989e-06\naF1.9337914994014925e-08\naF2.197979403514203e-08\naF1.9626280569405324e-06\naF1.3826890668129295e-06\naF-9.769078671952855e-09\naF2.022425316285322e-06\naF1.2334674153781902e-06\naF4.76128891348434e-08\naF3.778893064253484e-06\naF6.963143125193511e-08\naF2.5426019911651703e-08\naF4.2393767424916835e-08\naF1.002796957888193e-05\naF3.178741105275515e-08\naF1.073417743243113e-08\naF1.0299253151296115e-08\naF3.651368964798903e-07\naF1.36366260737404e-07\naa(lp66\nF-1.3857064019533336e-08\naF1.8743580817843972e-07\naF8.976586567861631e-08\naF1.5081189525559818e-07\naF-1.1420242849831212e-08\naF-1.4894331795685461e-08\naF9.717140214285083e-10\naF1.5189892720474962e-07\naF-1.7283225998840345e-08\naF1.8301643423201264e-08\naF3.054877293043543e-08\naF7.996213011004666e-08\naF5.295646516258407e-08\naF8.900450119857471e-09\naF2.2958049807046257e-08\naF6.378621137870598e-08\naF1.5929649354346482e-07\naF1.5951963167306056e-07\naF1.5966343049462994e-07\naF-7.3287304874405254e-09\naF1.8074795945494702e-07\naF1.581384760956828e-07\naF8.003338746615241e-08\naF9.92196072985325e-08\naF2.4298464840242826e-08\naF-1.7019488018984852e-08\naF2.980667530947787e-08\naF9.919105142497881e-09\naF1.6035060604595107e-07\naF1.0617982975155031e-09\naF8.716956851899481e-08\naF1.7503370773677274e-08\naF1.1156227827088046e-09\naF9.593159308576418e-09\naF6.876843307896854e-08\naF9.50767729405475e-08\naF2.6173506541515914e-08\naF9.211076819181243e-09\naF8.830552420629519e-10\naF3.118302491510881e-08\naF1.0552723105885056e-07\naF1.0849946171367181e-09\naF1.0359224691734537e-07\naF1.1071264717428349e-09\naF2.3005359865465226e-08\naF1.0855290039122576e-08\naF1.4744527812200918e-07\naF1.5768094175469817e-07\naF-1.390180758888772e-08\naF5.201739786111706e-08\naF8.030667663687623e-08\naF7.925537000917343e-08\naF2.0959970530322044e-07\naF8.737756819216178e-08\naF1.9443752828810535e-08\naF1.7469940425831005e-08\naF8.705769163016853e-08\naF-1.3440031744440912e-08\naF3.452956210148757e-08\naF-1.3629116524016181e-08\naF1.5584338737042974e-07\naF2.4469179228024843e-08\naF1.9043984593350704e-07\naF1.2540458583743432e-07\naF2.1622806181731705e-08\naF2.697564579963248e-08\naF9.764256767553986e-08\naF9.605028647895082e-09\naF2.513316740148169e-08\naF8.190300445128742e-08\naF1.790977042542601e-08\naF4.547100326873275e-08\naa(lp67\nF4.011557200524752e-06\naF3.2712099502662474e-06\naF2.158046722817518e-06\naF5.077421949431939e-08\naF4.272910417275409e-06\naF3.6742751393411428e-06\naF-2.5341880053046627e-08\naF1.1679980122486358e-06\naF-4.498358072943054e-08\naF1.2856799213436474e-07\naF1.4139919940153147e-06\naF4.261954103614275e-06\naF2.6331153326626607e-07\naF1.944409815039475e-07\naF1.096142033908894e-07\naF-8.983556685099994e-10\naF2.950645050281235e-06\naF2.8773457804354876e-06\naF4.886684383013144e-06\naF-1.0888741572859887e-07\naF3.2620416055252734e-06\naF7.321658551501889e-07\naF1.9174209970856468e-06\naF1.021250797971739e-05\naF1.0311483912588022e-07\naF4.4040865236566846e-06\naF6.756509098958498e-07\naF1.0043787423763673e-06\naF9.928325770559389e-07\naF-2.6734002571686995e-09\naF1.0907523529957798e-05\naF1.22689963111456e-07\naF-4.330491364217462e-09\naF1.6321227688270491e-06\naF2.449582185744205e-07\naF2.1835389950366948e-06\naF1.0116141225870874e-07\naF9.551629212215517e-07\naF-2.1758489432142906e-09\naF7.1055862808315e-07\naF1.0990659859870417e-05\naF-3.470253819565929e-09\naF1.0675260078172223e-05\naF-3.122900184501135e-09\naF6.052085858361523e-08\naF8.945669995622373e-09\naF1.1844022572474684e-06\naF9.719609248051333e-07\naF-7.700447878033168e-08\naF-6.303418683524949e-09\naF-1.937992444219648e-08\naF2.005165789078989e-06\naF8.737756819216178e-08\naF2.431634284294558e-05\naF4.271815553536597e-07\naF1.4614576657174794e-07\naF1.0472604281058152e-05\naF4.322299138998066e-06\naF3.599081767668667e-08\naF3.6939937529993713e-06\naF1.1598577911579824e-06\naF5.463255995698291e-08\naF3.292888148663812e-06\naF7.177564426961724e-08\naF2.286685966433757e-07\naF8.68714353868887e-08\naF2.2184497700593102e-06\naF2.8126655782177584e-07\naF3.98627548161561e-08\naF2.2579147838433043e-07\naF5.489149547032633e-07\naF1.0758028367498365e-08\naa(lp68\nF1.7034906693005394e-07\naF8.675933154712025e-08\naF3.376243591657786e-08\naF2.1105758209358092e-08\naF1.9551543775927884e-07\naF1.714198499652486e-07\naF1.602163139897477e-10\naF7.104045789330692e-08\naF4.171263375539616e-09\naF5.747351646805691e-09\naF4.618764516390904e-08\naF1.9824476120155335e-08\naF4.6718974778932764e-08\naF3.1112174382370733e-08\naF2.5659717325049157e-08\naF5.038752854173283e-09\naF6.930706229300115e-08\naF6.981287841310773e-08\naF6.9500044283866e-08\naF4.751989958856622e-09\naF8.560083444706778e-08\naF6.934869636890135e-08\naF2.034910725440677e-08\naF5.168020923037475e-07\naF1.0892479538207176e-09\naF1.97487536805923e-07\naF4.525081884652158e-08\naF6.48297619785433e-08\naF7.059499317357266e-08\naF2.82192043174104e-10\naF4.254532935432431e-07\naF5.619498015575657e-09\naF1.9494147948033084e-10\naF6.355210342010435e-08\naF4.812200132935997e-08\naF3.3720480750585006e-08\naF2.5365542760088977e-09\naF6.230624175322409e-08\naF2.190208215755376e-10\naF4.707605288178531e-08\naF5.057622665217536e-07\naF2.3379962456538694e-10\naF5.119583931528423e-07\naF1.0217932331524694e-10\naF9.709105295370565e-09\naF3.5247302873883893e-09\naF6.850239551735453e-08\naF6.83376064398337e-08\naF4.568778712216745e-09\naF9.144461555034497e-09\naF3.2653478071026312e-09\naF1.9337914994014925e-08\naF1.9443752828810535e-08\naF4.271815553536597e-07\naF5.642066606843788e-08\naF2.8687763386920616e-08\naF4.3157069227080836e-07\naF1.9663931591088462e-07\naF4.8883877932350655e-09\naF1.7017901542316838e-07\naF7.321732094839143e-08\naF1.012965037418332e-08\naF8.69344888297206e-08\naF2.0906587935400712e-08\naF3.474751354296312e-08\naF2.3953336394186966e-08\naF3.320310210025773e-08\naF4.192528516682505e-08\naF1.6691422795807509e-09\naF4.8318949929987196e-08\naF5.646375809923308e-09\naF5.850761916082572e-09\naa(lp69\nF6.905957415265896e-07\naF3.6039946787227187e-08\naF3.833445440254909e-08\naF2.73555874432433e-08\naF7.91665267054252e-07\naF6.966782128653446e-07\naF7.152362887534564e-10\naF-2.1791371145593342e-08\naF-2.6873567150813363e-08\naF6.35764004863141e-09\naF2.8917178868388018e-08\naF2.2308801127849774e-08\naF9.207049140160074e-08\naF1.20700408290208e-07\naF3.288981159154485e-07\naF6.731823884742237e-09\naF2.1167437883659274e-08\naF1.9995160883373625e-08\naF2.1208810164415372e-08\naF-1.1745772888596343e-08\naF3.073374670559774e-08\naF-2.9052234914467294e-08\naF2.137670476304099e-08\naF1.5529652275519277e-07\naF2.79746327152878e-08\naF8.040553091121731e-07\naF2.8328857453153795e-08\naF2.625889285458385e-07\naF-2.6027229210484497e-08\naF8.201672093636182e-10\naF1.4684074601835294e-07\naF5.4137622908667564e-09\naF8.594544073722713e-10\naF2.590924086929415e-07\naF1.246930352043545e-07\naF4.291853511809973e-08\naF2.8423192213301154e-08\naF2.5518245311381544e-07\naF7.802189145521254e-10\naF2.9138148063464503e-08\naF1.670689865103523e-07\naF8.426603695143168e-10\naF1.621100211421998e-07\naF5.995790674186639e-10\naF5.94185418662218e-09\naF5.478518053447815e-09\naF-2.9292692025710458e-08\naF-3.2234671427541007e-08\naF-1.8720845249301665e-08\naF-3.5258932850740036e-08\naF3.884313597689445e-09\naF2.197979403514203e-08\naF1.7469940425831005e-08\naF1.4614576657174794e-07\naF2.8687763386920616e-08\naF7.517705985293464e-07\naF1.4485809345152587e-07\naF7.973718260593629e-07\naF-1.6903260388675368e-08\naF6.887087630244838e-07\naF-1.56678758714785e-08\naF5.682820872320816e-09\naF4.0169589854953704e-08\naF2.2921669521732676e-08\naF3.00873901448565e-08\naF3.58959398005592e-07\naF4.630022304938887e-08\naF1.5576054939496532e-07\naF2.833002168115398e-08\naF1.529479160063047e-07\naF6.018560989724603e-09\naF8.632426439527204e-09\naa(lp70\nF3.6540841432085764e-06\naF3.2732144268813677e-06\naF2.1692836529334122e-06\naF4.872116099522184e-08\naF4.256779883123555e-06\naF3.898653167006349e-06\naF-2.2848309077379054e-09\naF1.167250003976415e-06\naF-4.4033696337144244e-08\naF1.2031001681523486e-07\naF6.823541115578339e-07\naF1.918912270826523e-06\naF2.646331261902602e-07\naF1.929778849943614e-07\naF1.0787404681220997e-07\naF-1.0063377267563219e-10\naF2.9162194489569113e-06\naF4.537203355048565e-06\naF2.8768970345204395e-06\naF-1.091879388446062e-07\naF3.2762115302494895e-06\naF9.833474455393908e-07\naF3.86471446501756e-06\naF1.0431880541388233e-05\naF1.050793886993054e-07\naF4.395442129384679e-06\naF1.2737970642321943e-06\naF9.902209158816677e-07\naF9.948141682703246e-07\naF-2.5332070217368714e-09\naF1.0651958493219444e-05\naF4.8754255392515e-07\naF-4.087315160607234e-09\naF9.652149846995448e-07\naF2.46086861559651e-07\naF2.1813148881533744e-06\naF5.017675464674475e-08\naF1.469116529372962e-06\naF-2.1544148115722136e-08\naF7.000693464211446e-07\naF1.1019944893604453e-05\naF-3.274454614752692e-09\naF1.0785406471524819e-05\naF-2.765963309331952e-09\naF6.116956551442785e-08\naF9.930136012517812e-09\naF1.1827213255086576e-06\naF7.199143696543791e-07\naF-7.679168441367822e-08\naF-1.8407061997107763e-09\naF-1.893504392611478e-08\naF1.9626280569405324e-06\naF8.705769163016853e-08\naF1.0472604281058152e-05\naF4.3157069227080836e-07\naF1.4485809345152587e-07\naF2.3257439662267637e-05\naF4.309529658537111e-06\naF3.624902140372136e-08\naF3.6722215656074352e-06\naF1.1596437054204243e-06\naF5.5475972619295246e-08\naF3.285103557187957e-06\naF7.057512251525034e-08\naF2.2959770046234689e-07\naF8.445448309927195e-08\naF2.2054666704934428e-06\naF2.7983586235285155e-07\naF1.034058065654618e-07\naF2.265184808832765e-07\naF1.1681794134336228e-07\naF1.1854955048456e-08\naa(lp71\nF1.9267500738139074e-05\naF3.7374473168492447e-06\naF1.6750083863265297e-06\naF-7.997383986209502e-08\naF2.35419758695761e-05\naF1.9592142527094458e-05\naF-2.927198998601664e-09\naF6.036779467537445e-07\naF-5.20089497348569e-08\naF-7.729726762914869e-09\naF4.123090022002e-07\naF1.3506487741601004e-06\naF2.0517125192526845e-07\naF1.650800510843107e-06\naF7.541676611877445e-07\naF9.026011404735041e-09\naF2.1445388682496807e-06\naF2.0906698676803155e-06\naF2.1123784816416686e-06\naF-1.0827982244437343e-07\naF2.507616835918286e-06\naF4.890688586978303e-07\naF1.3255204768077624e-06\naF5.028901449078433e-06\naF3.392137867922133e-07\naF2.5060626955681768e-05\naF4.159437435233359e-07\naF2.0910501845292045e-06\naF5.053208166336054e-07\naF-2.3507719253072264e-09\naF4.3548548203302976e-06\naF-2.937933113772438e-10\naF-1.949067536010729e-09\naF2.067342293088653e-06\naF1.6980801626399596e-07\naF3.091916168486599e-06\naF3.061968429053382e-07\naF2.051460724192931e-06\naF-2.404611086645321e-09\naF4.140187184976379e-07\naF4.966209687511234e-06\naF-1.3932437811465983e-08\naF5.733719237893271e-06\naF-3.5714456528918685e-09\naF1.9219727261198086e-08\naF5.234570352300881e-09\naF8.52377330551188e-07\naF4.752189384758062e-07\naF-7.621611353077173e-08\naF-4.188263666809358e-07\naF-1.1623663765084083e-08\naF1.3826890668129295e-06\naF-1.3440031744440912e-08\naF4.322299138998066e-06\naF1.9663931591088462e-07\naF7.973718260593629e-07\naF4.309529658537111e-06\naF3.971594882172357e-05\naF-7.507033339065546e-09\naF1.913692232162224e-05\naF8.396729886123194e-07\naF2.9985010762511846e-09\naF2.4845063780371663e-06\naF-4.699537435421832e-08\naF2.08945346088531e-07\naF7.195239011653164e-07\naF1.6607301105440927e-06\naF9.333352605504218e-07\naF3.218163094319922e-07\naF1.4256831664793507e-07\naF-5.199618633816272e-09\naF1.879649822980616e-08\naa(lp72\nF-4.1560033032174854e-08\naF7.22740299190939e-08\naF-1.7854471464880347e-09\naF4.2698173742075747e-08\naF-1.215441391792367e-08\naF-3.517362747982542e-08\naF-3.966255389789995e-10\naF9.676543276128582e-06\naF1.2858193728951177e-06\naF2.6055801540822816e-08\naF6.360214622046618e-08\naF-1.2394175107726915e-08\naF-1.499033277088387e-08\naF1.3839007384344733e-08\naF-1.0346916536698073e-08\naF7.380221608208385e-09\naF5.796275167814153e-08\naF5.869486609655617e-08\naF5.6957584041440504e-08\naF1.746599510126573e-06\naF7.063549827067509e-08\naF8.818449664428557e-06\naF-1.2681724484392449e-08\naF4.8146933689675365e-08\naF2.054148953760167e-05\naF-3.3527819699598387e-09\naF6.265561823934514e-08\naF1.2245340072264874e-07\naF8.811842857903716e-06\naF-1.1042766693083795e-10\naF3.784739507926434e-08\naF2.2624776733801534e-08\naF4.4183903419955127e-10\naF1.1964092424932393e-07\naF-1.1114195470270724e-08\naF1.5265053424914048e-09\naF1.9911884089597564e-05\naF1.1816592685033836e-07\naF-5.279417145067953e-10\naF6.659257181960967e-08\naF5.456616991224646e-08\naF1.8386113203535309e-10\naF5.180821546439698e-08\naF-3.1334810373684117e-10\naF2.4055095774200254e-09\naF-5.1832500615249175e-09\naF9.792782490530888e-06\naF8.903865666225503e-06\naF1.4391326651491542e-06\naF3.817679836205268e-06\naF-2.127716887780706e-09\naF-9.769078671952855e-09\naF3.452956210148757e-08\naF3.599081767668667e-08\naF4.8883877932350655e-09\naF-1.6903260388675368e-08\naF3.624902140372136e-08\naF-7.507033339065546e-09\naF2.1471734764991284e-05\naF-4.5765845644837733e-08\naF9.610960374205843e-06\naF3.29061244587026e-09\naF7.437268137950082e-08\naF4.277150173374703e-08\naF8.547987423453225e-09\naF9.125122701006e-09\naF5.7249067928335115e-09\naF4.6675440636937893e-08\naF2.0243787653871185e-05\naF1.4547146699511512e-09\naF2.3839752374767108e-08\naF9.756777817526296e-09\naa(lp73\nF1.8171177881319926e-05\naF2.0128898215908085e-06\naF1.3004683032664158e-06\naF-6.856999444026172e-08\naF1.9320602544538567e-05\naF1.8061165748744477e-05\naF-1.7479316646384103e-09\naF6.691375884486114e-07\naF-6.091443314541003e-08\naF1.3243426281740522e-07\naF3.2890181872634273e-07\naF1.1276027581154869e-06\naF1.7858655785193125e-07\naF1.3666109565508582e-06\naF6.53998311652522e-07\naF-6.377175776310385e-09\naF2.5729320410691294e-06\naF1.757522206928721e-06\naF1.7870538770150703e-06\naF-1.0356256493629118e-07\naF2.020931920354922e-06\naF3.814285794659123e-07\naF1.0953889131105325e-06\naF4.19465399607399e-06\naF2.0349476165866443e-07\naF1.8850767733620246e-05\naF3.317914769026687e-07\naF1.991362430269019e-06\naF3.215385690368121e-07\naF-1.837215585914171e-09\naF4.170217345847857e-06\naF-7.483315575822635e-09\naF-1.7250891118454092e-09\naF1.7238613133795873e-06\naF1.4869549468556262e-07\naF1.2968018568160158e-06\naF2.011749881787907e-07\naF1.7098161418397844e-06\naF-1.413597300174616e-09\naF5.869409163225377e-07\naF4.1684278351207395e-06\naF-1.7379889662224894e-09\naF4.171753197724326e-06\naF-1.1901591956507805e-08\naF1.3396781026952701e-08\naF-6.322397846605032e-10\naF6.770058364837862e-07\naF3.666561019320317e-07\naF-7.815278760753864e-08\naF-4.112592770496149e-07\naF-2.670442130959526e-08\naF2.022425316285322e-06\naF-1.3629116524016181e-08\naF3.6939937529993713e-06\naF1.7017901542316838e-07\naF6.887087630244838e-07\naF3.6722215656074352e-06\naF1.913692232162224e-05\naF-4.5765845644837733e-08\naF3.3531823402945105e-05\naF6.67494736806291e-07\naF-5.420450092438906e-10\naF2.024930094603944e-06\naF-4.099190523117003e-08\naF1.7959218600126904e-07\naF6.267513150820349e-07\naF1.3111363785633998e-06\naF7.992682765315525e-07\naF2.117043212182384e-07\naF1.2533242436642487e-07\naF-1.1998158033208476e-08\naF4.8218201787561265e-09\naa(lp74\nF6.675783603345193e-07\naF1.432693395771262e-06\naF1.259875710035681e-06\naF1.7190816149798645e-07\naF5.806329492135162e-07\naF6.799431143122804e-07\naF8.38657056166347e-09\naF0.0001602306488103724\naF3.435504310310827e-06\naF2.1981833232356182e-07\naF3.3917983809755606e-07\naF1.230325514722009e-06\naF2.847378696783556e-08\naF3.840723138085547e-09\naF3.7596560095580436e-08\naF1.9303889249383447e-07\naF1.4199380818592335e-06\naF1.416805103352241e-06\naF1.4083622551497153e-06\naF4.828993610399187e-06\naF1.4068723812400188e-06\naF0.0001427610500615518\naF1.2491371834069599e-06\naF1.2190627260689248e-06\naF1.1719863869100812e-05\naF8.60105935831912e-07\naF3.2015328341411395e-07\naF4.818562370983856e-07\naF0.0001426987347609658\naF7.33043242052681e-09\naF1.175576379595995e-06\naF1.8960597255030792e-07\naF2.228254112439948e-08\naF4.7225550273222214e-07\naF6.542398588498467e-08\naF1.268102701267224e-06\naF1.128152477181596e-05\naF4.64242057272992e-07\naF6.064546441965401e-09\naF3.579976557222207e-07\naF5.656995961877954e-07\naF8.502131953424886e-09\naF1.2356307395605375e-06\naF1.1445112931159856e-08\naF9.033805731987813e-08\naF6.724938500766067e-08\naF0.00016231082200775669\naF0.0001444005222104842\naF3.901663227131206e-06\naF3.8689198044779864e-05\naF1.9881116619789134e-07\naF1.2334674153781902e-06\naF1.5584338737042974e-07\naF1.1598577911579824e-06\naF7.321732094839143e-08\naF-1.56678758714785e-08\naF1.1596437054204243e-06\naF8.396729886123194e-07\naF9.610960374205843e-06\naF6.67494736806291e-07\naF0.0001905458030907389\naF9.195091274982379e-08\naF2.706705848584464e-07\naF1.6474368994922315e-07\naF8.897697562206782e-08\naF1.1605361821305076e-07\naF-8.085678912265112e-08\naF8.325427173357222e-08\naF1.1511312182938448e-05\naF1.412889669841553e-07\naF2.0452387909193568e-07\naF1.7313175605497104e-07\naa(lp75\nF-8.788254497766585e-11\naF1.0784303217215961e-07\naF5.7483773227002604e-08\naF2.3677944174148588e-08\naF2.7327086851419082e-09\naF2.67961936830663e-10\naF4.990159876667571e-10\naF9.044659810649548e-08\naF-6.091130647212326e-09\naF4.273593351533523e-08\naF2.3462888843790353e-08\naF4.8336614368168886e-08\naF1.2680106974538788e-08\naF3.405198900596372e-09\naF7.40965010587165e-09\naF1.3585886161531782e-08\naF8.822332461087646e-08\naF8.985588782705024e-08\naF8.902723230234017e-08\naF-3.742761745556149e-09\naF1.0594438152281848e-07\naF8.771982077914037e-08\naF4.888833897366417e-08\naF6.687547232870719e-08\naF1.2018603331916795e-08\naF3.08144874634542e-09\naF2.2913532566938543e-08\naF1.1672166493363618e-08\naF8.880239148791129e-08\naF6.022191807694894e-10\naF5.3877688070180175e-08\naF3.9846830284005136e-08\naF5.194352196485988e-10\naF1.1440489811325931e-08\naF1.2448265497326875e-08\naF5.926526387400229e-08\naF1.047383523947214e-08\naF1.1228215369194555e-08\naF5.195918859073417e-10\naF2.394360677618413e-08\naF6.666061297491209e-08\naF5.560953649244444e-10\naF6.714605421701839e-08\naF4.945320336661824e-10\naF1.3318794419554233e-08\naF7.561089431344373e-09\naF8.904470498546919e-08\naF8.757793128407789e-08\naF-5.3185468444165845e-09\naF2.3149788617925832e-08\naF1.2661734006694711e-08\naF4.76128891348434e-08\naF2.4469179228024843e-08\naF5.463255995698291e-08\naF1.012965037418332e-08\naF5.682820872320816e-09\naF5.5475972619295246e-08\naF2.9985010762511846e-09\naF3.29061244587026e-09\naF-5.420450092438906e-10\naF9.195091274982379e-08\naF3.1850640944055565e-08\naF1.0796203173223872e-07\naF2.456129588557428e-08\naF1.238366456024197e-08\naF8.784506920621158e-09\naF5.96296710496629e-08\naF4.3605443701951205e-09\naF1.1256199312113844e-08\naF1.2337520753370594e-08\naF4.1621257573544284e-08\naF1.3699620213815604e-08\naa(lp76\nF2.00493942632989e-06\naF1.1567068681765844e-05\naF4.488052875724611e-06\naF1.8518953659763404e-07\naF3.8996717773292295e-06\naF1.9962263263032302e-06\naF-2.645414506689789e-09\naF1.4544105727159671e-06\naF-1.235648723486286e-07\naF3.5900374928680564e-07\naF6.536713492067683e-07\naF3.73004949939827e-06\naF9.475852548741019e-08\naF4.587357888497832e-08\naF4.1119158582823714e-08\naF1.1368539233247127e-07\naF9.451595044931378e-06\naF9.322702512605151e-06\naF9.369951435396466e-06\naF-1.5398278539262412e-07\naF1.1570432601693347e-05\naF1.3318439909345791e-06\naF3.7022292526897467e-06\naF4.045187492999109e-06\naF1.6885444269598132e-07\naF2.5342477182045702e-06\naF6.346948060122866e-07\naF6.376285056342424e-07\naF1.3351246944998796e-06\naF-2.2962658544009994e-09\naF3.32155655581568e-06\naF3.39632167599364e-07\naF-5.8792895598606474e-08\naF6.105281873859156e-07\naF8.68818870894702e-08\naF4.495870146074278e-06\naF1.4595107946122183e-07\naF5.852096385156434e-07\naF-2.0319258406428485e-09\naF6.754095977732698e-07\naF7.806029116184986e-06\naF-3.3399647652529917e-09\naF4.000681926443968e-06\naF-3.2769650319964737e-09\naF2.461206720058629e-07\naF5.586566489944855e-08\naF1.4649636618914818e-06\naF1.3395780888389446e-06\naF-1.4109869293365472e-07\naF3.3963897970550226e-07\naF1.1478007189807656e-07\naF3.778893064253484e-06\naF1.9043984593350704e-07\naF3.292888148663812e-06\naF8.69344888297206e-08\naF4.0169589854953704e-08\naF3.285103557187957e-06\naF2.4845063780371663e-06\naF7.437268137950082e-08\naF2.024930094603944e-06\naF2.706705848584464e-07\naF1.0796203173223872e-07\naF3.4339068524366924e-05\naF1.906529056833383e-07\naF1.0034179288267588e-07\naF4.765714222503068e-08\naF1.2004214224087316e-05\naF6.959488007091966e-08\naF1.594542558733468e-07\naF8.546611568999325e-08\naF3.4857864014720766e-07\naF1.0585569621077728e-07\naa(lp77\nF-4.1679407582158405e-08\naF1.8556187861020459e-07\naF7.593785407707837e-08\naF2.2096266973167194e-07\naF-4.296579336534055e-08\naF-4.367344004280848e-08\naF1.1097269857048412e-09\naF1.597474292973322e-07\naF-2.4401776397164783e-08\naF1.2301871163723693e-08\naF2.3646284689449412e-08\naF7.017662390020532e-08\naF7.156054188965106e-08\naF1.0288418189955857e-08\naF3.090190715679242e-08\naF8.992744996040765e-08\naF1.5944269653628469e-07\naF1.5842675483328452e-07\naF1.5937955860222677e-07\naF-1.1077137467495625e-08\naF1.7619363752112016e-07\naF1.679024498747794e-07\naF6.980819033928893e-08\naF7.742707712594474e-08\naF3.8529656550135794e-08\naF-5.353221280000317e-08\naF2.2953078931751527e-08\naF-1.9999851684131897e-09\naF1.7091806420189747e-07\naF1.1943537387247156e-09\naF7.198375685599566e-08\naF1.2041119803694937e-08\naF1.37804819673662e-09\naF-2.274506864219738e-09\naF9.779414524514795e-08\naF8.324466900556432e-08\naF4.2218779406553555e-08\naF-2.690479495015511e-09\naF9.52912056397909e-10\naF2.4200713474773303e-08\naF8.848763772556122e-08\naF1.2846889864286035e-09\naF8.459217192862029e-08\naF1.3259574348242288e-09\naF2.387041851719521e-08\naF9.838113916601646e-09\naF1.5372232785507725e-07\naF1.667317888553381e-07\naF-1.9685698909514483e-08\naF4.410895042205751e-08\naF1.18596009477947e-07\naF6.963143125193511e-08\naF1.2540458583743432e-07\naF7.177564426961724e-08\naF2.0906587935400712e-08\naF2.2921669521732676e-08\naF7.057512251525034e-08\naF-4.699537435421832e-08\naF4.277150173374703e-08\naF-4.099190523117003e-08\naF1.6474368994922315e-07\naF2.456129588557428e-08\naF1.906529056833383e-07\naF4.0021057282898116e-07\naF2.2345988690850603e-08\naF3.6683855852452955e-08\naF8.744275875937149e-08\naF9.954253206587646e-09\naF4.025976532152321e-08\naF1.1988811159572357e-07\naF1.2131014929288877e-08\naF5.951734143646837e-08\naa(lp78\nF1.7999232903704625e-07\naF9.99713108200164e-08\naF3.486705884190335e-08\naF2.1738627029591725e-08\naF2.0729114894179948e-07\naF1.8143963243765798e-07\naF2.2677766296518735e-10\naF8.702606387087227e-08\naF6.9506645695194246e-09\naF1.0088848327512009e-08\naF2.0302244444747313e-07\naF2.5642685870059907e-08\naF5.322479100326434e-08\naF3.466274686313874e-08\naF2.5160772670343667e-08\naF4.2384934692521115e-09\naF8.413829551153443e-08\naF8.429881642916992e-08\naF8.415141116231587e-08\naF8.174011576587202e-09\naF9.837643327871973e-08\naF8.399469402881255e-08\naF2.5853624841791084e-08\naF2.6044392355425274e-07\naF4.485813609740876e-09\naF2.1043075354103376e-07\naF1.9790778845601988e-07\naF8.447421418284423e-08\naF8.53547825392616e-08\naF4.0366837216665986e-10\naF2.2869879708762242e-07\naF9.556293740891406e-09\naF3.016372331585616e-10\naF8.256349044699922e-08\naF5.2917140609709464e-08\naF3.534328216805204e-08\naF6.57848767723283e-09\naF8.06083440070134e-08\naF2.916687366126683e-10\naF2.072052764535144e-07\naF2.610114687890401e-07\naF3.469297788790532e-10\naF2.614676708743261e-07\naF1.6499257542397004e-10\naF1.134290071744766e-08\naF3.7820471980183504e-09\naF8.473167793147816e-08\naF8.293289426232936e-08\naF7.605764360252853e-09\naF1.0487858208391074e-08\naF1.9886662081705372e-09\naF2.5426019911651703e-08\naF2.1622806181731705e-08\naF2.286685966433757e-07\naF3.474751354296312e-08\naF3.00873901448565e-08\naF2.2959770046234689e-07\naF2.08945346088531e-07\naF8.547987423453225e-09\naF1.7959218600126904e-07\naF8.897697562206782e-08\naF1.238366456024197e-08\naF1.0034179288267588e-07\naF2.2345988690850603e-08\naF9.42742603189777e-08\naF2.226703754160754e-08\naF3.5184425948316415e-08\naF4.9804532771383685e-08\naF5.359802069898048e-09\naF5.166096081882685e-08\naF9.806398483828376e-09\naF5.501851802454573e-09\naa(lp79\nF6.278181629841456e-07\naF4.067066379655725e-08\naF5.4710096681110134e-08\naF4.5337613040772445e-08\naF7.172633206215876e-07\naF6.321488195568702e-07\naF7.954414166982515e-10\naF1.0842347992275086e-07\naF-1.9324806473356654e-08\naF1.0923365522662574e-08\naF1.678578479202016e-08\naF4.244842437643946e-08\naF1.2045310686632345e-07\naF1.1419784043079143e-07\naF4.4830405875125725e-07\naF7.942811826545113e-09\naF2.6231122917801588e-08\naF2.3967299868135008e-08\naF2.6114271858472394e-08\naF2.1965588313328887e-09\naF3.1488335983042564e-08\naF9.841912701505679e-08\naF4.065639292599037e-08\naF8.244831796485724e-08\naF7.595330964346684e-08\naF7.21675114802468e-07\naF1.5337851796548775e-08\naF2.116604381066343e-07\naF1.0306054467936218e-07\naF8.670445415714396e-10\naF8.774629937718098e-08\naF7.869401416443699e-09\naF8.904465966461634e-10\naF2.0826041419023712e-07\naF1.7899172855438067e-07\naF6.287772699005e-08\naF7.396168041826075e-08\naF2.0398695281530492e-07\naF8.809274210718631e-10\naF1.7447180003634035e-08\naF1.001881826250928e-07\naF8.834073921425165e-10\naF9.258641490050103e-08\naF6.477867444270425e-10\naF8.674418012802294e-09\naF7.112637701770404e-09\naF9.875002034712444e-08\naF9.432595755914868e-08\naF-8.411460151995782e-09\naF2.1187496952763106e-08\naF3.588919842495138e-09\naF4.2393767424916835e-08\naF2.697564579963248e-08\naF8.68714353868887e-08\naF2.3953336394186966e-08\naF3.58959398005592e-07\naF8.445448309927195e-08\naF7.195239011653164e-07\naF9.125122701006e-09\naF6.267513150820349e-07\naF1.1605361821305076e-07\naF8.784506920621158e-09\naF4.765714222503068e-08\naF3.6683855852452955e-08\naF2.226703754160754e-08\naF1.3670518141309046e-06\naF6.922304462197202e-08\naF1.3383133582416046e-07\naF7.530277034748105e-08\naF2.3175849612889515e-07\naF9.711597192639934e-09\naF1.1094729824707811e-08\naa(lp80\nF1.2958571804850857e-06\naF4.50973488837144e-06\naF1.2269624488509523e-05\naF7.500558559715036e-08\naF3.2891965095179015e-06\naF1.2882539675097105e-06\naF-2.7927875565377405e-09\naF1.2701828412182438e-06\naF-1.6796807512395028e-08\naF3.664010348660246e-07\naF4.554510349583995e-07\naF9.92625867434204e-06\naF2.8277690246067426e-08\naF2.8546091861631748e-08\naF5.5100370003581986e-08\naF1.8107954994121214e-07\naF3.7396931640257576e-06\naF3.6797208549574845e-06\naF3.699380090466962e-06\naF-5.128972101803325e-08\naF4.520238115708682e-06\naF1.1662327441145084e-06\naF9.844595275013855e-06\naF2.79611785036451e-06\naF6.351266821635698e-08\naF1.690397151941103e-06\naF4.358553049158923e-07\naF4.50753053992997e-07\naF1.1695968840939776e-06\naF-2.3889058127904784e-09\naF2.2452218627906735e-06\naF3.44225882112726e-07\naF-6.649390667620949e-08\naF4.2721161171567216e-07\naF3.0588053160384705e-08\naF1.2307759305595905e-05\naF2.4643994508052903e-08\naF4.024811846630424e-07\naF-2.080661229352915e-09\naF4.7527466591904946e-07\naF7.146010878352674e-06\naF-3.380299801769325e-09\naF2.7724747590091884e-06\naF-3.5684549874602008e-09\naF6.740290259954274e-08\naF2.0842067954277907e-07\naF1.2702082877124178e-06\naF1.1711764687844902e-06\naF-3.0245728878560266e-08\naF4.085014193764811e-07\naF1.8159371146182398e-07\naF1.002796957888193e-05\naF9.764256767553986e-08\naF2.2184497700593102e-06\naF3.320310210025773e-08\naF4.630022304938887e-08\naF2.2054666704934428e-06\naF1.6607301105440927e-06\naF5.7249067928335115e-09\naF1.3111363785633998e-06\naF-8.085678912265112e-08\naF5.96296710496629e-08\naF1.2004214224087316e-05\naF8.744275875937149e-08\naF3.5184425948316415e-08\naF6.922304462197202e-08\naF3.886907500198015e-05\naF5.528174621115485e-08\naF4.677330672705424e-08\naF4.015369012574783e-08\naF3.550250561722726e-07\naF1.6634756904262863e-07\naa(lp81\nF8.015489815717345e-07\naF6.679407029578762e-08\naF5.0784290880347415e-08\naF9.450486830053669e-09\naF9.239286036414159e-07\naF8.092518444245661e-07\naF-2.206440247647499e-10\naF8.220297836298809e-08\naF4.422223997285221e-09\naF5.816858875441261e-09\naF6.08327377174469e-08\naF3.034527034713095e-08\naF5.724534194613072e-08\naF1.3180988336354483e-07\naF1.4332249461933155e-07\naF3.9469688565917995e-09\naF4.9397358944376856e-08\naF4.5338868834192475e-08\naF4.7740542814322484e-08\naF1.8338715561240965e-08\naF6.341654342150698e-08\naF6.986353032062337e-08\naF2.8017223796469938e-08\naF3.151378500128269e-07\naF2.0257323100444086e-08\naF9.447691093198216e-07\naF5.979860161972098e-08\naF1.181964185363389e-06\naF6.87674941815541e-08\naF1.5083293157037314e-10\naF2.8318247128874616e-07\naF6.065298919808578e-09\naF1.2520528458735944e-10\naF1.1712438838663944e-06\naF5.485733856398496e-08\naF5.333260252150642e-08\naF2.5649047023886834e-08\naF1.1624009880353444e-06\naF-7.829090825354548e-11\naF6.183009561112598e-08\naF3.2301241942359495e-07\naF1.2841211616102415e-10\naF3.199395748348974e-07\naF-3.807263739732481e-10\naF4.918486281021997e-09\naF3.292376919119522e-09\naF8.18718326294693e-08\naF7.213069685179501e-08\naF1.1025855226604169e-08\naF2.99952611218027e-08\naF1.3122718952059334e-09\naF3.178741105275515e-08\naF9.605028647895082e-09\naF2.8126655782177584e-07\naF4.192528516682505e-08\naF1.5576054939496532e-07\naF2.7983586235285155e-07\naF9.333352605504218e-07\naF4.6675440636937893e-08\naF7.992682765315525e-07\naF8.325427173357222e-08\naF4.3605443701951205e-09\naF6.959488007091966e-08\naF9.954253206587646e-09\naF4.9804532771383685e-08\naF1.3383133582416046e-07\naF5.528174621115485e-08\naF4.868591432061012e-07\naF2.2541848937994133e-08\naF5.234972312387748e-08\naF5.915293665321253e-09\naF5.267342560683739e-09\naa(lp82\nF1.9623185915267769e-07\naF1.4273128797639967e-07\naF1.3134647357155083e-08\naF5.5917383633476496e-08\naF3.1856855684044634e-07\naF2.1555005684567673e-07\naF1.7996101937520184e-09\naF1.1556520763614261e-05\naF9.62534296693587e-07\naF8.559640297928554e-08\naF1.3755731383890867e-07\naF-1.3649786011536915e-07\naF-2.3644237859825338e-08\naF-9.429163165911322e-11\naF5.079923207535292e-08\naF4.830055460394334e-08\naF1.0539379327908404e-07\naF1.07375780884326e-07\naF-2.0888982794438806e-08\naF1.3493188220979702e-06\naF1.3177900893913654e-07\naF1.0061169050054412e-05\naF1.321051695757017e-08\naF1.4408328843697278e-07\naF3.194360719630939e-05\naF3.34381977187983e-07\naF1.755606498566665e-07\naF3.65756437588961e-07\naF1.0124660560602868e-05\naF7.809357151152942e-10\naF1.0558348686391441e-07\naF7.326501066026417e-08\naF1.3828461674034608e-09\naF3.1530242846894067e-07\naF-9.246015385069076e-09\naF2.6787124543417412e-08\naF3.086509434323914e-05\naF3.4606739556432607e-07\naF-3.6951178594354124e-10\naF1.911794312674154e-07\naF1.620748168236831e-07\naF1.0384826646664217e-09\naF1.5004333845929382e-07\naF2.2964788143175226e-10\naF8.023325218861243e-09\naF-1.398438026177934e-09\naF1.1656963771617214e-05\naF1.0022410745087465e-05\naF1.0938153635548535e-06\naF2.79111047057462e-06\naF6.177503613477763e-08\naF1.073417743243113e-08\naF2.513316740148169e-08\naF3.98627548161561e-08\naF1.6691422795807509e-09\naF2.833002168115398e-08\naF1.034058065654618e-07\naF3.218163094319922e-07\naF2.0243787653871185e-05\naF2.117043212182384e-07\naF1.1511312182938448e-05\naF1.1256199312113844e-08\naF1.594542558733468e-07\naF4.025976532152321e-08\naF5.359802069898048e-09\naF7.530277034748105e-08\naF4.677330672705424e-08\naF2.2541848937994133e-08\naF4.863617634893379e-05\naF1.6876042239296722e-08\naF5.2735286240132114e-08\naF2.8796302320541962e-08\naa(lp83\nF1.2597273128100706e-07\naF8.273027394027338e-08\naF3.5870658478780855e-08\naF1.5211867699821216e-07\naF1.4588800757278145e-07\naF1.2656094004912705e-07\naF5.45393205001133e-10\naF1.389216866475957e-07\naF-6.369385793421669e-09\naF-1.003275439218794e-09\naF4.7523648410348654e-08\naF1.3092738406769161e-08\naF2.1425067936757792e-07\naF4.643192486747519e-08\naF1.9767970236730936e-07\naF2.0295841017741066e-08\naF5.7802387182440625e-08\naF6.050989045573655e-08\naF5.99440464008922e-08\naF2.429498714810223e-09\naF7.58477127534346e-08\naF1.616452121135372e-07\naF1.454420927117543e-08\naF2.478478650518013e-07\naF1.737558280325622e-08\naF1.3593533260592176e-07\naF4.579685867220042e-08\naF5.0022407667810216e-08\naF1.5836565276859702e-07\naF8.47579333409793e-10\naF2.2469139948223365e-07\naF-2.1764836192617917e-09\naF9.430617596627033e-10\naF4.8738302033017556e-08\naF2.93097887787577e-07\naF3.967084351839185e-08\naF1.6797534822944538e-08\naF4.6772576672841093e-08\naF5.859343040917547e-10\naF4.8617577007593677e-08\naF2.597197219906787e-07\naF8.936988692258137e-10\naF2.561856259524276e-07\naF4.79654962085771e-10\naF1.4021465072043616e-08\naF5.096132659989388e-09\naF1.3406198727017607e-07\naF1.6570726814940527e-07\naF-2.376588118756401e-09\naF7.417917428121685e-08\naF2.379752805439736e-08\naF1.0299253151296115e-08\naF8.190300445128742e-08\naF2.2579147838433043e-07\naF4.8318949929987196e-08\naF1.529479160063047e-07\naF2.265184808832765e-07\naF1.4256831664793507e-07\naF1.4547146699511512e-09\naF1.2533242436642487e-07\naF1.412889669841553e-07\naF1.2337520753370594e-08\naF8.546611568999325e-08\naF1.1988811159572357e-07\naF5.166096081882685e-08\naF2.3175849612889515e-07\naF4.015369012574783e-08\naF5.234972312387748e-08\naF1.6876042239296722e-08\naF8.930481470026112e-07\naF-1.5405258251947239e-09\naF1.630456315360874e-08\naa(lp84\nF9.659347133461871e-08\naF3.4211922137523446e-07\naF3.322039613205285e-07\naF4.900216016886274e-09\naF-5.608147301006112e-09\naF-2.4687886545495557e-08\naF-8.260696406479353e-09\naF2.0419124134600749e-07\naF1.6067654127547417e-08\naF4.135733596957942e-07\naF6.179185125203231e-07\naF1.341985705847143e-06\naF3.829113039054891e-09\naF-2.821761802410888e-09\naF7.70670057613728e-09\naF7.019585675732258e-09\naF3.407172368789234e-07\naF3.248070031384637e-07\naF1.174585025483951e-06\naF1.7631466435531335e-08\naF3.334462699279458e-07\naF5.0857575278895793e-08\naF3.480086094572126e-07\naF1.3652187117967445e-07\naF7.834788866678832e-08\naF-2.351048203696099e-09\naF2.840136316308746e-07\naF2.5964698181442216e-07\naF1.6836822832522955e-07\naF4.793238881106595e-10\naF1.3131383587471307e-07\naF3.799460446312988e-07\naF5.71023288421942e-10\naF5.356449872463135e-07\naF4.402761476745664e-10\naF3.4524456310712375e-07\naF8.032945863800316e-08\naF2.3602320840359027e-07\naF5.482537774349126e-10\naF3.0601436701197555e-07\naF1.401410809292451e-07\naF4.869794296919572e-10\naF1.3783423821325852e-07\naF9.213033768760372e-10\naF1.2740325912879713e-08\naF7.433549139869708e-09\naF2.0734264479661224e-07\naF1.5305757838198232e-07\naF1.68852425851939e-08\naF1.5532090480027774e-08\naF1.6358061843875708e-09\naF3.651368964798903e-07\naF1.790977042542601e-08\naF5.489149547032633e-07\naF5.646375809923308e-09\naF6.018560989724603e-09\naF1.1681794134336228e-07\naF-5.199618633816272e-09\naF2.3839752374767108e-08\naF-1.1998158033208476e-08\naF2.0452387909193568e-07\naF4.1621257573544284e-08\naF3.4857864014720766e-07\naF1.2131014929288877e-08\naF9.806398483828376e-09\naF9.711597192639934e-09\naF3.550250561722726e-07\naF5.915293665321253e-09\naF5.2735286240132114e-08\naF-1.5405258251947239e-09\naF4.7267462232188645e-06\naF1.0719945181689861e-08\naa(lp85\nF6.7941496516272165e-09\naF1.0447616999979906e-07\naF1.5802527512110433e-07\naF7.111893507772675e-08\naF1.8094015748456922e-08\naF8.795600271604928e-09\naF1.1463999926167328e-09\naF1.6969578367831986e-07\naF-9.740716737669402e-11\naF1.0044114548126652e-08\naF1.0065023089313963e-08\naF1.3761327621701082e-07\naF8.884480038806505e-09\naF5.061621236132405e-09\naF1.0779113411756236e-08\naF1.1688610214703407e-07\naF8.014428649737013e-08\naF8.249573610267117e-08\naF8.170967045936134e-08\naF3.6840336670833977e-09\naF1.0080701258915011e-07\naF1.5084610023386378e-07\naF1.3800776612976185e-07\naF2.3622073145516305e-08\naF3.3420698957330323e-08\naF1.9532499745175686e-08\naF1.0876343616809719e-08\naF8.559482848933481e-09\naF1.5315530161477416e-07\naF1.20974971932707e-09\naF9.132715988932651e-09\naF1.1415146535051941e-08\naF1.3290430242785477e-09\naF9.286096103463454e-09\naF1.2538169032248192e-08\naF1.6386377190265988e-07\naF2.3282082452242242e-08\naF9.807460397404603e-09\naF1.0938833804984397e-09\naF9.160988010073625e-09\naF2.5139598488715977e-08\naF1.2610582343526171e-09\naF2.48330828491558e-08\naF1.2584739629417892e-09\naF1.3447267351942574e-08\naF1.9228332998176532e-08\naF1.6641617766839633e-07\naF1.5006350841534737e-07\naF2.0318127413818263e-09\naF4.244935746723535e-08\naF1.4456977486921373e-07\naF1.36366260737404e-07\naF4.547100326873275e-08\naF1.0758028367498365e-08\naF5.850761916082572e-09\naF8.632426439527204e-09\naF1.1854955048456e-08\naF1.879649822980616e-08\naF9.756777817526296e-09\naF4.8218201787561265e-09\naF1.7313175605497104e-07\naF1.3699620213815604e-08\naF1.0585569621077728e-07\naF5.951734143646837e-08\naF5.501851802454573e-09\naF1.1094729824707811e-08\naF1.6634756904262863e-07\naF5.267342560683739e-09\naF2.8796302320541962e-08\naF1.630456315360874e-08\naF1.0719945181689861e-08\naF1.8335128309418827e-07\naaa(lp86\na(lp87\naasS'means'\np88\n(lp89\nF0.644976427804285\naF0.9895566487067353\naF1.0452947730205204\naF1.120232546213632\naF0.7639111701197461\naF0.6390772977459603\naF1.169908151867499\naF0.44269424585751677\naF1.1944244231529102\naF0.06373716217865993\naF0.11715048095470096\naF0.8798913653389019\naF0.812734493052593\naF0.47923462909261416\naF0.9833593909186483\naF0.9641060571084886\naF0.8546007085581763\naF0.8542572267232211\naF0.8515875174439704\naF0.9032988543588611\naF1.014118384586063\naF0.3585258801657474\naF0.8842312156174523\naF0.9065657675683271\naF0.12936464721640342\naF0.7838857840281339\naF0.11718096062911003\naF0.13972890914943734\naF0.367582537677319\naF1.011664760036027\naF0.7596178093493546\naF0.06400242747838537\naF1.321828195756159\naF0.13813000528990207\naF0.9725776840279367\naF1.0189024219187395\naF0.12435749356885029\naF0.13735916579781252\naF1.0117852988248388\naF0.11803096962803314\naF0.8779350459666335\naF1.1697790250175357\naF0.8874777749846288\naF1.3219615031550833\naF0.44395040501432\naF0.43981792111096824\naF0.4444034653420074\naF0.348425372572217\naF1.0502340517104831\naF0.6038535366794783\naF1.1183030818456374\naF0.8819683126190473\naF0.804819580140525\naF0.7540642024681842\naF0.4587839191069217\naF0.8250698404026646\naF0.7521241128886796\naF0.7702843560347203\naF0.6023930499413261\naF0.6526067610683138\naF0.44304328528317866\naF0.44395884781131223\naF0.9768363661136241\naF0.9660498535454187\naF0.45871594693538215\naF1.1356987199074622\naF1.0051082421422102\naF0.47890734615624625\naF0.1267456208023319\naF1.125883188402828\naF0.06356188921481436\naF0.8026437878402369\nasS'fix_cov'\np90\nI01\ns."
p2
sS'data'
p3
(dp4
S'Vnn_3pt_TEM_strange_m0.65_th2.235'
p5
(igvar._utilities
GVarRef
p6
(dp7
S'loc'
p8
I0
sbsS'Vnn_3pt_SCA_strange_m0.65_th0.706'
p9
(igvar._utilities
GVarRef
p10
(dp11
g8
I1
sbsS'Vnn_3pt_SCA_strange_m0.5_th0.0'
p12
(igvar._utilities
GVarRef
p13
(dp14
g8
I2
sbsS'energy_HsG5_m0.8_th0.706'
p15
(igvar._utilities
GVarRef
p16
(dp17
g8
I3
sbsS'dof'
p18
I5322
sS'Vnn_3pt_TEM_strange_m0.5_th2.235'
p19
(igvar._utilities
GVarRef
p20
(dp21
g8
I5
sbsS'energy_HsG5_m0.8_th0.0'
p22
(igvar._utilities
GVarRef
p23
(dp24
g8
I50
sbsS'energy_HcG5T_m0.5'
p25
(igvar._utilities
GVarRef
p26
(dp27
g8
I38
sbsS'energy_HsG5_m0.8_th4.705'
p28
(igvar._utilities
GVarRef
p29
(dp30
g8
I8
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th0.706'
p31
(igvar._utilities
GVarRef
p32
(dp33
g8
I9
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th1.529'
p34
(igvar._utilities
GVarRef
p35
(dp36
g8
I10
sbsS'Vnn_3pt_TEM_strange_m0.65_th0.0'
p37
(igvar._utilities
GVarRef
p38
(dp39
g8
I11
sbsS'energy_HsG5_m0.5_th1.529'
p40
(igvar._utilities
GVarRef
p41
(dp42
g8
I12
sbsS'energy_DsG5_th2.235'
p43
(igvar._utilities
GVarRef
p44
(dp45
g8
I13
sbsS'Vnn_3pt_TEM_strange_m0.5_th0.706'
p46
(igvar._utilities
GVarRef
p47
(dp48
g8
I17
sbsS'energy_HsG5_m0.65_th0.0'
p49
(igvar._utilities
GVarRef
p50
(dp51
g8
I15
sbsS'energy_HsG5_m0.65_th2.235'
p52
(igvar._utilities
GVarRef
p53
(dp54
g8
I14
sbsS'Vnn_3pt_TEM_strange_m0.65_th0.706'
p55
(igvar._utilities
GVarRef
p56
(dp57
g8
I18
sbsS'energy_HsG5_m0.5_th4.705'
p58
(igvar._utilities
GVarRef
p59
(dp60
g8
I19
sbsS'Vnn_3pt_SCA_strange_m0.5_th0.706'
p61
(igvar._utilities
GVarRef
p62
(dp63
g8
I20
sbsS'Vnn_3pt_TEM_strange_m0.65_th4.705'
p64
(igvar._utilities
GVarRef
p65
(dp66
g8
I21
sbsS'Vnn_3pt_TEM_strange_m0.5_th0.0'
p67
(igvar._utilities
GVarRef
p68
(dp69
g8
I22
sbsS'Vnn_3pt_SCA_strange_m0.5_th2.235'
p70
(igvar._utilities
GVarRef
p71
(dp72
g8
I25
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th4.705'
p73
(igvar._utilities
GVarRef
p74
(dp75
g8
I24
sbsS'energy_HcG5_m0.65'
p76
(igvar._utilities
GVarRef
p77
(dp78
g8
I41
sbsS'Vnn_3pt_TEM_strange_m0.8_th0.706'
p79
(igvar._utilities
GVarRef
p80
(dp81
g8
I16
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th1.529'
p82
(igvar._utilities
GVarRef
p83
(dp84
g8
I26
sbsS'Vnn_3pt_TEM_strange_m0.8_th4.705'
p85
(igvar._utilities
GVarRef
p86
(dp87
g8
I28
sbsS'energy_DsG5X_th0.706'
p88
(igvar._utilities
GVarRef
p89
(dp90
g8
I61
sbsS'energy_HcG5_m0.5'
p91
(igvar._utilities
GVarRef
p92
(dp93
g8
I29
sbsS'Vnn_3pt_TEM_strange_m0.8_th1.529'
p94
(igvar._utilities
GVarRef
p95
(dp96
g8
I30
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th0.706'
p97
(igvar._utilities
GVarRef
p98
(dp99
g8
I31
sbsS'energy_HcG5_m0.8'
p100
(igvar._utilities
GVarRef
p101
(dp102
g8
I32
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th2.235'
p103
(igvar._utilities
GVarRef
p104
(dp105
g8
I33
sbsS'energy_HsG5_m0.65_th1.529'
p106
(igvar._utilities
GVarRef
p107
(dp108
g8
I34
sbsS'Vnn_3pt_SCA_strange_m0.65_th0.0'
p109
(igvar._utilities
GVarRef
p110
(dp111
g8
I35
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th4.705'
p112
(igvar._utilities
GVarRef
p113
(dp114
g8
I36
sbsS'Vnn_3pt_TENSOR_strange_m0.5_th2.235'
p115
(igvar._utilities
GVarRef
p116
(dp117
g8
I37
sbsS'Vnn_3pt_SCA_strange_m0.65_th4.705'
p118
(igvar._utilities
GVarRef
p119
(dp120
g8
I7
sbsS'energy_DsG5_th1.529'
p121
(igvar._utilities
GVarRef
p122
(dp123
g8
I54
sbsS'energy_DsG5X_th1.529'
p124
(igvar._utilities
GVarRef
p125
(dp126
g8
I64
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th1.529'
p127
(igvar._utilities
GVarRef
p128
(dp129
g8
I39
sbsS'Vnn_3pt_SCA_strange_m0.8_th1.529'
p130
(igvar._utilities
GVarRef
p131
(dp132
g8
I40
sbsS'chi2'
p133
F238.48786374725827
sS'energy_HsG5_m0.8_th1.529'
p134
(igvar._utilities
GVarRef
p135
(dp136
g8
I69
sbsS'Vnn_3pt_SCA_strange_m0.65_th1.529'
p137
(igvar._utilities
GVarRef
p138
(dp139
g8
I42
sbsS'energy_HcG5T_m0.8'
p140
(igvar._utilities
GVarRef
p141
(dp142
g8
I43
sbsS'energy_DsG5_th0.706'
p143
(igvar._utilities
GVarRef
p144
(dp145
g8
I44
sbsS'energy_DsG5_th0.0'
p146
(igvar._utilities
GVarRef
p147
(dp148
g8
I45
sbsS'Vnn_3pt_TEM_strange_m0.5_th4.705'
p149
(igvar._utilities
GVarRef
p150
(dp151
g8
I47
sbsS'energy_HsG5_m0.65_th4.705'
p152
(igvar._utilities
GVarRef
p153
(dp154
g8
I48
sbsS'energy_DsG5_th4.705'
p155
(igvar._utilities
GVarRef
p156
(dp157
g8
I49
sbsS'energy_HcG5T_m0.65'
p158
(igvar._utilities
GVarRef
p159
(dp160
g8
I6
sbsS'Vnn_3pt_TEM_strange_m0.8_th0.0'
p161
(igvar._utilities
GVarRef
p162
(dp163
g8
I51
sbsS'energy_HsG5_m0.5_th0.706'
p164
(igvar._utilities
GVarRef
p165
(dp166
g8
I52
sbsS'Vnn_3pt_TEM_strange_m0.65_th1.529'
p167
(igvar._utilities
GVarRef
p168
(dp169
g8
I53
sbsS'Vnn_3pt_SCA_strange_m0.5_th4.705'
p170
(igvar._utilities
GVarRef
p171
(dp172
g8
I46
sbsS'energy_HsG5_m0.5_th2.235'
p173
(igvar._utilities
GVarRef
p174
(dp175
g8
I55
sbsS'Vnn_3pt_TEM_strange_m0.5_th1.529'
p176
(igvar._utilities
GVarRef
p177
(dp178
g8
I56
sbsS'Vnn_3pt_SCA_strange_m0.65_th2.235'
p179
(igvar._utilities
GVarRef
p180
(dp181
g8
I57
sbsS'Vnn_3pt_TENSOR_strange_m0.8_th2.235'
p182
(igvar._utilities
GVarRef
p183
(dp184
g8
I27
sbsS'Vnn_3pt_TEM_strange_m0.8_th2.235'
p185
(igvar._utilities
GVarRef
p186
(dp187
g8
I59
sbsS'Vnn_3pt_SCA_strange_m0.8_th4.705'
p188
(igvar._utilities
GVarRef
p189
(dp190
g8
I60
sbsS'chi2_per_dof'
p191
F0.04481169931365244
sS'Vnn_3pt_SCA_strange_m0.8_th0.706'
p192
(igvar._utilities
GVarRef
p193
(dp194
g8
I62
sbsS'energy_HsG5_m0.65_th0.706'
p195
(igvar._utilities
GVarRef
p196
(dp197
g8
I63
sbsS'Vnn_3pt_SCA_strange_m0.8_th2.235'
p198
(igvar._utilities
GVarRef
p199
(dp200
g8
I4
sbsS'energy_HsG5_m0.8_th2.235'
p201
(igvar._utilities
GVarRef
p202
(dp203
g8
I65
sbsS'Vnn_3pt_SCA_strange_m0.8_th0.0'
p204
(igvar._utilities
GVarRef
p205
(dp206
g8
I66
sbsS'energy_DsG5X_th2.235'
p207
(igvar._utilities
GVarRef
p208
(dp209
g8
I67
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th4.705'
p210
(igvar._utilities
GVarRef
p211
(dp212
g8
I68
sbsS'Vnn_3pt_SCA_strange_m0.5_th1.529'
p213
(igvar._utilities
GVarRef
p214
(dp215
g8
I23
sbsS'energy_DsG5X_th4.705'
p216
(igvar._utilities
GVarRef
p217
(dp218
g8
I58
sbsS'Vnn_3pt_TENSOR_strange_m0.65_th0.706'
p219
(igvar._utilities
GVarRef
p220
(dp221
g8
I70
sbsS'energy_HsG5_m0.5_th0.0'
p222
(igvar._utilities
GVarRef
p223
(dp224
g8
I71
sbss.

==> anc/figure_settings.py <==
white_left=0.15
white_bottom=0.18
white_right=0.97
white_top=0.975
w_inches, h_inches = 9, 6
y_label_rotation = 90
y_label_pad = 0


==> anc/main.py <==
import construct_ffs as cffs
import gvar as gv

print("Resolution in q squared is specified by qSq_resolution. q squared extends from 0 up to t_-.")
qSq_resolution = 1000
ffs_dictionary = cffs.construct_ffs_full_range(qSq_resolution)
print("Keys for the dictionary ffs_dictionary:")
for process in ffs_dictionary:
	print('-> ' + process)
	for f in ffs_dictionary[process]:
		print('---> ' + f)
print("For example, to access th Bc->D form factor f0, you want ffs_dictionary['BcDl']['f0'] which is an array of gvars.")
#gv.dump(ffs_dictionary,'ffs_dictionary.pickle')


==> anc/plot.py <==
import matplotlib
matplotlib.use('Agg')
import numpy as np
import gvar as gv
import math
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.cm as cm


import figure_settings as fs
import construct_ffs as cffs

def fetch_colour(process):
	if process == 'BcDl':
		return 'b'
	elif process == 'BcDs':
		return 'r'

def set_plot_appearance():
	matplotlib.rc('text', usetex=True)
	matplotlib.rc('font', family='serif', size=30)
	matplotlib.rc('legend', fontsize=30)

def mean_sdev_from_gvar_array(gvar_array):
	means, sdevs = [], []
	for g in gvar_array:
		means.append(g.mean)
		sdevs.append(g.sdev)
	return means, sdevs

def plot_ffs_BcD_BcDs():
	ffs_dictionary = cffs.construct_ffs_full_range(500)

	set_plot_appearance()
	fig, (ax) = plt.subplots(1, 1, sharey=True)
	ax.tick_params(direction='in')
	fig.set_size_inches(fs.w_inches, fs.h_inches)

	for process in ffs_dictionary:
		qSq = ffs_dictionary[process]['qSq']
		for ff_label in ['f0', 'fplus']:
			f_means, f_sdevs = mean_sdev_from_gvar_array(ffs_dictionary[process][ff_label])
			ax.plot(qSq, f_means, color=fetch_colour(process))
			ax.fill_between(qSq, np.array(f_means) - np.array(f_sdevs),  np.array(f_means) + np.array(f_sdevs), color=fetch_colour(process), alpha=0.2)
	fig.subplots_adjust(left=fs.white_left, bottom=fs.white_bottom, right=fs.white_right, top=fs.white_top)
	ax.set_xlabel("$q^2 \;  \mathrm{GeV}^2$")
	fname = './BcD_BcDs_formFactors.pdf'
	fig.savefig(fname)
	print('saved ' + fname)
	plt.close('all')

if __name__ == "__main__":
	plot_ffs_BcD_BcDs()


==> anc/plot_BcDs.py <==
import matplotlib
matplotlib.use('Agg')
import numpy as np
import gvar as gv
import math
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.cm as cm


import figure_settings as fs
import construct_ffs as cffs

def fetch_colour(process):
	if process == 'BcDl':
		return 'b'
	elif process == 'BcDs':
		return 'r'

def set_plot_appearance():
	matplotlib.rc('text', usetex=True)
	matplotlib.rc('font', family='serif', size=30)
	matplotlib.rc('legend', fontsize=30)

def mean_sdev_from_gvar_array(gvar_array):
	means, sdevs = [], []
	for g in gvar_array:
		means.append(g.mean)
		sdevs.append(g.sdev)
	return means, sdevs

def plot_ffs_BcDs():
	ffs_dictionary = cffs.construct_ffs_full_range(500)

	set_plot_appearance()
	fig, (ax) = plt.subplots(1, 1, sharey=True)
	ax.tick_params(direction='in')
	fig.set_size_inches(fs.w_inches, fs.h_inches)

	process = 'BcDs'
	qSq = ffs_dictionary[process]['qSq']
	for ff_label in ['f0', 'fplus', 'ftensor']:
		f_means, f_sdevs = mean_sdev_from_gvar_array(ffs_dictionary[process][ff_label])
		ax.plot(qSq, f_means, color=fetch_colour(process))
		ax.fill_between(qSq, np.array(f_means) - np.array(f_sdevs),  np.array(f_means) + np.array(f_sdevs), color=fetch_colour(process), alpha=0.2)
	fig.subplots_adjust(left=fs.white_left, bottom=fs.white_bottom, right=fs.white_right, top=fs.white_top)
	ax.set_xlabel("$q^2 \;  \mathrm{GeV}^2$")
	fname = './BcDs_formFactors.pdf'
	fig.savefig(fname)
	print('saved ' + fname)
	plt.close('all')

if __name__ == "__main__":
	plot_ffs_BcDs()

